Planar three-loop master integrals for $2 \to 2$ processes with one external massive particle

We present analytic results for the two tennis-court integral families relevant to $2\to2$ scattering processes involving one massive external particle and massless propagators in terms of Goncharov polylogarithms of up to transcendental weight six. We also present analytic results for physical kinematics for the ladder-box family and the two tennis-court families in terms of real-valued polylogarithmic functions, making our solutions well-suited for phenomenological applications.

==> anc/F1/F1DE.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((3 + 2*y - 3*x*(1 + y))*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 
  (4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4*(-1 + x)), 
  (-2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((3 + y - 3*x*(1 + y))*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (\[Epsilon] - 2*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(6 - 6*x), 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)), (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3/(-1 + x) + 2/x)*\[Epsilon], (-2*\[Epsilon])/(-1 + x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(3*(-1 + x)), 0, 
  (-4*\[Epsilon])/(-1 + x), 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 
  (8*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12/(-1 + x) + 8/x)*\[Epsilon], (\[Epsilon] - 8*x*\[Epsilon])/((-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(6 - 6*x), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)), 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 
  \[Epsilon]/(4 - 4*x), (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(18*(-1 + x)), 0, \[Epsilon]/(6 - 6*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-2 + x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9*\[Epsilon])/(2*x), 0, 0, 0, 
  (3*\[Epsilon])/(2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9*\[Epsilon])/x, 
  (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(6 - 6*x), 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 
  0, \[Epsilon]/(4 - 4*x), \[Epsilon]/(-1 + x), (3*\[Epsilon])/(2 - 2*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((2 + x)*\[Epsilon])/((-1 + x)*x)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (2/(3 - 3*x) - x^(-1))*\[Epsilon], 0, 
  0, 0, 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2/(-1 + x) - 5/x + (4*y)/(1 + x*y))*\[Epsilon], 
  \[Epsilon]/(6*(-1 + x)), (1/(4*(-1 + x)) + x^(-1))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(x - x^2), 0, 0, 0, 0, (4*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 
  (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(x - x^2), 
  \[Epsilon]/((-1 + x)*x), (3*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*\[Epsilon])/(x + x^2*y), 0, \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ((1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 
  -1/3*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((1 + y)*\[Epsilon])/(6*(-1 + x + x*y)), 
  -1/6*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((4 - 3*x)*\[Epsilon])/(18*(-1 + x)*x), 
  ((-2 + 3*x)*\[Epsilon])/(18*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  (1/(2*(-1 + x)) + x^(-1))*\[Epsilon], (1/(2*(-1 + x)) - 2/x)*\[Epsilon], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/(-1 + x) - 4/x + (6*y)/(1 + x*y))*\[Epsilon], 
  \[Epsilon]/(6*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(2*\[Epsilon])/(3*x - 3*x^2), (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 
  0, 0, 0, 0, 0, 0, (6*\[Epsilon])/((-1 + x)*x), 
  (6*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*\[Epsilon])/(x - x^2), \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-7 + 10*x)*\[Epsilon])/(30*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((6 - 5*x)*\[Epsilon])/(20*(-1 + x)*x), (\[Epsilon] - 5*x*\[Epsilon])/
   (5*x - 5*x^2), 0, (-2*(-6 + 5*x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12/(5 - 5*x) - 18/(5*x) + (5*y)/(1 + x*y))*\[Epsilon], 
  \[Epsilon]/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*\[Epsilon])/(5*x - 5*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(5*x - 5*x^2), (8*\[Epsilon])/(5*(-1 + x)*x), 0, 
  (8*(2 + x*(-2 + 3*y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (24*\[Epsilon])/(5*x - 5*x^2), ((7 - 5*x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), (-4*y*\[Epsilon])/
   (3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, \[Epsilon]/(2 - 2*x), 0, 0, 0, 
  \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + x), 
  (2*\[Epsilon])/(-1 + x), (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/x, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*\[Epsilon])/(36*(-1 + x)), 0, \[Epsilon]/(12*(-1 + x)), 
  \[Epsilon]/(4*(-1 + x)), -(\[Epsilon]/(-1 + x)), 0, 0, 0, 
  \[Epsilon]/(4*(-1 + x)), -(\[Epsilon]/(-1 + x)), 
  (9*\[Epsilon])/(8*(-1 + x)), 0, 0, 0, \[Epsilon]/(8*(-1 + x)), 0, 0, 0, 0, 
  0, \[Epsilon]/(2 - 2*x), 0, (3*\[Epsilon])/(2 - 2*x), 
  \[Epsilon]/(2*(-1 + x)), 0, (-2*\[Epsilon])/(-1 + x), \[Epsilon]/(3 - 3*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (9/(2 - 2*x) + 2/x)*\[Epsilon], (3*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-(\[Epsilon]/(-1 + x)), 0, \[Epsilon]/(3*(-1 + x)), 
  (3*\[Epsilon])/(2*(-1 + x)), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 
  (3*\[Epsilon])/(2*(-1 + x)), (-6/(-1 + x) + 28/(3*x))*\[Epsilon], 
  (27*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 
  0, 0, ((2 - 5*x)*\[Epsilon])/((-1 + x)*x), 0, 
  ((-16 + 7*x)*\[Epsilon])/((-1 + x)*x), (-3*(-2 + x)*\[Epsilon])/
   ((-1 + x)*x), 0, (4*\[Epsilon] + 8*x*\[Epsilon])/(x - x^2), 
  (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (16*\[Epsilon] + 5*x*\[Epsilon])/(x - x^2), 
  ((4 + 3*x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((2 - 2*x)^(-1) + 4/x)*\[Epsilon], 0, 0, 0, 0, 
  (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 
  (3*\[Epsilon])/(2*(-1 + x)), \[Epsilon]/(2 - 2*x), 
  (3/(4*(-1 + x)) - 3/x)*\[Epsilon], \[Epsilon]/(2*(-1 + x)), 
  (3/(2 - 2*x) + 4/x)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 2*x)^(-1) + 3/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (17*\[Epsilon])/(6*(-1 + x)), 0, 0, 0, 0, 
  (7*\[Epsilon])/(4 - 4*x), 0, 0, 0, (7*\[Epsilon])/(6*(-1 + x)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 
  (7*\[Epsilon])/(2*(-1 + x)), \[Epsilon]/(3 - 3*x), 
  (-2*\[Epsilon])/(-1 + x), \[Epsilon]/(2*(-1 + x)), 
  (5*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2 - 2*x), ((-6 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, ((5 - 8*x)*\[Epsilon])/(36*(-1 + x)*x), 
  ((10 - 7*x)*\[Epsilon])/(36*(-1 + x)*x), 0, ((-22 + 15*x)*\[Epsilon])/
   (9*(-1 + x)*x), 0, ((13 - 21*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 0, 
  ((17 - 21*x)*\[Epsilon])/(3*(-1 + x)*x), 0, (1/(4*(-1 + x)) + x^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3/(-1 + x) - 8/x)*\[Epsilon], 
  ((-1 + x)^(-1) + 3/x)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, (-5*\[Epsilon])/x, 
  ((-2 + x)*\[Epsilon])/(6*(-1 + x)*x), ((4 - 4*x)^(-1) + 3/x)*\[Epsilon], 0, 
  0, 0, (\[Epsilon] - 3*x*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2/(-1 + x) - 2/x + (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((-3 + 2*x)*\[Epsilon])/((-1 + x)*x), (\[Epsilon] - 3*x*\[Epsilon])/
   (3*(-1 + x)*x), ((4 - 3*x)*\[Epsilon])/(6*(-1 + x)*x), 
  \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(9*x*(-1 + x + x*y)), 
  -1/9*\[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x - x^2), 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(-1 + x), -(\[Epsilon]/x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (2*(3 + y - 3*x*(1 + y))*\[Epsilon])/
   (9*(-1 + x)*(-1 + x + x*y)), ((3 + 4*y - 3*x*(1 + y))*\[Epsilon])/
   (9*(-1 + x)*(-1 + x + x*y)), 0, 
  (4*(-13/(-1 + x) + 6/x + (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 0, 
  (-4*(-12 + x*(3 - 4*y) + 9*x^2*(1 + y))*\[Epsilon])/
   (9*(-1 + x)*x*(-1 + x + x*y)), 0, (y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (4*(15 + 14*y - 15*x*(1 + y))*\[Epsilon])/
   (3*(-1 + x)*(-1 + x + x*y)), 0, 
  ((1 - x)^(-1) + (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (4*(9 + 8*y - 9*x*(1 + y))*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (12*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 
  0, 0, 0, 0, 0, 4*((-1 + x)^(-1) - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2/(-1 + x) + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 
  (-4*(-3 + 2*y + 3*x*(1 + y))*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4/(-1 + x) - 24/x + (40*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (6/x - (4*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  (-4*(-3 - y + 3*x*(1 + y))*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  ((3 - 3*x)^(-1) + 2/x - (14*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (7*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (-32*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (32*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  (28*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 
  (-5*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  ((-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-7*(-2 + x)*\[Epsilon])/(36*(-1 + x)*x), (5*(-2 + x)*\[Epsilon])/
   (36*(-1 + x)*x), 0, 0, 0, 0, 0, 0, ((-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 
  0, ((2 - 2*x)^(-1) + x^(-1))*\[Epsilon], 
  -1/4*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/4*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/2*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, (-2*(-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 - 2*x)^(-1) + x^(-1) + (x + y^(-1))^(-1))*
   \[Epsilon], -1/12*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  ((-2 + x - x*y)*\[Epsilon])/((-1 + x)*x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((1 - x)^(-1) - 4/x + (4*y)/(1 + x*y))*\[Epsilon], 
  -1/2*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/(x*(-1 + x + x*y)), (6*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-12*\[Epsilon])/
   (5*x*(-1 + x + x*y)), (-32*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 
  (-16*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-6*(-2 + x)*\[Epsilon])/
   (x*(1 + x*y)*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (-12*(-8 + x*(5 + 2*y))*\[Epsilon])/(5*x*(1 + x*y)*(-1 + x + x*y)), 
  (2*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (y*\[Epsilon])/(1 + x*y), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*\[Epsilon])/(5*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(5 - 5*x), (4*\[Epsilon])/(5 - 5*x), 0, 
  (12*\[Epsilon])/(5 - 5*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(5*(-1 + x)), \[Epsilon]/(5 - 5*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/9*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/9*((-2 + x)*\[Epsilon])/((-1 + x)*x), (2*(-2 + x)*\[Epsilon])/
   (9*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, (\[Epsilon] + x*\[Epsilon])/
   (2*x - 2*x^2), ((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, \[Epsilon]/(2*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, 
  -1/3*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), (\[Epsilon] + x*\[Epsilon])/
   (6*x - 6*x^2), 0, 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((2 + x*y - 2*x^2*(1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (-4*(-2 + x)*\[Epsilon])/(15*(-1 + x)*x), 
  ((-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 
  -1/2*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 
  ((-2 + x)*\[Epsilon])/(5*(-1 + x)*x), ((8 - 9*x)*\[Epsilon])/
   (5*(-1 + x)*x), ((2 - 2*x)^(-1) + 2/x)*\[Epsilon], 
  (8*(-2 + x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*(-2 + x)*\[Epsilon])/(5*(-1 + x)*x), 
  -1/5*((3 + x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/((-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + x^2*(1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, (2*\[Epsilon])/(x - x^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 
  0, 0, \[Epsilon]/(x - x^2), 0, 0, 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/((-1 + x)*x), 0, 
  \[Epsilon]/(x - x^2), 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*\[Epsilon])/(9*x - 9*x^2), \[Epsilon]/(9*x - 9*x^2), 0, 
  (8*\[Epsilon])/(9*(-1 + x)*x), 0, (20*\[Epsilon])/(9*x - 9*x^2), 0, 0, 
  (16*\[Epsilon])/(3*x - 3*x^2), 0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (8*\[Epsilon])/(x - x^2), (3*\[Epsilon])/((-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, (4*\[Epsilon])/(x - x^2), 0, (2*\[Epsilon])/((-1 + x)*x), 0, 
  0, 0, (8*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), (2*\[Epsilon])/(3*x - 3*x^2), 
  \[Epsilon]/(3*x - 3*x^2), \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(-9 + x*(9 + 10*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (-64*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (64*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (8*(-3 + x*(3 + 10*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (32*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (8*(-9 + x*(9 + 8*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (14*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 + y)*\[Epsilon])/((-1 + x)*(1 + x*y))), 0, 
  (2*(1 + y)*\[Epsilon])/((-1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (2*(1 + y)*\[Epsilon])/((-1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (6*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-12*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 
  (-32*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 
  (-16*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  (36*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 
  (-2*(-5 + x*(5 + 4*y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*\[Epsilon])/(27*(-1 + x)), \[Epsilon]/(27*(-1 + x)), 
  (4*\[Epsilon])/(27*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(3 - 3*x), \[Epsilon]/(3 - 3*x), 0, 0, \[Epsilon]/(-1 + x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(-1 + x), 
  (4*\[Epsilon])/(9*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(3*(-1 + x)), \[Epsilon]/(18*(-1 + x)), 0, 0, 
  \[Epsilon]/(3 - 3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, 0, (3*\[Epsilon])/(2*x - 2*x^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((2 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((11 - 21*x)*\[Epsilon])/(27*(-1 + x)*x), ((-10 + 3*x)*\[Epsilon])/
   (54*(-1 + x)*x), -1/4*((2 + x)*\[Epsilon])/((-1 + x)*x), 
  (80*\[Epsilon])/(27*(-1 + x)*x), 0, (2*(-22 + 9*x)*\[Epsilon])/
   (27*(-1 + x)*x), 0, -1/12*((2 + 3*x)*\[Epsilon])/((-1 + x)*x), 
  (44*\[Epsilon] + 5*x*\[Epsilon])/(9*x - 9*x^2), 
  (4*\[Epsilon] + 9*x*\[Epsilon])/(8*x - 8*x^2), 
  (7/(6*(-1 + x)) - 5/(3*x))*\[Epsilon], 0, 0, 
  ((4 + x)*\[Epsilon])/(8*(-1 + x)*x), 0, 0, 0, 0, 0, 
  ((4 + 5*x)*\[Epsilon])/(6*(-1 + x)*x), 0, ((-64 + 29*x)*\[Epsilon])/
   (6*(-1 + x)*x), (5/(2*(-1 + x)) - 4/x)*\[Epsilon], 0, 
  ((-1 + x)^(-1) + 1/(3*x))*\[Epsilon], \[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 
  (2*(-10 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), ((8 - 6*x)*\[Epsilon])/
   (9*(-1 + x)*x), ((10 - 3*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 
  ((64 - 90*x)*\[Epsilon])/(9*(-1 + x)*x), 0, \[Epsilon]/(6*(-1 + x)), 0, 0, 
  (\[Epsilon] - 2*x*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 
  ((-8 + 5*x)*\[Epsilon])/(6*(-1 + x)*x), ((4 - 3*x)*\[Epsilon])/
   (12*(-1 + x)*x), 0, 0, ((20 - 6*x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((2 - 3*x)*\[Epsilon])/(3*(-1 + x)*x), (2*(-1 + 3*x)*\[Epsilon])/
   (9*(-1 + x)*x), ((-26 + 9*x)*\[Epsilon])/(18*(-1 + x)*x), 
  ((8 - 6*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*y*\[Epsilon])/(1 + x*y), 
  \[Epsilon]/(3*(-1 + x)*x), ((2 - 4*x)*\[Epsilon])/(3*(-1 + x)*x), 
  -1/3*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*\[Epsilon])/(9*x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 
  (64*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 
  (-64*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (-56*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-32*\[Epsilon])/(x*(-1 + x + x*y)), (12*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, (-16*\[Epsilon])/(x*(-1 + x + x*y)), 
  (4*\[Epsilon])/(3*x*(-1 + x + x*y)), (8*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, (8*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (16*\[Epsilon])/(x*(-1 + x + x*y)), (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), (-14*\[Epsilon])/
   (3*x*(-1 + x + x*y)), (4*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/(x + x^2*y), \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/x, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x, 0, 0, 0, 0, (-24*\[Epsilon])/x, 0, \[Epsilon]/(2*x), 0, 
  0, (-3*\[Epsilon])/(2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6*y*\[Epsilon])/(1 + x*y), 0, ((3 - 4*x)*\[Epsilon])/((-1 + x)*x), 
  -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-9 + x*(9 + 10*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (64*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (-64*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 
  (-8*(-3 + x*(3 + 10*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-32*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (-16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-8*(-9 + x*(9 + 8*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, (3*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 
  0, (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-14*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 
  (3*\[Epsilon])/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0}, 
 {(-2*(-5 + x*(5 + 2*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  ((-337 + x*(337 + 175*y))*\[Epsilon])/(135*(-1 + x)*x*(-1 + x + x*y)), 
  (14*\[Epsilon])/(27*x - 27*x^2), (2*\[Epsilon])/((-1 + x)*x), 
  (160*\[Epsilon])/(27*x - 27*x^2), 0, (16*\[Epsilon])/(27*(-1 + x)*x), 
  \[Epsilon]/((-1 + x)*x), ((-13 + x*(13 + 4*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (70*\[Epsilon])/(9*(-1 + x)*x), 
  ((-43 + x*(43 + 19*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-11 + x*(11 + 2*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-23 + x*(23 + 5*y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-73 + x*(73 + 25*y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/(4*(-1 + x)*x), (-16*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 0, 
  0, (11*\[Epsilon])/(3*x - 3*x^2), (8*\[Epsilon])/(3*(-1 + x)*x), 
  ((13 - 2*x)*\[Epsilon])/((-1 + x)*x), (5*\[Epsilon])/(x - x^2), 
  (-3*\[Epsilon])/x, (2*(-13 + 6*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (4*\[Epsilon])/(3*x - 3*x^2), (\[Epsilon] - 3*x*\[Epsilon])/(3*(-1 + x)*x), 
  0, 0, 0, (16*\[Epsilon])/(3*(-1 + x)*x), (8*\[Epsilon])/(9*(-1 + x)*x), 
  (8*\[Epsilon])/(3*x - 3*x^2), 0, (16*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (124*\[Epsilon])/(9*(-1 + x)*x), (6*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/3*((-5 + x*(5 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (36*\[Epsilon])/(5*x*(-1 + x + x*y)), (2*(-8 + x*(8 + 5*y))*\[Epsilon])/
   (15*(-1 + x)*x*(-1 + x + x*y)), (3*\[Epsilon])/(2*(-1 + x)*x), 0, 
  (2*\[Epsilon])/x, 0, (5*\[Epsilon] + 6*x*\[Epsilon])/(3*x - 3*x^2), 
  (5*\[Epsilon])/(6*(-1 + x)*x), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (16*\[Epsilon])/(3*x - 3*x^2), (8*\[Epsilon])/(3*(-1 + x)*x), 
  (2*\[Epsilon])/(9*x - 9*x^2), (8*\[Epsilon])/(9*(-1 + x)*x), 
  (8*\[Epsilon])/(9*(-1 + x)*x), (-12*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, (2*\[Epsilon])/(x - x^2), 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), (2*\[Epsilon])/(3*x - 3*x^2), 
  (2*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(3*x - 3*x^2), 
  ((1 + x)*\[Epsilon])/((-1 + x)*x), (4*\[Epsilon])/(3*(-1 + x)*x), 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-1 + x)^(-1) - 2/x)*\[Epsilon], (-2*\[Epsilon])/x, 0, 0, 0}, 
 {(10/(9*(-1 + x)) + 14/(3*x) - (5*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (11/(135*(-1 + x)) - 5/(3*x) + (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*(-3 + x)*\[Epsilon])/(27*(-1 + x)*x), (-2/(-1 + x) - 1/(2*x))*
   \[Epsilon], (4*(-6 + 19*x)*\[Epsilon])/(27*(-1 + x)*x), 0, 
  (4*(-3 + 26*x)*\[Epsilon])/(27*(-1 + x)*x), (\[Epsilon] - 2*x*\[Epsilon])/
   (2*(-1 + x)*x), (((-1 + x)^(-1) - 51/x + (45*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/6, (38/(9*(-1 + x)) + 8/(3*x))*\[Epsilon], 
  (11/(4 - 4*x) - 33/(2*x) + (15*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (1/(3*(-1 + x)) + 13/x - (15*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (7/(15*(-1 + x)) + 16/(3*x) - (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (47/(15*(-1 + x)) + 44/(3*x) - (16*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -1/4*((2 + x)*\[Epsilon])/((-1 + x)*x), 
  (-8*(-5 + 4*x + x^2*(1 + y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 0, 
  0, 0, (2*\[Epsilon])/x, ((-8 + 19*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (-4*(-1 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), ((-1 + x)^(-1) + 2/(3*x))*
   \[Epsilon], -(\[Epsilon]/(-1 + x)), (-6*\[Epsilon])/x, 
  (2*(-10 + 17*x)*\[Epsilon])/(3*(-1 + x)*x), (2*(-1 + 2*x)*\[Epsilon])/
   (3*(-1 + x)*x), ((2 - 3*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 
  (4*(3 + 2*x)*\[Epsilon])/(3*(-1 + x)*x), (4*(-3 + x)*\[Epsilon])/
   (9*(-1 + x)*x), ((3 - 3*x)^(-1) - x^(-1))*\[Epsilon], 0, 
  (16*\[Epsilon])/(3*x - 3*x^2), 0, (8*(-15 + 13*x)*\[Epsilon])/
   (9*(-1 + x)*x), (-4/(-1 + x) - 9/x + (15*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], ((2/(-1 + x) + 11/x - (15*(1 + y))/(-1 + x + x*y))*\[Epsilon])/
   6, (8/(5*(-1 + x)) - 18/x + (18*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-7/(15*(-1 + x)) - 1/(3*x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  \[Epsilon]/x, 0, (6*\[Epsilon])/x, 0, ((10 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  (5*\[Epsilon])/(6 - 6*x), (-10*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (-4*(3 + 2*x)*\[Epsilon])/(3*(-1 + x)*x), (8*\[Epsilon])/(3 - 3*x), 
  (2*(-3 + 4*x)*\[Epsilon])/(9*(-1 + x)*x), ((3 + 16*x)*\[Epsilon])/
   (9*(-1 + x)*x), (4*(-3 + x)*\[Epsilon])/(9*(-1 + x)*x), 
  (-30*\[Epsilon])/(x*(-1 + x + x*y)), 
  -(((9 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y))), 0, 0, 
  (-2*\[Epsilon])/(-1 + x), ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2*((-1 + x)^(-1) - 4/x + (x + y^(-1))^(-1))*\[Epsilon], 
  (2*\[Epsilon])/(3*(-1 + x)), (4*\[Epsilon])/(3*x), 
  (2*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), (2*(-2 + x)*\[Epsilon])/
   ((-1 + x)*x), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (2*(-4 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((2 - 3*x)*\[Epsilon])/((-1 + x)*x), (-4*\[Epsilon])/x, 0, 0, 0}, 
 {\[Epsilon]/(18 - 18*x), (19*\[Epsilon])/(270*(-1 + x)), 
  (-4*\[Epsilon])/(27*(-1 + x)), (3*\[Epsilon])/(4*(-1 + x)), 
  (16*\[Epsilon])/(27*(-1 + x)), 0, (-70*\[Epsilon])/(27*(-1 + x)), 
  \[Epsilon]/(4 - 4*x), (5*\[Epsilon])/(6 - 6*x), (35*\[Epsilon])/(9 - 9*x), 
  \[Epsilon]/(8 - 8*x), (4*\[Epsilon])/(3*(-1 + x)), 
  (3*\[Epsilon])/(5*(-1 + x)), (8*\[Epsilon])/(5*(-1 + x)), 
  (3*\[Epsilon])/(8 - 8*x), (4*\[Epsilon])/(5*(-1 + x)), 0, 0, 0, 0, 
  (3*\[Epsilon])/(2 - 2*x), 0, (61*\[Epsilon])/(6 - 6*x), 
  (7*\[Epsilon])/(2*(-1 + x)), (3*\[Epsilon])/(2*(-1 + x)), 
  -(\[Epsilon]/(-1 + x)), 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 
  (10*\[Epsilon])/(3 - 3*x), (4*\[Epsilon])/(9*(-1 + x)), 
  (5*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, (38*\[Epsilon])/(9*(-1 + x)), 
  -(\[Epsilon]/(-1 + x)), 0, (4*\[Epsilon])/(5 - 5*x), 
  \[Epsilon]/(10 - 10*x), \[Epsilon]/(2*(-1 + x)), 0, (-2*\[Epsilon])/x, 0, 
  \[Epsilon]/(2*(-1 + x)), \[Epsilon]/(12 - 12*x), 0, 0, 
  (10*\[Epsilon])/(3*(-1 + x)), (7*\[Epsilon])/(3*(-1 + x)), 
  (10*\[Epsilon])/(9 - 9*x), (-25*\[Epsilon])/(18*(-1 + x)), 
  (4*\[Epsilon])/(9*(-1 + x)), 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 
  \[Epsilon]/(-1 + x), \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), \[Epsilon]/(3 - 3*x), (2*\[Epsilon])/(3*(-1 + x)), 
  0, -(\[Epsilon]/(-1 + x)), 0, -(\[Epsilon]/(-1 + x)), \[Epsilon]/(-1 + x), 
  ((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, (2*\[Epsilon])/(x - x^2), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0}, 
 {(4*\[Epsilon])/(3*(-1 + x)*x), (35*\[Epsilon])/(27*x - 27*x^2), 
  (14*\[Epsilon])/(27*(-1 + x)*x), (2*\[Epsilon])/(x - x^2), 
  (160*\[Epsilon])/(27*(-1 + x)*x), 0, (16*\[Epsilon])/(27*x - 27*x^2), 
  \[Epsilon]/(x - x^2), (4*\[Epsilon])/(3*x - 3*x^2), 
  (70*\[Epsilon])/(9*x - 9*x^2), (19*\[Epsilon])/(4*x - 4*x^2), 
  (4*\[Epsilon])/(3*(-1 + x)*x), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (10*\[Epsilon])/(3*(-1 + x)*x), \[Epsilon]/(4*x - 4*x^2), 0, 0, 0, 0, 0, 
  (11*\[Epsilon])/(3*(-1 + x)*x), (8*\[Epsilon])/(3*x - 3*x^2), 
  (9*\[Epsilon] + 2*x*\[Epsilon])/(x - x^2), (5*\[Epsilon])/((-1 + x)*x), 
  (-3*\[Epsilon])/x, (2*(1 + 6*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (4*\[Epsilon])/(3*(-1 + x)*x), ((5 - 3*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 
  0, (16*\[Epsilon])/(3*x - 3*x^2), (8*\[Epsilon])/(9*x - 9*x^2), 
  (8*\[Epsilon])/(3*(-1 + x)*x), 0, (16*\[Epsilon])/(3*x - 3*x^2), 0, 
  (124*\[Epsilon])/(9*x - 9*x^2), 0, (2*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (2*\[Epsilon])/(3*x - 3*x^2), (3*\[Epsilon])/(2*x - 2*x^2), 0, 
  (2*\[Epsilon])/x, 0, ((17 - 6*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (5*\[Epsilon])/(6*x - 6*x^2), 0, 0, (16*\[Epsilon])/(3*(-1 + x)*x), 
  (8*\[Epsilon])/(3*x - 3*x^2), (2*\[Epsilon])/(9*(-1 + x)*x), 
  (8*\[Epsilon])/(9*x - 9*x^2), (8*\[Epsilon])/(9*x - 9*x^2), 0, 0, 0, 0, 
  (2*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (2*\[Epsilon])/(x - x^2), (2*\[Epsilon])/(3*x - 3*x^2), 
  ((-3 + x)*\[Epsilon])/((-1 + x)*x), (\[Epsilon] - 3*x*\[Epsilon])/
   (3*x - 3*x^2), 0, -(\[Epsilon]/(-1 + x)), (-2*\[Epsilon])/x, 0, 0, 0}, 
 {(2*\[Epsilon])/(3*(-1 + x)*x), (4*\[Epsilon])/(27*x - 27*x^2), 
  (34*\[Epsilon])/(27*(-1 + x)*x), \[Epsilon]/(x - x^2), 
  (80*\[Epsilon])/(27*(-1 + x)*x), 0, (8*\[Epsilon])/(27*x - 27*x^2), 
  (2*\[Epsilon])/(x - x^2), (2*\[Epsilon])/(3*x - 3*x^2), 
  (16*\[Epsilon])/(9*(-1 + x)*x), (2*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/(3*(-1 + x)*x), (4*\[Epsilon])/(3*(-1 + x)*x), 
  (20*\[Epsilon])/(3*(-1 + x)*x), (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(3*(-1 + x)*x), (16*\[Epsilon])/(3*x - 3*x^2), 
  (12*\[Epsilon])/(x - x^2), (4*\[Epsilon])/((-1 + x)*x), 0, 
  (10*\[Epsilon])/(3*(-1 + x)*x), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, (8*\[Epsilon])/(3*x - 3*x^2), 
  (4*\[Epsilon])/(9*x - 9*x^2), (4*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (32*\[Epsilon])/(3*x - 3*x^2), 0, (8*\[Epsilon])/(9*x - 9*x^2), 0, 
  \[Epsilon]/(3*(-1 + x)*x), 0, (4*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 
  (4*\[Epsilon])/(3*(-1 + x)*x), (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 
  (8*\[Epsilon])/(3*(-1 + x)*x), (4*\[Epsilon])/(3*x - 3*x^2), 
  (8*\[Epsilon])/(9*x - 9*x^2), (4*\[Epsilon])/(9*x - 9*x^2), 
  (4*\[Epsilon])/(9*x - 9*x^2), 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(3*(-1 + x)*x), 
  \[Epsilon]/(x - x^2), \[Epsilon]/(3*x - 3*x^2), (6*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0}}


==> anc/F1/F1EBounds.m <==
{gb[1] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 87*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (261*Log[-s12]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5)) + 
   \[Epsilon]^5*((-213*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (29*Pi^2*Zeta[3])/4 + (261*Log[-s12]^2*Zeta[3])/
      2 + (1263*Zeta[5])/5), 
 gb[2] -> -1 + \[Epsilon]*(3*Log[-s12] + 3*Log[y]) + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2 - 9*Log[-s12]*Log[y] - 
     (9*Log[y]^2)/2) + \[Epsilon]^3*((9*Log[-s12]^3)/2 - (3*Pi^2*Log[y])/4 + 
     (27*Log[-s12]^2*Log[y])/2 + (9*Log[y]^3)/2 + 
     Log[-s12]*((-3*Pi^2)/4 + (27*Log[y]^2)/2) + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 - (27*Log[-s12]^4)/8 - 
     (27*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 + 
     Log[-s12]^2*((9*Pi^2)/8 - (81*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 87*Zeta[3]) - 
     87*Log[y]*Zeta[3]) + \[Epsilon]^6*((11539*Pi^6)/24192 - 
     (81*Log[-s12]^6)/80 - (243*Log[-s12]^5*Log[y])/40 + 
     (639*Pi^4*Log[y]^2)/320 + (27*Pi^2*Log[y]^4)/32 - (81*Log[y]^6)/80 + 
     Log[-s12]^4*((27*Pi^2)/32 - (243*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (81*Log[y]^3)/4 - (261*Zeta[3])/2) - 
     (261*Log[y]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]^2*((639*Pi^4)/320 + (81*Pi^2*Log[y]^2)/16 - 
       (243*Log[y]^4)/16 - (783*Log[y]*Zeta[3])/2) + 
     Log[y]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5) + 
     Log[-s12]*((639*Pi^4*Log[y])/160 + (27*Pi^2*Log[y]^3)/8 - 
       (243*Log[y]^5)/40 + (87*Pi^2*Zeta[3])/4 - (783*Log[y]^2*Zeta[3])/2 - 
       (3789*Zeta[5])/5)) + \[Epsilon]^5*((81*Log[-s12]^5)/40 - 
     (213*Pi^4*Log[y])/160 + (81*Log[-s12]^4*Log[y])/8 - 
     (9*Pi^2*Log[y]^3)/8 + (81*Log[y]^5)/40 + 
     Log[-s12]^3*((-9*Pi^2)/8 + (81*Log[y]^2)/4) - (29*Pi^2*Zeta[3])/4 + 
     (261*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (81*Log[y]^3)/4 + (261*Zeta[3])/2) + 
     Log[-s12]*((-213*Pi^4)/160 - (27*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 
       261*Log[y]*Zeta[3]) + (1263*Zeta[5])/5), 
 gb[3] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 87*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (261*Log[-s12]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5)) + 
   \[Epsilon]^5*((-213*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (29*Pi^2*Zeta[3])/4 + (261*Log[-s12]^2*Zeta[3])/
      2 + (1263*Zeta[5])/5), gb[4] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), gb[5] -> -1/3 + \[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) + (3*Log[-s12]^3)/2 + 
     (23*Zeta[3])/3) + \[Epsilon]^4*((11*Pi^4)/96 + (3*Pi^2*Log[-s12]^2)/8 - 
     (9*Log[-s12]^4)/8 - 23*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((49199*Pi^6)/362880 + (33*Pi^4*Log[-s12]^2)/64 + 
     (9*Pi^2*Log[-s12]^4)/32 - (27*Log[-s12]^6)/80 - 
     (69*Log[-s12]^3*Zeta[3])/2 - (529*Zeta[3]^2)/6 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/4 - (1053*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/32 - (3*Pi^2*Log[-s12]^3)/8 + 
     (27*Log[-s12]^5)/40 - (23*Pi^2*Zeta[3])/12 + (69*Log[-s12]^2*Zeta[3])/
      2 + (351*Zeta[5])/5), gb[6] -> 1/9 - (\[Epsilon]*Log[-s12])/3 + 
   \[Epsilon]^2*(Pi^2/12 + Log[-s12]^2/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) - Log[-s12]^3/2 - (23*Zeta[3])/9) + 
   \[Epsilon]^4*((7*Pi^4)/864 + (3*Pi^2*Log[-s12]^2)/8 + (3*Log[-s12]^4)/8 + 
     (23*Log[-s12]*Zeta[3])/3) + \[Epsilon]^5*((-7*Pi^4*Log[-s12])/288 - 
     (3*Pi^2*Log[-s12]^3)/8 - (9*Log[-s12]^5)/40 - (23*Pi^2*Zeta[3])/12 - 
     (23*Log[-s12]^2*Zeta[3])/2 - (117*Zeta[5])/5) + 
   \[Epsilon]^6*((-65243*Pi^6)/1088640 + (7*Pi^4*Log[-s12]^2)/192 + 
     (9*Pi^2*Log[-s12]^4)/32 + (9*Log[-s12]^6)/80 + 
     (23*Log[-s12]^3*Zeta[3])/2 + (529*Zeta[3]^2)/18 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/4 + (351*Zeta[5])/5)), 
 gb[7] -> 1/6 - (\[Epsilon]*Log[-s12])/2 + 
   \[Epsilon]^2*(Pi^2/24 + (3*Log[-s12]^2)/4) + 
   \[Epsilon]^3*(-1/8*(Pi^2*Log[-s12]) - (3*Log[-s12]^3)/4 - 
     (23*Zeta[3])/6) + \[Epsilon]^4*((-25*Pi^4)/576 + 
     (3*Pi^2*Log[-s12]^2)/16 + (9*Log[-s12]^4)/16 + 
     (23*Log[-s12]*Zeta[3])/2) + \[Epsilon]^5*((25*Pi^4*Log[-s12])/192 - 
     (3*Pi^2*Log[-s12]^3)/16 - (27*Log[-s12]^5)/80 - (23*Pi^2*Zeta[3])/24 - 
     (69*Log[-s12]^2*Zeta[3])/4 - (351*Zeta[5])/10) + 
   \[Epsilon]^6*((-66041*Pi^6)/725760 - (25*Pi^4*Log[-s12]^2)/128 + 
     (9*Pi^2*Log[-s12]^4)/64 + (27*Log[-s12]^6)/160 + 
     (69*Log[-s12]^3*Zeta[3])/4 + (529*Zeta[3]^2)/12 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/8 + (1053*Zeta[5])/10)), 
 gb[8] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), gb[9] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), gb[10] -> 0, gb[11] -> 0, 
 gb[12] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*(-1/3*Pi^2 + (3*Log[y]^2)/2) + (2*Zeta[3])/3) + 
   \[Epsilon]^4*((31*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + Log[-s12]^2*
      (Pi^2/2 - (9*Log[y]^2)/4) + Log[-s12]*((Pi^2*Log[y])/4 - 
       (3*Log[y]^3)/2 - 2*Zeta[3]) - (29*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((-629*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (71*Pi^4*Log[y]^2)/320 + (3*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (29*Log[y]^3*Zeta[3])/2 - (52*Zeta[3]^2)/3 + 
     Log[-s12]^2*((31*Pi^4)/120 + (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (87*Log[y]*Zeta[3])/2) + Log[y]*((29*Pi^2*Zeta[3])/12 - 
       (421*Zeta[5])/5) + Log[-s12]*((71*Pi^4*Log[y])/160 + 
       (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + (49*Pi^2*Zeta[3])/6 - 
       (87*Log[y]^2*Zeta[3])/2 - 14*Zeta[5])) + 
   \[Epsilon]^5*((-71*Pi^4*Log[y])/480 + (9*Log[-s12]^4*Log[y])/8 - 
     (Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + Log[-s12]^3*
      (-1/2*Pi^2 + (9*Log[y]^2)/4) + (29*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 3*Zeta[3]) + 
     Log[-s12]*((-31*Pi^4)/180 - (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       29*Log[y]*Zeta[3]) - (7*(7*Pi^2*Zeta[3] - 12*Zeta[5]))/18), 
 gb[13] -> -4/3 + 4*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/3 - 6*Log[-s12]^2) + 
   \[Epsilon]^3*(-(Pi^2*Log[-s12]) + 6*Log[-s12]^3 + (92*Zeta[3])/3) + 
   \[Epsilon]^4*((11*Pi^4)/24 + (3*Pi^2*Log[-s12]^2)/2 - (9*Log[-s12]^4)/2 - 
     92*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((49199*Pi^6)/90720 + 
     (33*Pi^4*Log[-s12]^2)/16 + (9*Pi^2*Log[-s12]^4)/8 - 
     (27*Log[-s12]^6)/20 - 138*Log[-s12]^3*Zeta[3] - (1058*Zeta[3]^2)/3 + 
     Log[-s12]*(23*Pi^2*Zeta[3] - (4212*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/8 - (3*Pi^2*Log[-s12]^3)/2 + 
     (27*Log[-s12]^5)/10 - (23*Pi^2*Zeta[3])/3 + 138*Log[-s12]^2*Zeta[3] + 
     (1404*Zeta[5])/5), gb[14] -> 0, gb[15] -> 0, 
 gb[16] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - (3*Log[y]^2)/4) + 
   \[Epsilon]^3*(-1/8*(Pi^2*Log[y]) + (9*Log[-s12]^2*Log[y])/4 + 
     (3*Log[y]^3)/4 + Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/4) + Zeta[3]) + 
   \[Epsilon]^4*((11*Pi^4)/360 - (9*Log[-s12]^3*Log[y])/4 + 
     (3*Pi^2*Log[y]^2)/16 - (9*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/8) + 
     Log[-s12]*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (29*Log[y]*Zeta[3])/2) + \[Epsilon]^6*((-1391*Pi^6)/120960 - 
     (81*Log[-s12]^5*Log[y])/80 + (213*Pi^4*Log[y]^2)/640 + 
     (9*Pi^2*Log[y]^4)/64 - (27*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/32) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 - (9*Zeta[3])/2) - 
     (87*Log[y]^3*Zeta[3])/4 - 26*Zeta[3]^2 + 
     Log[-s12]^2*((11*Pi^4)/80 + (27*Pi^2*Log[y]^2)/32 - (81*Log[y]^4)/32 - 
       (261*Log[y]*Zeta[3])/4) + Log[y]*((29*Pi^2*Zeta[3])/8 - 
       (1263*Zeta[5])/10) + Log[-s12]*((213*Pi^4*Log[y])/320 + 
       (9*Pi^2*Log[y]^3)/16 - (81*Log[y]^5)/80 + (13*Pi^2*Zeta[3])/2 - 
       (261*Log[y]^2*Zeta[3])/4 - 21*Zeta[5])) + 
   \[Epsilon]^5*((-71*Pi^4*Log[y])/320 + (27*Log[-s12]^4*Log[y])/16 - 
     (3*Pi^2*Log[y]^3)/16 + (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/8) - (13*Pi^2*Zeta[3])/6 + 
     (87*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-9*Pi^2*Log[y])/16 + 
       (27*Log[y]^3)/8 + (9*Zeta[3])/2) + 
     Log[-s12]*((-11*Pi^4)/120 - (9*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
       (87*Log[y]*Zeta[3])/2) + 7*Zeta[5]), 
 gb[17] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 7*Zeta[3]) + 
   \[Epsilon]^4*((37*Pi^4)/480 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 21*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((943*Pi^6)/120960 + (111*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (63*Log[-s12]^3*Zeta[3])/2 - (49*Zeta[3]^2)/2 + 
     Log[-s12]*((21*Pi^2*Zeta[3])/4 - (279*Zeta[5])/5)) + 
   \[Epsilon]^5*((-37*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (7*Pi^2*Zeta[3])/4 + (63*Log[-s12]^2*Zeta[3])/2 + 
     (93*Zeta[5])/5), gb[18] -> -6*\[Epsilon]^3*Zeta[3] + 
   \[Epsilon]^4*(-1/10*Pi^4 + 18*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^5*((3*Pi^4*Log[-s12])/10 - 27*Log[-s12]^2*Zeta[3] + 
     (3*(Pi^2*Zeta[3] - 68*Zeta[5]))/2) + 
   \[Epsilon]^6*((-577*Pi^6)/2520 - (9*Pi^4*Log[-s12]^2)/20 + 
     27*Log[-s12]^3*Zeta[3] + 120*Zeta[3]^2 + 
     Log[-s12]*((-9*Pi^2*Zeta[3])/2 + 306*Zeta[5])), 
 gb[19] -> 1/4 - (3*\[Epsilon]*Log[-s12])/4 + 
   \[Epsilon]^2*(Pi^2/48 + (9*Log[-s12]^2)/8) + 
   \[Epsilon]^3*(-1/16*(Pi^2*Log[-s12]) - (9*Log[-s12]^3)/8 - 
     (11*Zeta[3])/4) + \[Epsilon]^4*((-77*Pi^4)/1920 + 
     (3*Pi^2*Log[-s12]^2)/32 + (27*Log[-s12]^4)/32 + 
     (33*Log[-s12]*Zeta[3])/4) + \[Epsilon]^5*((77*Pi^4*Log[-s12])/640 - 
     (3*Pi^2*Log[-s12]^3)/32 - (81*Log[-s12]^5)/160 - (11*Pi^2*Zeta[3])/48 - 
     (99*Log[-s12]^2*Zeta[3])/8 - (273*Zeta[5])/20) + 
   \[Epsilon]^6*((-5233*Pi^6)/161280 - (231*Pi^4*Log[-s12]^2)/1280 + 
     (9*Pi^2*Log[-s12]^4)/128 + (81*Log[-s12]^6)/320 + 
     (99*Log[-s12]^3*Zeta[3])/8 + (121*Zeta[3]^2)/8 + 
     (Log[-s12]*(55*Pi^2*Zeta[3] + 3276*Zeta[5]))/80), 
 gb[20] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 7*Zeta[3]) + 
   \[Epsilon]^4*((37*Pi^4)/480 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 21*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((943*Pi^6)/120960 + (111*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (63*Log[-s12]^3*Zeta[3])/2 - (49*Zeta[3]^2)/2 + 
     Log[-s12]*((21*Pi^2*Zeta[3])/4 - (279*Zeta[5])/5)) + 
   \[Epsilon]^5*((-37*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (7*Pi^2*Zeta[3])/4 + (63*Log[-s12]^2*Zeta[3])/2 + 
     (93*Zeta[5])/5), gb[21] -> 0, gb[22] -> 0, gb[23] -> 0, gb[24] -> 0, 
 gb[25] -> 0, gb[26] -> 0, gb[27] -> -1/3 + \[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) + (3*Log[-s12]^3)/2 - 
     (25*Zeta[3])/3) + \[Epsilon]^4*((-73*Pi^4)/480 + 
     (3*Pi^2*Log[-s12]^2)/8 - (9*Log[-s12]^4)/8 + 25*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^5*((73*Pi^4*Log[-s12])/160 - (3*Pi^2*Log[-s12]^3)/8 + 
     (27*Log[-s12]^5)/40 + (25*Pi^2*Zeta[3])/12 - (75*Log[-s12]^2*Zeta[3])/
      2 - (1109*Zeta[5])/5) + \[Epsilon]^6*((-27367*Pi^6)/51840 - 
     (219*Pi^4*Log[-s12]^2)/320 + (9*Pi^2*Log[-s12]^4)/32 - 
     (27*Log[-s12]^6)/80 + (75*Log[-s12]^3*Zeta[3])/2 + (1319*Zeta[3]^2)/6 + 
     Log[-s12]*((-25*Pi^2*Zeta[3])/4 + (3327*Zeta[5])/5)), gb[28] -> 0, 
 gb[29] -> 1/4 - (3*\[Epsilon]*Log[-s12])/4 + 
   \[Epsilon]^2*(Pi^2/48 + (9*Log[-s12]^2)/8) + 
   \[Epsilon]^3*(-1/16*(Pi^2*Log[-s12]) - (9*Log[-s12]^3)/8 - 
     (11*Zeta[3])/4) + \[Epsilon]^4*((-77*Pi^4)/1920 + 
     (3*Pi^2*Log[-s12]^2)/32 + (27*Log[-s12]^4)/32 + 
     (33*Log[-s12]*Zeta[3])/4) + \[Epsilon]^5*((77*Pi^4*Log[-s12])/640 - 
     (3*Pi^2*Log[-s12]^3)/32 - (81*Log[-s12]^5)/160 - (11*Pi^2*Zeta[3])/48 - 
     (99*Log[-s12]^2*Zeta[3])/8 - (273*Zeta[5])/20) + 
   \[Epsilon]^6*((-5233*Pi^6)/161280 - (231*Pi^4*Log[-s12]^2)/1280 + 
     (9*Pi^2*Log[-s12]^4)/128 + (81*Log[-s12]^6)/320 + 
     (99*Log[-s12]^3*Zeta[3])/8 + (121*Zeta[3]^2)/8 + 
     (Log[-s12]*(55*Pi^2*Zeta[3] + 3276*Zeta[5]))/80), 
 gb[30] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*(-1/9*Pi^2 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (Pi^2*Log[y])/3 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + Log[-s12]*(Pi^2/3 - 6*Log[y]^2) - 
     (116*Zeta[3])/9) + \[Epsilon]^4*((-71*Pi^4)/360 + (3*Log[-s12]^4)/2 + 
     6*Log[-s12]^3*Log[y] - (Pi^2*Log[y]^2)/2 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*(-1/2*Pi^2 + 9*Log[y]^2) + (116*Log[y]*Zeta[3])/3 + 
     Log[-s12]*(-(Pi^2*Log[y]) + 6*Log[y]^3 + (116*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (71*Pi^4*Log[y])/120 - 
     (9*Log[-s12]^4*Log[y])/2 + (Pi^2*Log[y]^3)/2 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*(Pi^2/2 - 9*Log[y]^2) + Log[-s12]^2*
      ((3*Pi^2*Log[y])/2 - 9*Log[y]^3 - 58*Zeta[3]) + (29*Pi^2*Zeta[3])/9 - 
     58*Log[y]^2*Zeta[3] + Log[-s12]*((71*Pi^4)/120 + (3*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 116*Log[y]*Zeta[3]) - (1684*Zeta[5])/15) + 
   \[Epsilon]^6*((-11539*Pi^6)/54432 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (71*Pi^4*Log[y]^2)/80 - 
     (3*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-3*Pi^2)/8 + (27*Log[y]^2)/4) + 58*Log[y]^3*Zeta[3] + 
     (1682*Zeta[3]^2)/9 + Log[-s12]^3*((-3*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       58*Zeta[3]) + Log[-s12]^2*((-71*Pi^4)/80 - (9*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 174*Log[y]*Zeta[3]) + 
     Log[y]*((-29*Pi^2*Zeta[3])/3 + (1684*Zeta[5])/5) + 
     Log[-s12]*((-71*Pi^4*Log[y])/40 - (3*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - (29*Pi^2*Zeta[3])/3 + 174*Log[y]^2*Zeta[3] + 
       (1684*Zeta[5])/5)), gb[31] -> 0, 
 gb[32] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((49*Pi^4)/720 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - (9*Log[y]*Zeta[3])/2) + 
   \[Epsilon]^6*((1147*Pi^6)/8640 + (187*Pi^4*Log[y]^2)/480 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - (27*Log[y]^3*Zeta[3])/4 - 30*Zeta[3]^2 + 
     Log[-s12]^2*((49*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 
       (81*Log[y]*Zeta[3])/4) + Log[-s12]*((187*Pi^4*Log[y])/240 + 
       (3*Pi^2*Log[y]^3)/8 - (81*Log[y]^2*Zeta[3])/4 + 
       (Pi^2*Zeta[3] - 828*Zeta[5])/8) + Log[y]*((49*Pi^2*Zeta[3])/24 - 
       (207*Zeta[5])/2)) + \[Epsilon]^5*((-187*Pi^4*Log[y])/720 - 
     (Pi^2*Log[y]^3)/8 - (Pi^2*Zeta[3])/24 + (27*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-49*Pi^4)/240 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + (69*Zeta[5])/2), 
 gb[33] -> 5/12 + \[Epsilon]*((-5*Log[-s12])/4 - (5*Log[y])/4) + 
   \[Epsilon]^2*((-3*Pi^2)/16 + (15*Log[-s12]^2)/8 + 
     (15*Log[-s12]*Log[y])/4 + (15*Log[y]^2)/8) + 
   \[Epsilon]^3*((-15*Log[-s12]^3)/8 + (9*Pi^2*Log[y])/16 - 
     (45*Log[-s12]^2*Log[y])/8 - (15*Log[y]^3)/8 + 
     Log[-s12]*((9*Pi^2)/16 - (45*Log[y]^2)/8) - (199*Zeta[3])/12) + 
   \[Epsilon]^4*((-2561*Pi^4)/5760 + (45*Log[-s12]^4)/32 + 
     (45*Log[-s12]^3*Log[y])/8 - (27*Pi^2*Log[y]^2)/32 + (45*Log[y]^4)/32 + 
     Log[-s12]^2*((-27*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (199*Log[y]*Zeta[3])/4 + Log[-s12]*((-27*Pi^2*Log[y])/16 + 
       (45*Log[y]^3)/8 + (199*Zeta[3])/4)) + 
   \[Epsilon]^6*((-868159*Pi^6)/1451520 + (27*Log[-s12]^6)/64 + 
     (81*Log[-s12]^5*Log[y])/32 - (2561*Pi^4*Log[y]^2)/1280 - 
     (81*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/64 + 
     Log[-s12]^4*((-81*Pi^2)/128 + (405*Log[y]^2)/64) + 
     (597*Log[y]^3*Zeta[3])/8 + (6365*Zeta[3]^2)/24 + 
     Log[-s12]^3*((-81*Pi^2*Log[y])/32 + (135*Log[y]^3)/16 + 
       (597*Zeta[3])/8) + Log[-s12]^2*((-2561*Pi^4)/1280 - 
       (243*Pi^2*Log[y]^2)/64 + (405*Log[y]^4)/64 + (1791*Log[y]*Zeta[3])/
        8) + Log[-s12]*((-2561*Pi^4*Log[y])/640 - (81*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/32 + (1791*Log[y]^2*Zeta[3])/8 - 
       (3*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/16) - 
     (3*Log[y]*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/16) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/32 + (2561*Pi^4*Log[y])/1920 - 
     (135*Log[-s12]^4*Log[y])/32 + (27*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/32 + 
     Log[-s12]^3*((27*Pi^2)/32 - (135*Log[y]^2)/16) + 
     Log[-s12]^2*((81*Pi^2*Log[y])/32 - (135*Log[y]^3)/16 - 
       (597*Zeta[3])/8) + (81*Pi^2*Zeta[3])/16 - (597*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((2561*Pi^4)/1920 + (81*Pi^2*Log[y]^2)/32 - 
       (135*Log[y]^4)/32 - (597*Log[y]*Zeta[3])/4) - (835*Zeta[5])/4), 
 gb[34] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] + Log[y]/6) + 
   \[Epsilon]^2*(Pi^2/72 + (3*Log[-s12]^2)/4 - (Log[-s12]*Log[y])/2 - 
     Log[y]^2/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (5*Pi^2*Log[y])/24 + 
     (3*Log[-s12]^2*Log[y])/4 + Log[y]^3/4 + 
     Log[-s12]*(-1/24*Pi^2 + (3*Log[y]^2)/4) - Zeta[3]/2) + 
   \[Epsilon]^4*((569*Pi^4)/8640 + (9*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/4 + (5*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 + 
     Log[-s12]^2*(Pi^2/16 - (9*Log[y]^2)/8) - (83*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((5*Pi^2*Log[y])/8 - (3*Log[y]^3)/4 + (3*Zeta[3])/2)) + 
   \[Epsilon]^6*((123341*Pi^6)/725760 + (27*Log[-s12]^6)/160 - 
     (27*Log[-s12]^5*Log[y])/80 + (1709*Pi^4*Log[y]^2)/1920 + 
     (15*Pi^2*Log[y]^4)/64 - (9*Log[y]^6)/160 + 
     Log[-s12]^4*((3*Pi^2)/64 - (27*Log[y]^2)/32) - (83*Log[y]^3*Zeta[3])/4 - 
     (295*Zeta[3]^2)/12 + Log[-s12]^3*((15*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 + 
       (9*Zeta[3])/4) + Log[-s12]^2*((569*Pi^4)/1920 + 
       (45*Pi^2*Log[y]^2)/32 - (27*Log[y]^4)/32 - (249*Log[y]*Zeta[3])/4) + 
     Log[y]*((127*Pi^2*Zeta[3])/24 - (2491*Zeta[5])/10) + 
     Log[-s12]*((1709*Pi^4*Log[y])/960 + (15*Pi^2*Log[y]^3)/16 - 
       (27*Log[y]^5)/80 + (35*Pi^2*Zeta[3])/24 - (249*Log[y]^2*Zeta[3])/4 - 
       (1087*Zeta[5])/10)) + \[Epsilon]^5*((-27*Log[-s12]^5)/80 - 
     (1709*Pi^4*Log[y])/2880 + (9*Log[-s12]^4*Log[y])/16 - 
     (5*Pi^2*Log[y]^3)/16 + (9*Log[y]^5)/80 + 
     Log[-s12]^3*(-1/16*Pi^2 + (9*Log[y]^2)/8) + 
     Log[-s12]^2*((-15*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 - (9*Zeta[3])/4) - 
     (35*Pi^2*Zeta[3])/72 + (83*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-569*Pi^4)/2880 - (15*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
       (83*Log[y]*Zeta[3])/2) + (1087*Zeta[5])/30), 
 gb[35] -> 1/2 + \[Epsilon]*((-3*Log[-s12])/2 - (3*Log[y])/2) + 
   \[Epsilon]^2*(-1/8*Pi^2 + (9*Log[-s12]^2)/4 + (9*Log[-s12]*Log[y])/2 + 
     (9*Log[y]^2)/4) + \[Epsilon]^3*((-9*Log[-s12]^3)/4 + (3*Pi^2*Log[y])/8 - 
     (27*Log[-s12]^2*Log[y])/4 - (9*Log[y]^3)/4 + 
     Log[-s12]*((3*Pi^2)/8 - (27*Log[y]^2)/4) - (29*Zeta[3])/2) + 
   \[Epsilon]^4*((-71*Pi^4)/320 + (27*Log[-s12]^4)/16 + 
     (27*Log[-s12]^3*Log[y])/4 - (9*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
     Log[-s12]^2*((-9*Pi^2)/16 + (81*Log[y]^2)/8) + (87*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-9*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + (87*Zeta[3])/2)) + 
   \[Epsilon]^5*((-81*Log[-s12]^5)/80 + (213*Pi^4*Log[y])/320 - 
     (81*Log[-s12]^4*Log[y])/16 + (9*Pi^2*Log[y]^3)/16 - (81*Log[y]^5)/80 + 
     Log[-s12]^3*((9*Pi^2)/16 - (81*Log[y]^2)/8) + 
     Log[-s12]^2*((27*Pi^2*Log[y])/16 - (81*Log[y]^3)/8 - (261*Zeta[3])/4) + 
     (29*Pi^2*Zeta[3])/8 - (261*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((213*Pi^4)/320 + (27*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (261*Log[y]*Zeta[3])/2) - (1263*Zeta[5])/10) + 
   \[Epsilon]^6*((-11539*Pi^6)/48384 + (81*Log[-s12]^6)/160 + 
     (243*Log[-s12]^5*Log[y])/80 - (639*Pi^4*Log[y]^2)/640 - 
     (27*Pi^2*Log[y]^4)/64 + (81*Log[y]^6)/160 + 
     Log[-s12]^4*((-27*Pi^2)/64 + (243*Log[y]^2)/32) + 
     (261*Log[y]^3*Zeta[3])/4 + (841*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-27*Pi^2*Log[y])/16 + (81*Log[y]^3)/8 + (261*Zeta[3])/4) + 
     Log[-s12]^2*((-639*Pi^4)/640 - (81*Pi^2*Log[y]^2)/32 + 
       (243*Log[y]^4)/32 + (783*Log[y]*Zeta[3])/4) + 
     Log[y]*((-87*Pi^2*Zeta[3])/8 + (3789*Zeta[5])/10) + 
     Log[-s12]*((-639*Pi^4*Log[y])/320 - (27*Pi^2*Log[y]^3)/16 + 
       (243*Log[y]^5)/80 - (87*Pi^2*Zeta[3])/8 + (783*Log[y]^2*Zeta[3])/4 + 
       (3789*Zeta[5])/10)), 
 gb[36] -> -1/4 + \[Epsilon]*((3*Log[-s12])/4 + Log[y]/4) + 
   \[Epsilon]^2*(-1/48*Pi^2 - (9*Log[-s12]^2)/8 - (3*Log[-s12]*Log[y])/4 - 
     (3*Log[y]^2)/8) + \[Epsilon]^3*((9*Log[-s12]^3)/8 - (Pi^2*Log[y])/16 + 
     (9*Log[-s12]^2*Log[y])/8 + (3*Log[y]^3)/8 + 
     Log[-s12]*(Pi^2/16 + (9*Log[y]^2)/8) + (25*Zeta[3])/4) + 
   \[Epsilon]^4*((463*Pi^4)/5760 - (27*Log[-s12]^4)/32 - 
     (9*Log[-s12]^3*Log[y])/8 + (3*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 + 
     Log[-s12]^2*((-3*Pi^2)/32 - (27*Log[y]^2)/16) + 
     Log[-s12]*((3*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 - (75*Zeta[3])/4) - 
     (29*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((9037*Pi^6)/69120 - 
     (81*Log[-s12]^6)/320 - (81*Log[-s12]^5*Log[y])/160 + 
     (213*Pi^4*Log[y]^2)/1280 + (9*Pi^2*Log[y]^4)/128 - (27*Log[y]^6)/320 + 
     Log[-s12]^4*((-9*Pi^2)/128 - (81*Log[y]^2)/64) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/32 - (27*Log[y]^3)/16 - (225*Zeta[3])/8) - 
     (87*Log[y]^3*Zeta[3])/8 - (633*Zeta[3]^2)/8 + 
     Log[-s12]^2*((463*Pi^4)/1280 + (27*Pi^2*Log[y]^2)/64 - 
       (81*Log[y]^4)/64 - (261*Log[y]*Zeta[3])/8) + 
     Log[-s12]*((213*Pi^4*Log[y])/640 + (9*Pi^2*Log[y]^3)/32 - 
       (81*Log[y]^5)/160 - (261*Log[y]^2*Zeta[3])/8 + 
       (-85*Pi^2*Zeta[3] - 13476*Zeta[5])/80) + 
     (Log[y]*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/80) + 
   \[Epsilon]^5*((81*Log[-s12]^5)/160 - (71*Pi^4*Log[y])/640 + 
     (27*Log[-s12]^4*Log[y])/32 - (3*Pi^2*Log[y]^3)/32 + (27*Log[y]^5)/160 + 
     Log[-s12]^3*((3*Pi^2)/32 + (27*Log[y]^2)/16) + (17*Pi^2*Zeta[3])/48 + 
     (87*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-9*Pi^2*Log[y])/32 + 
       (27*Log[y]^3)/16 + (225*Zeta[3])/8) + 
     Log[-s12]*((-463*Pi^4)/1920 - (9*Pi^2*Log[y]^2)/32 + (27*Log[y]^4)/32 + 
       (87*Log[y]*Zeta[3])/4) + (1123*Zeta[5])/20), gb[37] -> 0, gb[38] -> 0, 
 gb[39] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((13*Pi^4)/72 + (Pi^2*Log[y]^2)/4 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 10*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1237*Pi^6)/3360 + (113*Pi^4*Log[y]^2)/120 + 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - 
       (27*Zeta[3])/2) - 15*Log[y]^3*Zeta[3] - 58*Zeta[3]^2 + 
     Log[-s12]^2*((13*Pi^4)/16 + (9*Pi^2*Log[y]^2)/8 - 45*Log[y]*Zeta[3]) + 
     Log[y]*((13*Pi^2*Zeta[3])/3 - 268*Zeta[5]) + 
     Log[-s12]*((113*Pi^4*Log[y])/60 + (3*Pi^2*Log[y]^3)/4 + 
       (Pi^2*Zeta[3])/4 - 45*Log[y]^2*Zeta[3] - 261*Zeta[5])) + 
   \[Epsilon]^5*((-113*Pi^4*Log[y])/180 - (Pi^2*Log[y]^3)/4 - 
     (Pi^2*Zeta[3])/12 + 15*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-13*Pi^4)/24 - (3*Pi^2*Log[y]^2)/4 + 30*Log[y]*Zeta[3]) + 
     87*Zeta[5]), gb[40] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*(-1/2*Pi^2 + 3*Log[-s12]^2 + 6*Log[-s12]*Log[y] + 
     3*Log[y]^2) + \[Epsilon]^3*(-3*Log[-s12]^3 + (3*Pi^2*Log[y])/2 - 
     9*Log[-s12]^2*Log[y] - 3*Log[y]^3 + 
     Log[-s12]*((3*Pi^2)/2 - 9*Log[y]^2) - (118*Zeta[3])/3) + 
   \[Epsilon]^4*((-1117*Pi^4)/720 + (9*Log[-s12]^4)/4 + 
     9*Log[-s12]^3*Log[y] - (9*Pi^2*Log[y]^2)/4 + (9*Log[y]^4)/4 + 
     Log[-s12]^2*((-9*Pi^2)/4 + (27*Log[y]^2)/2) + 118*Log[y]*Zeta[3] + 
     Log[-s12]*((-9*Pi^2*Log[y])/2 + 9*Log[y]^3 + 118*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (1117*Pi^4*Log[y])/240 - 
     (27*Log[-s12]^4*Log[y])/4 + (9*Pi^2*Log[y]^3)/4 - (27*Log[y]^5)/20 + 
     Log[-s12]^3*((9*Pi^2)/4 - (27*Log[y]^2)/2) + 
     Log[-s12]^2*((27*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 177*Zeta[3]) + 
     (27*Pi^2*Zeta[3])/2 - 177*Log[y]^2*Zeta[3] + 
     Log[-s12]*((1117*Pi^4)/240 + (27*Pi^2*Log[y]^2)/4 - (27*Log[y]^4)/4 - 
       354*Log[y]*Zeta[3]) - (3522*Zeta[5])/5) + 
   \[Epsilon]^6*((-454709*Pi^6)/181440 + (27*Log[-s12]^6)/40 + 
     (81*Log[-s12]^5*Log[y])/20 - (1117*Pi^4*Log[y]^2)/160 - 
     (27*Pi^2*Log[y]^4)/16 + (27*Log[y]^6)/40 + 
     Log[-s12]^4*((-27*Pi^2)/16 + (81*Log[y]^2)/8) + 177*Log[y]^3*Zeta[3] + 
     (2041*Zeta[3]^2)/3 + Log[-s12]^3*((-27*Pi^2*Log[y])/4 + 
       (27*Log[y]^3)/2 + 177*Zeta[3]) + Log[-s12]^2*((-1117*Pi^4)/160 - 
       (81*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 531*Log[y]*Zeta[3]) + 
     Log[y]*((-81*Pi^2*Zeta[3])/2 + (10566*Zeta[5])/5) + 
     Log[-s12]*((-1117*Pi^4*Log[y])/80 - (27*Pi^2*Log[y]^3)/4 + 
       (81*Log[y]^5)/20 - (81*Pi^2*Zeta[3])/2 + 531*Log[y]^2*Zeta[3] + 
       (10566*Zeta[5])/5)), 
 gb[41] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((59*Pi^4)/360 + (Pi^2*Log[y]^2)/4 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 9*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1217*Pi^6)/4320 + (187*Pi^4*Log[y]^2)/240 + 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - 
       (27*Zeta[3])/2) - (27*Log[y]^3*Zeta[3])/2 - 60*Zeta[3]^2 + 
     Log[-s12]^2*((59*Pi^4)/80 + (9*Pi^2*Log[y]^2)/8 - 
       (81*Log[y]*Zeta[3])/2) + Log[y]*((49*Pi^2*Zeta[3])/12 - 207*Zeta[5]) + 
     Log[-s12]*((187*Pi^4*Log[y])/120 + (3*Pi^2*Log[y]^3)/4 + 
       (Pi^2*Zeta[3])/4 - (81*Log[y]^2*Zeta[3])/2 - 207*Zeta[5])) + 
   \[Epsilon]^5*((-187*Pi^4*Log[y])/360 - (Pi^2*Log[y]^3)/4 - 
     (Pi^2*Zeta[3])/12 + (27*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-59*Pi^4)/120 - (3*Pi^2*Log[y]^2)/4 + 27*Log[y]*Zeta[3]) + 
     69*Zeta[5]), gb[42] -> 
  5/6 + \[Epsilon]*((-5*Log[-s12])/2 - (5*Log[y])/2) + 
   \[Epsilon]^2*((-3*Pi^2)/8 + (15*Log[-s12]^2)/4 + (15*Log[-s12]*Log[y])/2 + 
     (15*Log[y]^2)/4) + \[Epsilon]^3*((-15*Log[-s12]^3)/4 + 
     (9*Pi^2*Log[y])/8 - (45*Log[-s12]^2*Log[y])/4 - (15*Log[y]^3)/4 + 
     Log[-s12]*((9*Pi^2)/8 - (45*Log[y]^2)/4) - (199*Zeta[3])/6) + 
   \[Epsilon]^4*((-2561*Pi^4)/2880 + (45*Log[-s12]^4)/16 + 
     (45*Log[-s12]^3*Log[y])/4 - (27*Pi^2*Log[y]^2)/16 + (45*Log[y]^4)/16 + 
     Log[-s12]^2*((-27*Pi^2)/16 + (135*Log[y]^2)/8) + 
     (199*Log[y]*Zeta[3])/2 + Log[-s12]*((-27*Pi^2*Log[y])/8 + 
       (45*Log[y]^3)/4 + (199*Zeta[3])/2)) + 
   \[Epsilon]^6*((-868159*Pi^6)/725760 + (27*Log[-s12]^6)/32 + 
     (81*Log[-s12]^5*Log[y])/16 - (2561*Pi^4*Log[y]^2)/640 - 
     (81*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/32 + 
     Log[-s12]^4*((-81*Pi^2)/64 + (405*Log[y]^2)/32) + 
     (597*Log[y]^3*Zeta[3])/4 + (6365*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-81*Pi^2*Log[y])/16 + (135*Log[y]^3)/8 + 
       (597*Zeta[3])/4) + Log[-s12]^2*((-2561*Pi^4)/640 - 
       (243*Pi^2*Log[y]^2)/32 + (405*Log[y]^4)/32 + (1791*Log[y]*Zeta[3])/
        4) + Log[-s12]*((-2561*Pi^4*Log[y])/320 - (81*Pi^2*Log[y]^3)/16 + 
       (81*Log[y]^5)/16 + (1791*Log[y]^2*Zeta[3])/4 - 
       (3*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/8) - 
     (3*Log[y]*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/8) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/16 + (2561*Pi^4*Log[y])/960 - 
     (135*Log[-s12]^4*Log[y])/16 + (27*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/16 + 
     Log[-s12]^3*((27*Pi^2)/16 - (135*Log[y]^2)/8) + 
     Log[-s12]^2*((81*Pi^2*Log[y])/16 - (135*Log[y]^3)/8 - (597*Zeta[3])/4) + 
     (81*Pi^2*Zeta[3])/8 - (597*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((2561*Pi^4)/960 + (81*Pi^2*Log[y]^2)/16 - (135*Log[y]^4)/16 - 
       (597*Log[y]*Zeta[3])/2) - (835*Zeta[5])/2), 
 gb[43] -> 4/3 + \[Epsilon]*(-4*Log[-s12] - 4*Log[y]) + 
   \[Epsilon]^2*(-1/3*Pi^2 + 6*Log[-s12]^2 + 12*Log[-s12]*Log[y] + 
     6*Log[y]^2) + \[Epsilon]^3*(-6*Log[-s12]^3 + Pi^2*Log[y] - 
     18*Log[-s12]^2*Log[y] - 6*Log[y]^3 + Log[-s12]*(Pi^2 - 18*Log[y]^2) - 
     (116*Zeta[3])/3) + \[Epsilon]^4*((-71*Pi^4)/120 + (9*Log[-s12]^4)/2 + 
     18*Log[-s12]^3*Log[y] - (3*Pi^2*Log[y]^2)/2 + (9*Log[y]^4)/2 + 
     Log[-s12]^2*((-3*Pi^2)/2 + 27*Log[y]^2) + 116*Log[y]*Zeta[3] + 
     Log[-s12]*(-3*Pi^2*Log[y] + 18*Log[y]^3 + 116*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/10 + (71*Pi^4*Log[y])/40 - 
     (27*Log[-s12]^4*Log[y])/2 + (3*Pi^2*Log[y]^3)/2 - (27*Log[y]^5)/10 + 
     Log[-s12]^3*((3*Pi^2)/2 - 27*Log[y]^2) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/2 - 27*Log[y]^3 - 174*Zeta[3]) + 
     (29*Pi^2*Zeta[3])/3 - 174*Log[y]^2*Zeta[3] + 
     Log[-s12]*((71*Pi^4)/40 + (9*Pi^2*Log[y]^2)/2 - (27*Log[y]^4)/2 - 
       348*Log[y]*Zeta[3]) - (1684*Zeta[5])/5) + 
   \[Epsilon]^6*((-11539*Pi^6)/18144 + (27*Log[-s12]^6)/20 + 
     (81*Log[-s12]^5*Log[y])/10 - (213*Pi^4*Log[y]^2)/80 - 
     (9*Pi^2*Log[y]^4)/8 + (27*Log[y]^6)/20 + 
     Log[-s12]^4*((-9*Pi^2)/8 + (81*Log[y]^2)/4) + 174*Log[y]^3*Zeta[3] + 
     (1682*Zeta[3]^2)/3 + Log[-s12]^3*((-9*Pi^2*Log[y])/2 + 27*Log[y]^3 + 
       174*Zeta[3]) + Log[-s12]^2*((-213*Pi^4)/80 - (27*Pi^2*Log[y]^2)/4 + 
       (81*Log[y]^4)/4 + 522*Log[y]*Zeta[3]) + 
     Log[y]*(-29*Pi^2*Zeta[3] + (5052*Zeta[5])/5) + 
     Log[-s12]*((-213*Pi^4*Log[y])/40 - (9*Pi^2*Log[y]^3)/2 + 
       (81*Log[y]^5)/10 - 29*Pi^2*Zeta[3] + 522*Log[y]^2*Zeta[3] + 
       (5052*Zeta[5])/5)), 
 gb[44] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), gb[45] -> 0, gb[46] -> 0, 
 gb[47] -> 0, gb[48] -> 0, gb[49] -> -1/12*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(-1/18*Pi^2 + (Log[-s12]*Log[y])/4 + Log[y]^2/8) + 
   \[Epsilon]^3*(-1/16*(Pi^2*Log[y]) - (3*Log[-s12]^2*Log[y])/8 - 
     Log[y]^3/8 + Log[-s12]*(Pi^2/6 - (3*Log[y]^2)/8) - (5*Zeta[3])/3) + 
   \[Epsilon]^4*((-19*Pi^4)/1080 + (3*Log[-s12]^3*Log[y])/8 + 
     (3*Pi^2*Log[y]^2)/32 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*(-1/4*Pi^2 + (9*Log[y]^2)/16) - (25*Log[y]*Zeta[3])/12 + 
     Log[-s12]*((3*Pi^2*Log[y])/16 + (3*Log[y]^3)/8 + 5*Zeta[3])) + 
   \[Epsilon]^5*((-1283*Pi^4*Log[y])/5760 - (9*Log[-s12]^4*Log[y])/32 - 
     (3*Pi^2*Log[y]^3)/32 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*(Pi^2/4 - (9*Log[y]^2)/16) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 - (15*Zeta[3])/2) + 
     (37*Pi^2*Zeta[3])/36 + (25*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((19*Pi^4)/360 - (9*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 + 
       (25*Log[y]*Zeta[3])/4) - (17*Zeta[5])/3) + 
   \[Epsilon]^6*((5357*Pi^6)/181440 + (27*Log[-s12]^5*Log[y])/160 + 
     (1283*Pi^4*Log[y]^2)/3840 + (9*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-3*Pi^2)/16 + (27*Log[y]^2)/64) - 
     (25*Log[y]^3*Zeta[3])/8 + (76*Zeta[3]^2)/3 + 
     Log[-s12]^3*((9*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 + (15*Zeta[3])/2) + 
     Log[-s12]^2*((-19*Pi^4)/240 + (27*Pi^2*Log[y]^2)/64 + (27*Log[y]^4)/64 - 
       (75*Log[y]*Zeta[3])/8) + (Log[y]*(115*Pi^2*Zeta[3] - 6596*Zeta[5]))/
      80 + Log[-s12]*((1283*Pi^4*Log[y])/1920 + (9*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 - (37*Pi^2*Zeta[3])/12 - (75*Log[y]^2*Zeta[3])/8 + 
       17*Zeta[5])), gb[50] -> 0, 
 gb[51] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[52] -> -1/18*(Pi^2*\[Epsilon]^2) + \[Epsilon]^3*
    ((Pi^2*Log[-s12])/6 + Zeta[3]/3) + \[Epsilon]^4*
    ((11*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/4 - Log[-s12]*Zeta[3]) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/360 + (Pi^2*Log[-s12]^3)/4 + 
     (31*Pi^2*Zeta[3])/36 + (3*Log[-s12]^2*Zeta[3])/2 - (53*Zeta[5])/3) + 
   \[Epsilon]^6*((-15007*Pi^6)/181440 + (11*Pi^4*Log[-s12]^2)/240 - 
     (3*Pi^2*Log[-s12]^4)/16 - (3*Log[-s12]^3*Zeta[3])/2 - 
     (119*Zeta[3]^2)/3 + Log[-s12]*((-31*Pi^2*Zeta[3])/12 + 53*Zeta[5])), 
 gb[53] -> 0, gb[54] -> -1/18*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/6 - Zeta[3]) + 
   \[Epsilon]^4*((-73*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/4 + 
     3*Log[-s12]*Zeta[3]) + \[Epsilon]^5*((73*Pi^4*Log[-s12])/360 + 
     (Pi^2*Log[-s12]^3)/4 + (19*Pi^2*Zeta[3])/36 - (9*Log[-s12]^2*Zeta[3])/
      2 - 67*Zeta[5]) + \[Epsilon]^6*((-63703*Pi^6)/181440 - 
     (73*Pi^4*Log[-s12]^2)/240 - (3*Pi^2*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Zeta[3])/2 - 67*Zeta[3]^2 + 
     Log[-s12]*((-19*Pi^2*Zeta[3])/12 + 201*Zeta[5])), gb[55] -> 0, 
 gb[56] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[57] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] + Log[y]/3) + 
   \[Epsilon]^2*((-11*Pi^2)/72 + (3*Log[-s12]^2)/4 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (3*Pi^2*Log[y])/4 + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*((11*Pi^2)/24 + (3*Log[y]^2)/2) + (11*Zeta[3])/6) + 
   \[Epsilon]^4*((877*Pi^4)/1728 + (9*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + 
     Log[-s12]^2*((-11*Pi^2)/16 - (9*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (3*Log[y]^3)/2 - (11*Zeta[3])/2) - 
     (143*Log[y]*Zeta[3])/3) + \[Epsilon]^6*((945881*Pi^6)/725760 + 
     (27*Log[-s12]^6)/160 - (27*Log[-s12]^5*Log[y])/40 + 
     (3517*Pi^4*Log[y]^2)/960 + (27*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((-33*Pi^2)/64 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - (33*Zeta[3])/4) - 
     (143*Log[y]^3*Zeta[3])/2 - (21*Zeta[3]^2)/4 + 
     Log[-s12]^2*((877*Pi^4)/384 + (81*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (429*Log[y]*Zeta[3])/2) + Log[y]*((77*Pi^2*Zeta[3])/4 - 
       (5171*Zeta[5])/5) + Log[-s12]*((3517*Pi^4*Log[y])/480 + 
       (27*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 - (391*Pi^2*Zeta[3])/24 - 
       (429*Log[y]^2*Zeta[3])/2 - (6977*Zeta[5])/10)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 - (3517*Pi^4*Log[y])/1440 + 
     (9*Log[-s12]^4*Log[y])/8 - (9*Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + 
     Log[-s12]^3*((11*Pi^2)/16 + (9*Log[y]^2)/4) + (391*Pi^2*Zeta[3])/72 + 
     (143*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (9*Log[y]^3)/4 + (33*Zeta[3])/4) + 
     Log[-s12]*((-877*Pi^4)/576 - (27*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       143*Log[y]*Zeta[3]) + (6977*Zeta[5])/30), gb[58] -> 0, gb[59] -> 0, 
 gb[60] -> -1/3*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (-1/6*Pi^2 + Log[-s12]*Log[y] + Log[y]^2/2) + 
   \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) - (3*Log[-s12]^2*Log[y])/2 - 
     Log[y]^3/2 + Log[-s12]*(Pi^2/2 - (3*Log[y]^2)/2) - 4*Zeta[3]) + 
   \[Epsilon]^4*(-1/180*Pi^4 + (3*Log[-s12]^3*Log[y])/2 + (Pi^2*Log[y]^2)/8 + 
     (3*Log[y]^4)/8 + Log[-s12]^2*((-3*Pi^2)/4 + (9*Log[y]^2)/4) - 
     (Log[y]*Zeta[3])/3 + Log[-s12]*((Pi^2*Log[y])/4 + (3*Log[y]^3)/2 + 
       12*Zeta[3])) + \[Epsilon]^5*((-691*Pi^4*Log[y])/1440 - 
     (9*Log[-s12]^4*Log[y])/8 - (Pi^2*Log[y]^3)/8 - (9*Log[y]^5)/40 + 
     Log[-s12]^3*((3*Pi^2)/4 - (9*Log[y]^2)/4) + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 18*Zeta[3]) + 
     (Log[y]^2*Zeta[3])/2 + Log[-s12]*(Pi^4/60 - (3*Pi^2*Log[y]^2)/8 - 
       (9*Log[y]^4)/8 + Log[y]*Zeta[3]) + (11*(Pi^2*Zeta[3] - 4*Zeta[5]))/
      2) + \[Epsilon]^6*((9047*Pi^6)/60480 + (27*Log[-s12]^5*Log[y])/40 + 
     (691*Pi^4*Log[y]^2)/960 + (3*Pi^2*Log[y]^4)/32 + (9*Log[y]^6)/80 + 
     Log[-s12]^4*((-9*Pi^2)/16 + (27*Log[y]^2)/16) - (Log[y]^3*Zeta[3])/2 + 
     88*Zeta[3]^2 + Log[-s12]^3*((3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 
       18*Zeta[3]) + Log[-s12]^2*(-1/40*Pi^4 + (9*Pi^2*Log[y]^2)/16 + 
       (27*Log[y]^4)/16 - (3*Log[y]*Zeta[3])/2) + 
     Log[y]*((23*Pi^2*Zeta[3])/12 - (919*Zeta[5])/5) + 
     Log[-s12]*((691*Pi^4*Log[y])/480 + (3*Pi^2*Log[y]^3)/8 + 
       (27*Log[y]^5)/40 - (33*Pi^2*Zeta[3])/2 - (3*Log[y]^2*Zeta[3])/2 + 
       66*Zeta[5])), gb[61] -> -1/2*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(-1/6*Pi^2 + (3*Log[-s12]*Log[y])/2 + (3*Log[y]^2)/4) + 
   \[Epsilon]^3*(-1/24*(Pi^2*Log[y]) - (9*Log[-s12]^2*Log[y])/4 - 
     (3*Log[y]^3)/4 + Log[-s12]*(Pi^2/2 - (9*Log[y]^2)/4) - 5*Zeta[3]) + 
   \[Epsilon]^4*(Pi^4/360 + (9*Log[-s12]^3*Log[y])/4 + (Pi^2*Log[y]^2)/16 + 
     (9*Log[y]^4)/16 + Log[-s12]^2*((-3*Pi^2)/4 + (27*Log[y]^2)/8) + 
     (11*Log[y]*Zeta[3])/2 + Log[-s12]*((Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 
       15*Zeta[3])) + \[Epsilon]^5*((-857*Pi^4*Log[y])/2880 - 
     (27*Log[-s12]^4*Log[y])/16 - (Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/80 + 
     Log[-s12]^3*((3*Pi^2)/4 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 - (45*Zeta[3])/2) + 
     (23*Pi^2*Zeta[3])/4 - (33*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*(-1/120*Pi^4 - (3*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (33*Log[y]*Zeta[3])/2) - 27*Zeta[5]) + 
   \[Epsilon]^6*((7781*Pi^6)/60480 + (81*Log[-s12]^5*Log[y])/80 + 
     (857*Pi^4*Log[y]^2)/1920 + (3*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/160 + 
     Log[-s12]^4*((-9*Pi^2)/16 + (81*Log[y]^2)/32) + 
     (33*Log[y]^3*Zeta[3])/4 + 108*Zeta[3]^2 + 
     Log[-s12]^3*((3*Pi^2*Log[y])/16 + (27*Log[y]^3)/8 + (45*Zeta[3])/2) + 
     Log[-s12]^2*(Pi^4/80 + (9*Pi^2*Log[y]^2)/32 + (81*Log[y]^4)/32 + 
       (99*Log[y]*Zeta[3])/4) + Log[y]*((11*Pi^2*Zeta[3])/24 - 
       (807*Zeta[5])/10) + Log[-s12]*((857*Pi^4*Log[y])/960 + 
       (3*Pi^2*Log[y]^3)/16 + (81*Log[y]^5)/80 - (69*Pi^2*Zeta[3])/4 + 
       (99*Log[y]^2*Zeta[3])/4 + 81*Zeta[5])), 
 gb[62] -> -7/36 + \[Epsilon]*((7*Log[-s12])/12 + (7*Log[y])/12) + 
   \[Epsilon]^2*(Pi^2/48 - (7*Log[-s12]^2)/8 - (7*Log[-s12]*Log[y])/4 - 
     (7*Log[y]^2)/8) + \[Epsilon]^3*((7*Log[-s12]^3)/8 - (Pi^2*Log[y])/16 + 
     (21*Log[-s12]^2*Log[y])/8 + (7*Log[y]^3)/8 + 
     Log[-s12]*(-1/16*Pi^2 + (21*Log[y]^2)/8) + (149*Zeta[3])/36) + 
   \[Epsilon]^4*(-1/3456*Pi^4 - (21*Log[-s12]^4)/32 - 
     (21*Log[-s12]^3*Log[y])/8 + (3*Pi^2*Log[y]^2)/32 - (21*Log[y]^4)/32 + 
     Log[-s12]^2*((3*Pi^2)/32 - (63*Log[y]^2)/16) + 
     Log[-s12]*((3*Pi^2*Log[y])/16 - (21*Log[y]^3)/8 - (149*Zeta[3])/12) - 
     (149*Log[y]*Zeta[3])/12) + \[Epsilon]^6*((-25117*Pi^6)/622080 - 
     (63*Log[-s12]^6)/320 - (189*Log[-s12]^5*Log[y])/160 - 
     (Pi^4*Log[y]^2)/768 + (9*Pi^2*Log[y]^4)/128 - (63*Log[y]^6)/320 + 
     Log[-s12]^4*((9*Pi^2)/128 - (189*Log[y]^2)/64) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/32 - (63*Log[y]^3)/16 - (149*Zeta[3])/8) - 
     (149*Log[y]^3*Zeta[3])/8 - (3727*Zeta[3]^2)/72 + 
     Log[-s12]^2*(-1/768*Pi^4 + (27*Pi^2*Log[y]^2)/64 - (189*Log[y]^4)/64 - 
       (447*Log[y]*Zeta[3])/8) + Log[y]*((35*Pi^2*Zeta[3])/16 - 
       (877*Zeta[5])/20) + Log[-s12]*(-1/384*(Pi^4*Log[y]) + 
       (9*Pi^2*Log[y]^3)/32 - (189*Log[y]^5)/160 + (35*Pi^2*Zeta[3])/16 - 
       (447*Log[y]^2*Zeta[3])/8 - (877*Zeta[5])/20)) + 
   \[Epsilon]^5*((63*Log[-s12]^5)/160 + (Pi^4*Log[y])/1152 + 
     (63*Log[-s12]^4*Log[y])/32 - (3*Pi^2*Log[y]^3)/32 + (63*Log[y]^5)/160 + 
     Log[-s12]^3*((-3*Pi^2)/32 + (63*Log[y]^2)/16) - (35*Pi^2*Zeta[3])/48 + 
     (149*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-9*Pi^2*Log[y])/32 + 
       (63*Log[y]^3)/16 + (149*Zeta[3])/8) + 
     Log[-s12]*(Pi^4/1152 - (9*Pi^2*Log[y]^2)/32 + (63*Log[y]^4)/32 + 
       (149*Log[y]*Zeta[3])/4) + (877*Zeta[5])/60), gb[63] -> 0, gb[64] -> 0, 
 gb[65] -> -7/18 + \[Epsilon]*((7*Log[-s12])/6 + (7*Log[y])/6) + 
   \[Epsilon]^2*(Pi^2/24 - (7*Log[-s12]^2)/4 - (7*Log[-s12]*Log[y])/2 - 
     (7*Log[y]^2)/4) + \[Epsilon]^3*((7*Log[-s12]^3)/4 - (Pi^2*Log[y])/8 + 
     (21*Log[-s12]^2*Log[y])/4 + (7*Log[y]^3)/4 + 
     Log[-s12]*(-1/8*Pi^2 + (21*Log[y]^2)/4) + (149*Zeta[3])/18) + 
   \[Epsilon]^4*(-1/1728*Pi^4 - (21*Log[-s12]^4)/16 - 
     (21*Log[-s12]^3*Log[y])/4 + (3*Pi^2*Log[y]^2)/16 - (21*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/16 - (63*Log[y]^2)/8) + 
     Log[-s12]*((3*Pi^2*Log[y])/8 - (21*Log[y]^3)/4 - (149*Zeta[3])/6) - 
     (149*Log[y]*Zeta[3])/6) + \[Epsilon]^6*((-25117*Pi^6)/311040 - 
     (63*Log[-s12]^6)/160 - (189*Log[-s12]^5*Log[y])/80 - 
     (Pi^4*Log[y]^2)/384 + (9*Pi^2*Log[y]^4)/64 - (63*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/64 - (189*Log[y]^2)/32) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/16 - (63*Log[y]^3)/8 - (149*Zeta[3])/4) - 
     (149*Log[y]^3*Zeta[3])/4 - (3727*Zeta[3]^2)/36 + 
     Log[-s12]^2*(-1/384*Pi^4 + (27*Pi^2*Log[y]^2)/32 - (189*Log[y]^4)/32 - 
       (447*Log[y]*Zeta[3])/4) + Log[y]*((35*Pi^2*Zeta[3])/8 - 
       (877*Zeta[5])/10) + Log[-s12]*(-1/192*(Pi^4*Log[y]) + 
       (9*Pi^2*Log[y]^3)/16 - (189*Log[y]^5)/80 + (35*Pi^2*Zeta[3])/8 - 
       (447*Log[y]^2*Zeta[3])/4 - (877*Zeta[5])/10)) + 
   \[Epsilon]^5*((63*Log[-s12]^5)/80 + (Pi^4*Log[y])/576 + 
     (63*Log[-s12]^4*Log[y])/16 - (3*Pi^2*Log[y]^3)/16 + (63*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/16 + (63*Log[y]^2)/8) - (35*Pi^2*Zeta[3])/24 + 
     (149*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-9*Pi^2*Log[y])/16 + 
       (63*Log[y]^3)/8 + (149*Zeta[3])/4) + 
     Log[-s12]*(Pi^4/576 - (9*Pi^2*Log[y]^2)/16 + (63*Log[y]^4)/16 + 
       (149*Log[y]*Zeta[3])/2) + (877*Zeta[5])/30), gb[66] -> 0, 
 gb[67] -> -1/3 + \[Epsilon]*(Log[-s12] + Log[y]) + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2 - 3*Log[-s12]*Log[y] - 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((3*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (9*Log[-s12]^2*Log[y])/2 + (3*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/2) + 9*Zeta[3]) + 
   \[Epsilon]^4*((109*Pi^4)/1440 - (9*Log[-s12]^4)/8 - 
     (9*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 - (9*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - (9*Log[y]^3)/2 - 27*Zeta[3]) - 
     27*Log[y]*Zeta[3]) + \[Epsilon]^6*((-13753*Pi^6)/362880 - 
     (27*Log[-s12]^6)/80 - (81*Log[-s12]^5*Log[y])/40 + 
     (109*Pi^4*Log[y]^2)/320 + (9*Pi^2*Log[y]^4)/32 - (27*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (81*Zeta[3])/2) - 
     (81*Log[y]^3*Zeta[3])/2 - (761*Zeta[3]^2)/6 + 
     Log[-s12]^2*((109*Pi^4)/320 + (27*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (243*Log[y]*Zeta[3])/2) + Log[y]*((27*Pi^2*Zeta[3])/4 - 
       (653*Zeta[5])/5) + Log[-s12]*((109*Pi^4*Log[y])/160 + 
       (9*Pi^2*Log[y]^3)/8 - (81*Log[y]^5)/40 + (27*Pi^2*Zeta[3])/4 - 
       (243*Log[y]^2*Zeta[3])/2 - (653*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/40 - (109*Pi^4*Log[y])/480 + 
     (27*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 + (27*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/4) - (9*Pi^2*Zeta[3])/4 + 
     (81*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (27*Log[y]^3)/4 + (81*Zeta[3])/2) + 
     Log[-s12]*((-109*Pi^4)/480 - (9*Pi^2*Log[y]^2)/8 + (27*Log[y]^4)/8 + 
       81*Log[y]*Zeta[3]) + (653*Zeta[5])/15), gb[68] -> 0, 
 gb[69] -> -5/9 + \[Epsilon]*((5*Log[-s12])/3 + (5*Log[y])/3) + 
   \[Epsilon]^2*(Pi^2/12 - (5*Log[-s12]^2)/2 - 5*Log[-s12]*Log[y] - 
     (5*Log[y]^2)/2) + \[Epsilon]^3*((5*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (15*Log[-s12]^2*Log[y])/2 + (5*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 + (15*Log[y]^2)/2) + (115*Zeta[3])/9) + 
   \[Epsilon]^4*((161*Pi^4)/4320 - (15*Log[-s12]^4)/8 - 
     (15*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 - (15*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 - (45*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - (15*Log[y]^3)/2 - (115*Zeta[3])/3) - 
     (115*Log[y]*Zeta[3])/3) + \[Epsilon]^6*((-108539*Pi^6)/1088640 - 
     (9*Log[-s12]^6)/16 - (27*Log[-s12]^5*Log[y])/8 + 
     (161*Pi^4*Log[y]^2)/960 + (9*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/16 + 
     Log[-s12]^4*((9*Pi^2)/32 - (135*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (45*Log[y]^3)/4 - (115*Zeta[3])/2) - 
     (115*Log[y]^3*Zeta[3])/2 - (3005*Zeta[3]^2)/18 + 
     Log[-s12]^2*((161*Pi^4)/960 + (27*Pi^2*Log[y]^2)/16 - 
       (135*Log[y]^4)/16 - (345*Log[y]*Zeta[3])/2) + 
     Log[y]*((31*Pi^2*Zeta[3])/4 - 153*Zeta[5]) + 
     Log[-s12]*((161*Pi^4*Log[y])/480 + (9*Pi^2*Log[y]^3)/8 - 
       (27*Log[y]^5)/8 + (31*Pi^2*Zeta[3])/4 - (345*Log[y]^2*Zeta[3])/2 - 
       153*Zeta[5])) + \[Epsilon]^5*((9*Log[-s12]^5)/8 - 
     (161*Pi^4*Log[y])/1440 + (45*Log[-s12]^4*Log[y])/8 - 
     (3*Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/8 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (45*Log[y]^2)/4) - (31*Pi^2*Zeta[3])/12 + 
     (115*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (45*Log[y]^3)/4 + (115*Zeta[3])/2) + 
     Log[-s12]*((-161*Pi^4)/1440 - (9*Pi^2*Log[y]^2)/8 + (45*Log[y]^4)/8 + 
       115*Log[y]*Zeta[3]) + 51*Zeta[5]), gb[70] -> 0, 
 gb[71] -> -7/9 + \[Epsilon]*((7*Log[-s12])/3 + (7*Log[y])/3) + 
   \[Epsilon]^2*(Pi^2/12 - (7*Log[-s12]^2)/2 - 7*Log[-s12]*Log[y] - 
     (7*Log[y]^2)/2) + \[Epsilon]^3*((7*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (21*Log[-s12]^2*Log[y])/2 + (7*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 + (21*Log[y]^2)/2) + (149*Zeta[3])/9) + 
   \[Epsilon]^4*(-1/864*Pi^4 - (21*Log[-s12]^4)/8 - 
     (21*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 - (21*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 - (63*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - (21*Log[y]^3)/2 - (149*Zeta[3])/3) - 
     (149*Log[y]*Zeta[3])/3) + \[Epsilon]^6*((-25117*Pi^6)/155520 - 
     (63*Log[-s12]^6)/80 - (189*Log[-s12]^5*Log[y])/40 - 
     (Pi^4*Log[y]^2)/192 + (9*Pi^2*Log[y]^4)/32 - (63*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 - (189*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (63*Log[y]^3)/4 - (149*Zeta[3])/2) - 
     (149*Log[y]^3*Zeta[3])/2 - (3727*Zeta[3]^2)/18 + 
     Log[-s12]^2*(-1/192*Pi^4 + (27*Pi^2*Log[y]^2)/16 - (189*Log[y]^4)/16 - 
       (447*Log[y]*Zeta[3])/2) + Log[y]*((35*Pi^2*Zeta[3])/4 - 
       (877*Zeta[5])/5) + Log[-s12]*(-1/96*(Pi^4*Log[y]) + 
       (9*Pi^2*Log[y]^3)/8 - (189*Log[y]^5)/40 + (35*Pi^2*Zeta[3])/4 - 
       (447*Log[y]^2*Zeta[3])/2 - (877*Zeta[5])/5)) + 
   \[Epsilon]^5*((63*Log[-s12]^5)/40 + (Pi^4*Log[y])/288 + 
     (63*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 + (63*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (63*Log[y]^2)/4) - (35*Pi^2*Zeta[3])/12 + 
     (149*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (63*Log[y]^3)/4 + (149*Zeta[3])/2) + 
     Log[-s12]*(Pi^4/288 - (9*Pi^2*Log[y]^2)/8 + (63*Log[y]^4)/8 + 
       149*Log[y]*Zeta[3]) + (877*Zeta[5])/15), 
 gb[72] -> \[Epsilon]^3*((Pi^2*Log[y])/12 - (3*Zeta[3])/2) + 
   \[Epsilon]^4*((-11*Pi^4)/240 - (Pi^2*Log[y]^2)/8 + 4*Log[y]*Zeta[3] + 
     Log[-s12]*(-1/4*(Pi^2*Log[y]) + (9*Zeta[3])/2)) + 
   \[Epsilon]^5*((37*Pi^4*Log[y])/180 + (Pi^2*Log[y]^3)/8 + 
     Log[-s12]^2*((3*Pi^2*Log[y])/8 - (27*Zeta[3])/4) - (Pi^2*Zeta[3])/8 - 
     6*Log[y]^2*Zeta[3] + Log[-s12]*((11*Pi^4)/80 + (3*Pi^2*Log[y]^2)/8 - 
       12*Log[y]*Zeta[3]) - (31*Zeta[5])/2) + 
   \[Epsilon]^6*((-5057*Pi^6)/60480 - (37*Pi^4*Log[y]^2)/120 - 
     (3*Pi^2*Log[y]^4)/32 + 6*Log[y]^3*Zeta[3] + (23*Zeta[3]^2)/2 + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]^2*((-33*Pi^4)/160 - (9*Pi^2*Log[y]^2)/16 + 
       18*Log[y]*Zeta[3]) + Log[y]*((-23*Pi^2*Zeta[3])/12 + 73*Zeta[5]) + 
     Log[-s12]*((-37*Pi^4*Log[y])/60 - (3*Pi^2*Log[y]^3)/8 + 
       18*Log[y]^2*Zeta[3] + (3*(Pi^2*Zeta[3] + 124*Zeta[5]))/8)), 
 gb[73] -> -1/6 + \[Epsilon]*(Log[-s12]/2 - Log[y]/6) + 
   \[Epsilon]^2*((-11*Pi^2)/72 - (3*Log[-s12]^2)/4 + (Log[-s12]*Log[y])/2 + 
     Log[y]^2/4) + \[Epsilon]^3*((3*Log[-s12]^3)/4 + (Pi^2*Log[y])/8 - 
     (3*Log[-s12]^2*Log[y])/4 - Log[y]^3/4 + 
     Log[-s12]*((11*Pi^2)/24 - (3*Log[y]^2)/4) - (31*Zeta[3])/6) + 
   \[Epsilon]^4*((-337*Pi^4)/8640 - (9*Log[-s12]^4)/16 + 
     (3*Log[-s12]^3*Log[y])/4 - (3*Pi^2*Log[y]^2)/16 + (3*Log[y]^4)/16 + 
     Log[-s12]^2*((-11*Pi^2)/16 + (9*Log[y]^2)/8) + (47*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((-3*Pi^2*Log[y])/8 + (3*Log[y]^3)/4 + (31*Zeta[3])/2)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/80 + (493*Pi^4*Log[y])/2880 - 
     (9*Log[-s12]^4*Log[y])/16 + (3*Pi^2*Log[y]^3)/16 - (9*Log[y]^5)/80 + 
     Log[-s12]^3*((11*Pi^2)/16 - (9*Log[y]^2)/8) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 - (93*Zeta[3])/4) + 
     (367*Pi^2*Zeta[3])/72 - (47*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((337*Pi^4)/2880 + (9*Pi^2*Log[y]^2)/16 - (9*Log[y]^4)/16 - 
       (47*Log[y]*Zeta[3])/2) - (249*Zeta[5])/10) + 
   \[Epsilon]^6*((557*Pi^6)/16128 - (27*Log[-s12]^6)/160 + 
     (27*Log[-s12]^5*Log[y])/80 - (493*Pi^4*Log[y]^2)/1920 - 
     (9*Pi^2*Log[y]^4)/64 + (9*Log[y]^6)/160 + 
     Log[-s12]^4*((-33*Pi^2)/64 + (27*Log[y]^2)/32) + 
     (47*Log[y]^3*Zeta[3])/4 + (1211*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 + (93*Zeta[3])/4) + 
     Log[-s12]^2*((-337*Pi^4)/1920 - (27*Pi^2*Log[y]^2)/32 + 
       (27*Log[y]^4)/32 + (141*Log[y]*Zeta[3])/4) + 
     Log[y]*((-23*Pi^2*Zeta[3])/8 + (541*Zeta[5])/10) + 
     Log[-s12]*((-493*Pi^4*Log[y])/960 - (9*Pi^2*Log[y]^3)/16 + 
       (27*Log[y]^5)/80 - (367*Pi^2*Zeta[3])/24 + (141*Log[y]^2*Zeta[3])/4 + 
       (747*Zeta[5])/10)), gb[74] -> -1/3 + \[Epsilon]*(Log[-s12] + Log[y]) + 
   \[Epsilon]^2*((-3*Log[-s12]^2)/2 - 3*Log[-s12]*Log[y] - (3*Log[y]^2)/2) + 
   \[Epsilon]^3*((3*Log[-s12]^3)/2 + (9*Log[-s12]^2*Log[y])/2 + 
     (9*Log[-s12]*Log[y]^2)/2 + (3*Log[y]^3)/2 + (17*Zeta[3])/3) + 
   \[Epsilon]^4*((-83*Pi^4)/1440 - (9*Log[-s12]^4)/8 - 
     (9*Log[-s12]^3*Log[y])/2 - (27*Log[-s12]^2*Log[y]^2)/4 - 
     (9*Log[y]^4)/8 + Log[-s12]*((-9*Log[y]^3)/2 - 17*Zeta[3]) - 
     17*Log[y]*Zeta[3]) + \[Epsilon]^6*((-841*Pi^6)/9072 - 
     (27*Log[-s12]^6)/80 - (81*Log[-s12]^5*Log[y])/40 - 
     (83*Pi^4*Log[y]^2)/320 - (81*Log[-s12]^4*Log[y]^2)/16 - 
     (27*Log[y]^6)/80 + Log[-s12]^3*((-27*Log[y]^3)/4 - (51*Zeta[3])/2) - 
     (51*Log[y]^3*Zeta[3])/2 - (361*Zeta[3]^2)/6 + 
     Log[-s12]^2*((-83*Pi^4)/320 - (81*Log[y]^4)/16 - 
       (153*Log[y]*Zeta[3])/2) + Log[y]*((3*Pi^2*Zeta[3])/2 - 
       (168*Zeta[5])/5) + Log[-s12]*((-83*Pi^4*Log[y])/160 - 
       (81*Log[y]^5)/40 + (3*Pi^2*Zeta[3])/2 - (153*Log[y]^2*Zeta[3])/2 - 
       (168*Zeta[5])/5)) + \[Epsilon]^5*((27*Log[-s12]^5)/40 + 
     (83*Pi^4*Log[y])/480 + (27*Log[-s12]^4*Log[y])/8 + 
     (27*Log[-s12]^3*Log[y]^2)/4 + (27*Log[y]^5)/40 - (Pi^2*Zeta[3])/2 + 
     (51*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((27*Log[y]^3)/4 + 
       (51*Zeta[3])/2) + Log[-s12]*((83*Pi^4)/480 + (27*Log[y]^4)/8 + 
       51*Log[y]*Zeta[3]) + (56*Zeta[5])/5), 
 gb[75] -> -1/2 + \[Epsilon]*((3*Log[-s12])/2 + (3*Log[y])/2) + 
   \[Epsilon]^2*(Pi^2/8 - (9*Log[-s12]^2)/4 - (9*Log[-s12]*Log[y])/2 - 
     (9*Log[y]^2)/4) + \[Epsilon]^3*((9*Log[-s12]^3)/4 - (3*Pi^2*Log[y])/8 + 
     (27*Log[-s12]^2*Log[y])/4 + (9*Log[y]^3)/4 + 
     Log[-s12]*((-3*Pi^2)/8 + (27*Log[y]^2)/4) + (27*Zeta[3])/2) + 
   \[Epsilon]^4*((109*Pi^4)/960 - (27*Log[-s12]^4)/16 - 
     (27*Log[-s12]^3*Log[y])/4 + (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 + 
     Log[-s12]^2*((9*Pi^2)/16 - (81*Log[y]^2)/8) + 
     Log[-s12]*((9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (81*Zeta[3])/2) - 
     (81*Log[y]*Zeta[3])/2) + \[Epsilon]^6*((-13753*Pi^6)/241920 - 
     (81*Log[-s12]^6)/160 - (243*Log[-s12]^5*Log[y])/80 + 
     (327*Pi^4*Log[y]^2)/640 + (27*Pi^2*Log[y]^4)/64 - (81*Log[y]^6)/160 + 
     Log[-s12]^4*((27*Pi^2)/64 - (243*Log[y]^2)/32) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/16 - (81*Log[y]^3)/8 - (243*Zeta[3])/4) - 
     (243*Log[y]^3*Zeta[3])/4 - (761*Zeta[3]^2)/4 + 
     Log[-s12]^2*((327*Pi^4)/640 + (81*Pi^2*Log[y]^2)/32 - 
       (243*Log[y]^4)/32 - (729*Log[y]*Zeta[3])/4) + 
     Log[y]*((81*Pi^2*Zeta[3])/8 - (1959*Zeta[5])/10) + 
     Log[-s12]*((327*Pi^4*Log[y])/320 + (27*Pi^2*Log[y]^3)/16 - 
       (243*Log[y]^5)/80 + (81*Pi^2*Zeta[3])/8 - (729*Log[y]^2*Zeta[3])/4 - 
       (1959*Zeta[5])/10)) + \[Epsilon]^5*((81*Log[-s12]^5)/80 - 
     (109*Pi^4*Log[y])/320 + (81*Log[-s12]^4*Log[y])/16 - 
     (9*Pi^2*Log[y]^3)/16 + (81*Log[y]^5)/80 + 
     Log[-s12]^3*((-9*Pi^2)/16 + (81*Log[y]^2)/8) - (27*Pi^2*Zeta[3])/8 + 
     (243*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-27*Pi^2*Log[y])/16 + 
       (81*Log[y]^3)/8 + (243*Zeta[3])/4) + 
     Log[-s12]*((-109*Pi^4)/320 - (27*Pi^2*Log[y]^2)/16 + (81*Log[y]^4)/16 + 
       (243*Log[y]*Zeta[3])/2) + (653*Zeta[5])/10), 
 gb[76] -> 1/4 + \[Epsilon]*((-3*Log[-s12])/4 - Log[y]/4) + 
   \[Epsilon]^2*((3*Pi^2)/16 + (9*Log[-s12]^2)/8 + (3*Log[-s12]*Log[y])/4 + 
     (3*Log[y]^2)/8) + \[Epsilon]^3*((-9*Log[-s12]^3)/8 - (Pi^2*Log[y])/48 - 
     (9*Log[-s12]^2*Log[y])/8 - (3*Log[y]^3)/8 + 
     Log[-s12]*((-9*Pi^2)/16 - (9*Log[y]^2)/8) + (9*Zeta[3])/4) + 
   \[Epsilon]^4*((841*Pi^4)/5760 + (27*Log[-s12]^4)/32 + 
     (9*Log[-s12]^3*Log[y])/8 + (Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 + 
     Log[-s12]^2*((27*Pi^2)/32 + (27*Log[y]^2)/16) + 
     Log[-s12]*((Pi^2*Log[y])/16 + (9*Log[y]^3)/8 - (27*Zeta[3])/4) + 
     (11*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((14657*Pi^6)/96768 + 
     (81*Log[-s12]^6)/320 + (81*Log[-s12]^5*Log[y])/160 + 
     (857*Pi^4*Log[y]^2)/3840 + (3*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/320 + 
     Log[-s12]^4*((81*Pi^2)/128 + (81*Log[y]^2)/64) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/32 + (27*Log[y]^3)/16 - (81*Zeta[3])/8) + 
     (33*Log[y]^3*Zeta[3])/8 - (743*Zeta[3]^2)/8 + 
     Log[-s12]^2*((841*Pi^4)/1280 + (9*Pi^2*Log[y]^2)/64 + (81*Log[y]^4)/64 + 
       (99*Log[y]*Zeta[3])/8) + Log[-s12]*((857*Pi^4*Log[y])/1920 + 
       (3*Pi^2*Log[y]^3)/32 + (81*Log[y]^5)/160 + (287*Pi^2*Zeta[3])/16 + 
       (99*Log[y]^2*Zeta[3])/8 - (4041*Zeta[5])/20) + 
     Log[y]*((11*Pi^2*Zeta[3])/48 - (807*Zeta[5])/20)) + 
   \[Epsilon]^5*((-81*Log[-s12]^5)/160 - (857*Pi^4*Log[y])/5760 - 
     (27*Log[-s12]^4*Log[y])/32 - (Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/160 + 
     Log[-s12]^3*((-27*Pi^2)/32 - (27*Log[y]^2)/16) - (287*Pi^2*Zeta[3])/48 - 
     (33*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-3*Pi^2*Log[y])/32 - 
       (27*Log[y]^3)/16 + (81*Zeta[3])/8) + 
     Log[-s12]*((-841*Pi^4)/1920 - (3*Pi^2*Log[y]^2)/32 - (27*Log[y]^4)/32 - 
       (33*Log[y]*Zeta[3])/4) + (1347*Zeta[5])/20), 
 gb[77] -> -7/12 + \[Epsilon]*((7*Log[-s12])/4 + (7*Log[y])/4) + 
   \[Epsilon]^2*(Pi^2/16 - (21*Log[-s12]^2)/8 - (21*Log[-s12]*Log[y])/4 - 
     (21*Log[y]^2)/8) + \[Epsilon]^3*((21*Log[-s12]^3)/8 - 
     (3*Pi^2*Log[y])/16 + (63*Log[-s12]^2*Log[y])/8 + (21*Log[y]^3)/8 + 
     Log[-s12]*((-3*Pi^2)/16 + (63*Log[y]^2)/8) + (149*Zeta[3])/12) + 
   \[Epsilon]^4*(-1/1152*Pi^4 - (63*Log[-s12]^4)/32 - 
     (63*Log[-s12]^3*Log[y])/8 + (9*Pi^2*Log[y]^2)/32 - (63*Log[y]^4)/32 + 
     Log[-s12]^2*((9*Pi^2)/32 - (189*Log[y]^2)/16) + 
     Log[-s12]*((9*Pi^2*Log[y])/16 - (63*Log[y]^3)/8 - (149*Zeta[3])/4) - 
     (149*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((-25117*Pi^6)/207360 - 
     (189*Log[-s12]^6)/320 - (567*Log[-s12]^5*Log[y])/160 - 
     (Pi^4*Log[y]^2)/256 + (27*Pi^2*Log[y]^4)/128 - (189*Log[y]^6)/320 + 
     Log[-s12]^4*((27*Pi^2)/128 - (567*Log[y]^2)/64) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/32 - (189*Log[y]^3)/16 - 
       (447*Zeta[3])/8) - (447*Log[y]^3*Zeta[3])/8 - (3727*Zeta[3]^2)/24 + 
     Log[-s12]^2*(-1/256*Pi^4 + (81*Pi^2*Log[y]^2)/64 - (567*Log[y]^4)/64 - 
       (1341*Log[y]*Zeta[3])/8) + Log[-s12]*(-1/128*(Pi^4*Log[y]) + 
       (27*Pi^2*Log[y]^3)/32 - (567*Log[y]^5)/160 - (1341*Log[y]^2*Zeta[3])/
        8 + (3*(175*Pi^2*Zeta[3] - 3508*Zeta[5]))/80) + 
     (3*Log[y]*(175*Pi^2*Zeta[3] - 3508*Zeta[5]))/80) + 
   \[Epsilon]^5*((189*Log[-s12]^5)/160 + (Pi^4*Log[y])/384 + 
     (189*Log[-s12]^4*Log[y])/32 - (9*Pi^2*Log[y]^3)/32 + 
     (189*Log[y]^5)/160 + Log[-s12]^3*((-9*Pi^2)/32 + (189*Log[y]^2)/16) - 
     (35*Pi^2*Zeta[3])/16 + (447*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]^2*((-27*Pi^2*Log[y])/32 + (189*Log[y]^3)/16 + 
       (447*Zeta[3])/8) + Log[-s12]*(Pi^4/384 - (27*Pi^2*Log[y]^2)/32 + 
       (189*Log[y]^4)/32 + (447*Log[y]*Zeta[3])/4) + (877*Zeta[5])/20), 
 gb[78] -> (\[Epsilon]*Log[y])/12 + \[Epsilon]^2*
    (Pi^2/18 - (Log[-s12]*Log[y])/4 - Log[y]^2/8) + 
   \[Epsilon]^3*((Pi^2*Log[y])/16 + (3*Log[-s12]^2*Log[y])/8 + Log[y]^3/8 + 
     Log[-s12]*(-1/6*Pi^2 + (3*Log[y]^2)/8) + (4*Zeta[3])/3) + 
   \[Epsilon]^4*((13*Pi^4)/270 - (3*Log[-s12]^3*Log[y])/8 - 
     (3*Pi^2*Log[y]^2)/32 - (3*Log[y]^4)/32 + 
     Log[-s12]^2*(Pi^2/4 - (9*Log[y]^2)/16) + 
     Log[-s12]*((-3*Pi^2*Log[y])/16 - (3*Log[y]^3)/8 - 4*Zeta[3]) + 
     (13*Log[y]*Zeta[3])/12) + \[Epsilon]^5*((659*Pi^4*Log[y])/5760 + 
     (9*Log[-s12]^4*Log[y])/32 + (3*Pi^2*Log[y]^3)/32 + (9*Log[y]^5)/160 + 
     Log[-s12]^3*(-1/4*Pi^2 + (9*Log[y]^2)/16) - (13*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]^2*((9*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 + 6*Zeta[3]) + 
     Log[-s12]*((-13*Pi^4)/90 + (9*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 - 
       (13*Log[y]*Zeta[3])/4) + (13*(Pi^2*Zeta[3] + 24*Zeta[5]))/18) + 
   \[Epsilon]^6*((6709*Pi^6)/181440 - (27*Log[-s12]^5*Log[y])/160 - 
     (659*Pi^4*Log[y]^2)/3840 - (9*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/320 + 
     Log[-s12]^4*((3*Pi^2)/16 - (27*Log[y]^2)/64) + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 - 6*Zeta[3]) + 
     (13*Log[y]^3*Zeta[3])/8 + (37*Zeta[3]^2)/3 + 
     Log[-s12]^2*((13*Pi^4)/60 - (27*Pi^2*Log[y]^2)/64 - (27*Log[y]^4)/64 + 
       (39*Log[y]*Zeta[3])/8) + (Log[y]*(-95*Pi^2*Zeta[3] + 1716*Zeta[5]))/
      80 + Log[-s12]*((-659*Pi^4*Log[y])/1920 - (9*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/160 + (39*Log[y]^2*Zeta[3])/8 - 
       (13*(Pi^2*Zeta[3] + 24*Zeta[5]))/6)), 
 gb[79] -> 1/4 - (3*\[Epsilon]*Log[-s12])/4 + 
   \[Epsilon]^2*((17*Pi^2)/48 + (9*Log[-s12]^2)/8) + 
   \[Epsilon]^3*((-17*Pi^2*Log[-s12])/16 - (9*Log[-s12]^3)/8 + 
     (37*Zeta[3])/4) + \[Epsilon]^4*((1817*Pi^4)/5760 + 
     (51*Pi^2*Log[-s12]^2)/32 + (27*Log[-s12]^4)/32 - 
     (111*Log[-s12]*Zeta[3])/4) + \[Epsilon]^6*((153661*Pi^6)/483840 + 
     (1817*Pi^4*Log[-s12]^2)/1280 + (153*Pi^2*Log[-s12]^4)/128 + 
     (81*Log[-s12]^6)/320 - (333*Log[-s12]^3*Zeta[3])/8 - (527*Zeta[3]^2)/8 + 
     Log[-s12]*((251*Pi^2*Zeta[3])/16 - (8301*Zeta[5])/20)) + 
   \[Epsilon]^5*((-1817*Pi^4*Log[-s12])/1920 - (51*Pi^2*Log[-s12]^3)/32 - 
     (81*Log[-s12]^5)/160 - (251*Pi^2*Zeta[3])/48 + 
     (333*Log[-s12]^2*Zeta[3])/8 + (2767*Zeta[5])/20), gb[80] -> 0, 
 gb[81] -> 2/9 + \[Epsilon]*((-2*Log[-s12])/3 - (2*Log[y])/3) + 
   \[Epsilon]^2*(Log[-s12]^2 + 2*Log[-s12]*Log[y] + Log[y]^2) + 
   \[Epsilon]^3*(-Log[-s12]^3 - 3*Log[-s12]^2*Log[y] - 3*Log[-s12]*Log[y]^2 - 
     Log[y]^3 - (34*Zeta[3])/9) + \[Epsilon]^4*((83*Pi^4)/2160 + 
     (3*Log[-s12]^4)/4 + 3*Log[-s12]^3*Log[y] + (9*Log[-s12]^2*Log[y]^2)/2 + 
     (3*Log[y]^4)/4 + (34*Log[y]*Zeta[3])/3 + 
     Log[-s12]*(3*Log[y]^3 + (34*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/20 - (83*Pi^4*Log[y])/720 - 
     (9*Log[-s12]^4*Log[y])/4 - (9*Log[-s12]^3*Log[y]^2)/2 - 
     (9*Log[y]^5)/20 + Log[-s12]^2*((-9*Log[y]^3)/2 - 17*Zeta[3]) - 
     17*Log[y]^2*Zeta[3] + Log[-s12]*((-83*Pi^4)/720 - (9*Log[y]^4)/4 - 
       34*Log[y]*Zeta[3]) + (5*Pi^2*Zeta[3] - 112*Zeta[5])/15) + 
   \[Epsilon]^6*((841*Pi^6)/13608 + (9*Log[-s12]^6)/40 + 
     (27*Log[-s12]^5*Log[y])/20 + (83*Pi^4*Log[y]^2)/480 + 
     (27*Log[-s12]^4*Log[y]^2)/8 + (9*Log[y]^6)/40 + 17*Log[y]^3*Zeta[3] + 
     (361*Zeta[3]^2)/9 + Log[-s12]^3*((9*Log[y]^3)/2 + 17*Zeta[3]) + 
     Log[-s12]^2*((83*Pi^4)/480 + (27*Log[y]^4)/8 + 51*Log[y]*Zeta[3]) + 
     Log[y]*(-(Pi^2*Zeta[3]) + (112*Zeta[5])/5) + 
     Log[-s12]*((83*Pi^4*Log[y])/240 + (27*Log[y]^5)/20 - Pi^2*Zeta[3] + 
       51*Log[y]^2*Zeta[3] + (112*Zeta[5])/5)), gb[82] -> 0, gb[83] -> 0}


==> anc/F1/F1basis.m <==
{g[1] -> S12*\[Epsilon]^3*G[0, 0, 2, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], 
 g[2] -> S23*\[Epsilon]^3*G[0, 0, 0, 2, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0], 
 g[3] -> mm*\[Epsilon]^3*G[0, 0, 2, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[4] -> S12^2*\[Epsilon]^3*G[0, 2, 2, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0], 
 g[5] -> S12*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[0, 1, 0, 1, 1, 0, 2, 0, 2, 0, 
    0, 0, 0, 0, 0], g[6] -> S12*\[Epsilon]^4*G[1, 0, 0, 2, 1, 2, 1, 0, 0, 0, 
    0, 0, 0, 0, 0], g[7] -> S12*\[Epsilon]^4*G[0, 1, 0, 2, 1, 2, 1, 0, 0, 0, 
    0, 0, 0, 0, 0], g[8] -> mm*S12*\[Epsilon]^3*G[0, 2, 2, 1, 0, 0, 0, 0, 1, 
    2, 0, 0, 0, 0, 0], g[9] -> mm*S12*\[Epsilon]^3*
   G[2, 0, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0], 
 g[10] -> (mm - S12)*\[Epsilon]^4*G[0, 0, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
    0], g[11] -> (mm - S12)*\[Epsilon]^4*G[1, 0, 0, 2, 1, 0, 0, 0, 2, 1, 0, 
    0, 0, 0, 0], g[12] -> (mm - S23)*\[Epsilon]^4*
   G[1, 0, 0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[13] -> -4*mm*\[Epsilon]^4*G[0, 1, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0] + 
   mm*S12*\[Epsilon]^3*G[0, 2, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0], 
 g[14] -> (mm - S12)*\[Epsilon]^4*G[0, 1, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 
    0], g[15] -> (mm - S12)*\[Epsilon]^4*G[0, 0, 1, 1, 2, 0, 0, 0, 1, 2, 0, 
    0, 0, 0, 0], g[16] -> (mm - S23)*\[Epsilon]^4*
   G[0, 1, 0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[17] -> S12^3*\[Epsilon]^3*G[2, 2, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[18] -> S12*(1 - 2*\[Epsilon])*\[Epsilon]^4*G[1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 
    0, 0, 0, 0, 0], g[19] -> S12^2*\[Epsilon]^4*G[2, 1, 0, 0, 1, 2, 1, 1, 0, 
    0, 0, 0, 0, 0, 0], g[20] -> mm*S12^2*\[Epsilon]^3*
   G[2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[21] -> (mm - S12)*S12*\[Epsilon]^4*G[1, 0, 2, 1, 0, 0, 0, 2, 1, 1, 0, 0, 
    0, 0, 0], g[22] -> (mm - S12)*S12*\[Epsilon]^4*
   G[0, 1, 2, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[23] -> (mm - S12)*\[Epsilon]^5*G[1, 0, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
    0], g[24] -> mm*(mm - S12)*\[Epsilon]^4*G[1, 0, 2, 1, 1, 0, 0, 1, 0, 2, 
    0, 0, 0, 0, 0], g[25] -> (mm - S12)*\[Epsilon]^5*
   G[1, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0], 
 g[26] -> (mm - S12)*\[Epsilon]^5*G[1, 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
    0], g[27] -> -12*mm*\[Epsilon]^5*G[1, 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 
     0, 0] + mm*S12*\[Epsilon]^3*(1 + 2*\[Epsilon])*
    G[1, 0, 2, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[28] -> (mm - S12)*\[Epsilon]^5*G[0, 1, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
    0], g[29] -> mm*S12*\[Epsilon]^4*G[2, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 
    0, 0], g[30] -> S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 1, 2, 1, 0, 0, 1, 0, 
    0, 0, 0, 0], g[31] -> (mm - S12 - S23)*\[Epsilon]^5*
   G[0, 1, 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[32] -> (S12 + S23)*\[Epsilon]^5*G[1, 0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 
    0, 0], g[33] -> S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 1, 2, 0, 1, 0, 1, 0, 
    0, 0, 0, 0], g[34] -> mm*S12*\[Epsilon]^4*G[2, 0, 0, 1, 1, 2, 0, 1, 0, 1, 
    0, 0, 0, 0, 0], g[35] -> S12*S23*\[Epsilon]^4*
   G[0, 1, 0, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[36] -> (S12*(1 - 2*\[Epsilon])*\[Epsilon]^4*G[0, 1, 0, 2, 1, 2, -1, 1, 0, 
      1, 0, 0, 0, 0, 0])/(1 - \[Epsilon]) - S12*\[Epsilon]^4*
    G[0, 1, 0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[37] -> (mm - S12 - S23)*\[Epsilon]^5*G[0, 0, 1, 1, 2, 1, 1, 0, 0, 1, 0, 0, 
    0, 0, 0], g[38] -> (mm - S12 - S23)*\[Epsilon]^5*
   G[0, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[39] -> (S12 + S23)*\[Epsilon]^5*G[1, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0, 
    0, 0], g[40] -> S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 2, 1, 0, 0, 1, 1, 0, 
    0, 0, 0, 0], g[41] -> (S12 + S23)*\[Epsilon]^5*
   G[0, 1, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[42] -> S12*S23*\[Epsilon]^4*G[0, 1, 0, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
    0], g[43] -> S12*S23*\[Epsilon]^4*G[0, 0, 1, 1, 2, 1, 0, 0, 1, 2, 0, 0, 
    0, 0, 0], g[44] -> S12*\[Epsilon]^6*G[1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0, 0], g[45] -> (mm - S12)*S12*\[Epsilon]^5*
   G[1, 1, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[46] -> (mm - S12)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
    0], g[47] -> (mm - S12)*\[Epsilon]^6*G[1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
    0, 0, 0, 0], g[48] -> (mm - S12)*S12*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 0, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0], 
 g[49] -> S12*(mm - S23)*\[Epsilon]^5*G[1, 1, 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 
    0, 0, 0], g[50] -> (mm - S12)*(1 - 2*\[Epsilon])*\[Epsilon]^5*
   G[1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[51] -> (mm - S23)*\[Epsilon]^6*G[1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
    0], g[52] -> mm*S12*\[Epsilon]^5*G[2, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
    0, 0], g[53] -> (mm - S12)*S12*\[Epsilon]^5*G[1, 0, 1, 1, 1, 1, 0, 2, 0, 
    1, 0, 0, 0, 0, 0], g[54] -> S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 0, 2, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[55] -> S12*S23*\[Epsilon]^5*G[1, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
    0], g[56] -> (S12 + S23)*\[Epsilon]^6*G[1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 
    0, 0, 0, 0], g[57] -> mm*S12*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 1, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[58] -> S23*\[Epsilon]^6*G[0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[59] -> (mm - S12)*S12*\[Epsilon]^5*G[0, 2, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
    0, 0, 0], g[60] -> S12*(mm - S23)*\[Epsilon]^5*
   G[1, 0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[61] -> S12*(mm - S23)*\[Epsilon]^5*G[0, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0, 
    0, 0, 0], g[62] -> S12^2*S23*\[Epsilon]^5*G[1, 1, 0, 1, 1, 2, 1, 1, 0, 1, 
    0, 0, 0, 0, 0], g[63] -> (mm - S12)*S12*(1 - 2*\[Epsilon])*\[Epsilon]^5*
   G[1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[64] -> -(S12*(-mm + S12 + S23)*\[Epsilon]^6*G[1, 0, 1, 1, 1, 1, 1, 1, 0, 
     1, 0, 0, 0, 0, 0]), g[65] -> S12^2*S23*\[Epsilon]^5*
   G[1, 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[66] -> -(S12*(-mm + S12 + S23)*\[Epsilon]^6*G[1, 1, 0, 1, 1, 1, 1, 0, 1, 
     1, 0, 0, 0, 0, 0]), g[67] -> S12^2*S23*\[Epsilon]^5*
   G[1, 1, 0, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[68] -> (mm - S12)*S12*(1 - 2*\[Epsilon])*\[Epsilon]^5*
   G[1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[69] -> S12^2*S23*\[Epsilon]^5*G[1, 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
    0], g[70] -> -(S12*(-mm + S12 + S23)*\[Epsilon]^6*
    G[0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 g[71] -> S12^2*S23*\[Epsilon]^5*G[0, 1, 1, 2, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
    0], g[72] -> S12*(S12 + S23)*\[Epsilon]^6*G[1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 
    0, 0, 0, 0, 0], g[73] -> mm*S12^2*\[Epsilon]^5*
   G[2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[74] -> mm*S12*S23*\[Epsilon]^5*G[1, 0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 
    0], g[75] -> S12^2*S23*\[Epsilon]^5*G[1, 0, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0, 
    0, 0, 0], g[76] -> S12^2*(1 - 2*\[Epsilon])*\[Epsilon]^5*
   G[0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[77] -> S12^2*S23*\[Epsilon]^5*G[0, 1, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
    0], g[78] -> S12^2*(mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 0, 1, 1, 
    1, 0, 0, 0, 0, 0], 
 g[79] -> -(mm*\[Epsilon]^5*G[0, 1, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]) - 
   2*mm*\[Epsilon]^6*G[1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 
   2*S12*S23*\[Epsilon]^6*G[1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
   4*mm*\[Epsilon]^5*G[1, 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0] - 
   2*mm*\[Epsilon]^5*G[1, 0, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0] - 
   3*mm*\[Epsilon]^5*G[1, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0] + 
   S12^2*(1 - 2*\[Epsilon])*\[Epsilon]^5*G[1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 
     0, 0, 0, 0] - 2*mm*S12*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 
     -1, 0, 0, 0] + 2*mm*S12*\[Epsilon]^5*G[1, 1, 2, 1, 0, 0, 0, 1, 1, 1, 0, 
     0, 0, 0, 0], g[80] -> (mm - S12)*S12*\[Epsilon]^6*
   G[1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0], 
 g[81] -> S12^3*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], g[82] -> (mm - S12)*S12^2*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, -1, 0, 0, 0, 0], g[83] -> (mm - S12)*S12^2*\[Epsilon]^6*
   G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0]}


==> anc/F2/F2DE.m <==
{{(-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/x, \[Epsilon]/(4*(-1 + x)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (4*\[Epsilon])/x, 
  (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((3 + y - 3*x*(1 + y))*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), (\[Epsilon] - 3*x*\[Epsilon])/
   ((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, \[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(3*(-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((3 + 2*y - 3*x*(1 + y))*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, -(\[Epsilon]/x), (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 
  0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*\[Epsilon]/(x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/
   (x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(2*x - 2*x^2), 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/((-1 + x)*x), 
  (3*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/((-1 + x)*x), -(((2 - 5*x + 3*x^2*(1 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((3 - 2*x)*\[Epsilon])/(6*(-1 + x)*x), 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/x, 0, 0, 0, -(((-3 + x)*\[Epsilon])/((-1 + x)*x)), 
  \[Epsilon]/(4*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/(-1 + x) - 3/x + (5*y)/(1 + x*y))*\[Epsilon], \[Epsilon]/(x - x^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/3*\[Epsilon]/x, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/x, 0, 0, 0, (-4*\[Epsilon])/x, -1/2*\[Epsilon]/x, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {((1 + y)*\[Epsilon])/(6*(-1 + x + x*y)), 
  -1/6*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, ((-7 + 5*x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/(-1 + x) + (4*y)/(1 + x*y))*\[Epsilon], 
  -1/6*((-2 + x)*\[Epsilon])/((-1 + x)*x), ((6 - 5*x)*\[Epsilon])/
   (4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 
  (-4*(2 + x*(-2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), \[Epsilon]/((-1 + x)*x), 
  (3*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, (8*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*y*\[Epsilon])/(1 + x*y), 
  (-2*\[Epsilon])/(3*x), ((4 - 5*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -1/6*((1 + y)*\[Epsilon])/(-1 + x + x*y), 
  -(((1 + y)*\[Epsilon])/(-1 + x + x*y)), 0, 0, 0, 0, 
  ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2/(3 - 3*x) - x^(-1))*\[Epsilon], 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/(-1 + x) - 5/x + (4*y)/(1 + x*y))*\[Epsilon], \[Epsilon]/(6*(-1 + x)), 
  (1/(4*(-1 + x)) + x^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(x - x^2), 0, (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*\[Epsilon])/(x - x^2), \[Epsilon]/((-1 + x)*x), 
  (3*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/(x + x^2*y), 0, 
  \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {((1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 
  -1/3*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(((-1 + x)^(-1) + 2/x)*\[Epsilon])/18, 0, 
  ((4 - 3*x)*\[Epsilon])/(18*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1/(2*(-1 + x)) + x^(-1))*\[Epsilon], (((-1 + x)^(-1) - 4/x)*\[Epsilon])/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-2 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(1 + x*y)), 
  \[Epsilon]/(6*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*\[Epsilon])/(3*x - 3*x^2), 0, 
  (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6*\[Epsilon])/((-1 + x)*x), (6*(1 + x*(-1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(x - x^2), \[Epsilon]/((-1 + x)*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2 - 2*x), 
  (\[Epsilon] - 3*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(4*\[Epsilon])/(3*x - 3*x^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*(y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((3 + 2*y - 3*x*(1 + y))*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(6 - 6*x), 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(4 - 4*x), 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 
  0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(6 - 6*x), 0, 0, 0, (2*\[Epsilon])/(-1 + x), 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3/(-1 + x) + 2/x)*\[Epsilon], (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(3*(-1 + x)), 0, 
  0, 0, (8*\[Epsilon])/(-1 + x), 0, 0, 0, (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12/(-1 + x) + 8/x)*\[Epsilon], (\[Epsilon] - 8*x*\[Epsilon])/((-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((3 + 2*y - 3*x*(1 + y))*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, 0, 0, -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((3/(-1 + x) + 7/x)*\[Epsilon])/30, 0, 0, 0, 0, 0, 
  ((4/(-1 + x) + x^(-1))*\[Epsilon])/5, ((6 - 5*x)*\[Epsilon])/
   (20*(-1 + x)*x), 0, 0, 0, (-2*(-6 + 5*x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-12/(-1 + x) - 18/x + (25*y)/(1 + x*y))*\[Epsilon])/5, 
  \[Epsilon]/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(4*\[Epsilon])/(5*x - 5*x^2), 0, 0, 0, 0, 0, (8*\[Epsilon])/(5*(-1 + x)*x), 
  (2*\[Epsilon])/(5*x - 5*x^2), 0, 0, 0, (8*(2 + x*(-2 + 3*y))*\[Epsilon])/
   (5*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (24*\[Epsilon])/(5*x - 5*x^2), ((7 - 5*x)*\[Epsilon])/
   (5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-2 + x*(2 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-8*(-2 + x*(2 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-4*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (4*(4 + x*(-4 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-7 + x*(7 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (8*(-1 + x + 3*x*y)*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (4*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/((-1 + x)*x), (-4*(2 + x*(-2 + 3*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]/(60*x), 0, \[Epsilon]/(24*(-1 + x)*x), 0, 0, 0, 
  -1/5*\[Epsilon]/x, \[Epsilon]/(20*x), \[Epsilon]/(4*x - 4*x^2), 0, 
  \[Epsilon]/(6*x), \[Epsilon]/(15*x), (3*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(8*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (((-1 + x)^(-1) + x^(-1))*\[Epsilon])/2, -1/2*\[Epsilon]/x, 
  (((-1 + x)^(-1) - 4/x)*\[Epsilon])/2, \[Epsilon]/(6*x), 0, 0, 0, 
  (((-1 + x)^(-1) + x^(-1))*\[Epsilon])/4, (3*\[Epsilon] + 2*x*\[Epsilon])/
   (8*x - 8*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(8*x - 8*x^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(5*x), 
  ((7 - 2*x)*\[Epsilon])/(40*(-1 + x)*x), 0, 0, 
  ((-3/(-1 + x) - 11/x + (16*y)/(1 + x*y))*\[Epsilon])/2, 
  ((-3 + 2*x)*\[Epsilon])/(8*(-1 + x)*x), (\[Epsilon] - 2*x*\[Epsilon])/
   (8*(-1 + x)*x), \[Epsilon]/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + x)*\[Epsilon])/(10*(-1 + x)*x), ((-2 + x)*\[Epsilon])/
   (2*(-1 + x)*x), ((-10 + x)*\[Epsilon])/(12*(-1 + x)*x), 0, 0, 
  (4*\[Epsilon])/x, (-2*(-6 + 13*x)*\[Epsilon])/(5*(-1 + x)*x), 
  (-7*(-2 + x)*\[Epsilon])/(10*(-1 + x)*x), (9/(2*(-1 + x)) - 5/x)*
   \[Epsilon], 0, -1/3*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  (-14*(-2 + x)*\[Epsilon])/(15*(-1 + x)*x), (19/(2 - 2*x) + 7/x)*\[Epsilon], 
  (2*\[Epsilon] + 3*x*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 7*x)*\[Epsilon])/((-1 + x)*x), ((2 + 3*x)*\[Epsilon])/(x - x^2), 
  (2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/3*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  (1/(2*(-1 + x)) - 5/x)*\[Epsilon], ((14 + 13*x)*\[Epsilon])/(4*(-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((6 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*(-2 + x)*\[Epsilon])/(5*(-1 + x)*x), 
  -1/20*((18 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (-5*(-2 + x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(4 - 4*x) + 
   (5*\[Epsilon])/(2*x) - (4*(1 + y)*\[Epsilon])/(-1 + x + x*y), 
  ((-2 + x)*\[Epsilon])/(4*(-1 + x)*x), ((2 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-3*\[Epsilon])/(10*(-1 + x)), \[Epsilon]/(2 - 2*x), 
  (-5*\[Epsilon])/(12*(-1 + x)), 0, 0, 0, (2*\[Epsilon])/(5 - 5*x), 
  \[Epsilon]/(10*(-1 + x)), (5*\[Epsilon])/(2*(-1 + x)), 0, 
  (5*\[Epsilon])/(3 - 3*x), (2*\[Epsilon])/(15*(-1 + x)), 
  (7*\[Epsilon])/(2 - 2*x), \[Epsilon]/(4 - 4*x), 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), \[Epsilon]/(-1 + x), 0, (5*\[Epsilon])/(3 - 3*x), 
  0, 0, 0, (7*\[Epsilon])/(2 - 2*x), (19*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (7*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (16*\[Epsilon])/(5*(-1 + x)), 
  (-27*\[Epsilon])/(20*(-1 + x)), 0, 0, (5*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(4 - 4*x), ((4 - 4*x)^(-1) - 4/x)*\[Epsilon], 
  (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(5*x - 5*x^2), \[Epsilon]/((-1 + x)*x), 
  \[Epsilon]/(6*x - 6*x^2), 0, 0, 0, (12*\[Epsilon])/(5*(-1 + x)*x), 
  (3*\[Epsilon])/(5*x - 5*x^2), \[Epsilon]/((-1 + x)*x), 0, 
  (2*(-5 + x*(5 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (4*(13 + x*(-13 + 7*y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  ((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/((-1 + x)*x), (-4*(1 + x*(-1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (2*(1 + x*(-1 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, (3*\[Epsilon])/(x - x^2), 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*\[Epsilon])/(5*x - 5*x^2), \[Epsilon]/(10*(-1 + x)*x), 0, 0, 
  (10*\[Epsilon])/((-1 + x)*x), ((1 + x*(-1 + 3*y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), (3*\[Epsilon])/(2*(-1 + x)*x), 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*(-2 + x)*\[Epsilon])/(6*x*(1 + x*y)*(-1 + x + x*y)), 0, 
  (-5*\[Epsilon])/(6*x + 6*x^2*y), (4*(12 + x*(-5 + 2*y))*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-20*(-2 + x)*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, (-10*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-10*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), ((-9 + x*(5 + y))*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), ((-7 + x*(5 + 3*y))*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  0, 0, -(((-7 + x*(5 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((1 - x)^(-1) - 2/x + (5*y)/(1 + x*y) - 
    (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], (-5*\[Epsilon])/(x + x^2*y), 
  -(((-7 + x*(5 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 
  -(((-7 + x*(5 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*\[Epsilon])/(6*x*(-1 + x + x*y)), 0, 
  -1/3*(y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*(6 + x*(-6 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-10*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  -1/3*((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -(((1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 0, 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-2*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, (4*\[Epsilon])/((-1 + x)*x), 
  \[Epsilon]/(3*x - 3*x^2), \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-5*\[Epsilon])/(6*x + 6*x^2*y), 0, 
  (5*y*\[Epsilon])/(6 + 6*x*y), (-20*\[Epsilon])/(3*x + 3*x^2*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (20*y*\[Epsilon])/(3 + 3*x*y), 0, 0, 0, 0, 0, 
  (-10*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, (10*y*\[Epsilon])/(1 + x*y), 0, 
  0, 0, 0, 0, 0, (5*\[Epsilon])/(3*x + 3*x^2*y), 0, 0, 0, 
  (x^(-1) - (5*y)/(3 + 3*x*y))*\[Epsilon], 0, 0, 0, 0, 0, 
  ((-4 + x*y)*\[Epsilon])/(x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (5*y*\[Epsilon])/(1 + x*y), 
  ((-3 + 2*x*y)*\[Epsilon])/(x*(1 + x*y)), (-5*\[Epsilon])/(x + x^2*y), 
  ((1 - x)^(-1) - 7/x + (5*y)/(1 + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/(5*(-1 + x)), 0, 0, 0, 0, 0, (4*\[Epsilon])/(5 - 5*x), 
  (4*\[Epsilon])/(5 - 5*x), 0, 0, 0, (12*\[Epsilon])/(5 - 5*x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(5*(-1 + x)), 
  \[Epsilon]/(5 - 5*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*(1 + x^2*(1 + y) - x*(2 + 3*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (8*(-1 + 2*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), (16*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 
  4*((-1 + x)^(-1) - 2/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 
  (4*(-3/(-1 + x) - 10/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (-4*(-2 + 3*x*(1 + y))*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 4*((-1 + x)^(-1) - 4/x)*\[Epsilon], 
  2*((-1 + x)^(-1) + 8/x)*\[Epsilon], 0, 0, 0, 0, 
  (-8*(-5 + 6*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((5 - 6*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), (-6*\[Epsilon])/x, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), (-8*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (16*\[Epsilon])/(3*x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(5*(-2 + x)*\[Epsilon])/(36*(-1 + x)*x), 0, 
  (-7*(-2 + x)*\[Epsilon])/(36*(-1 + x)*x), 0, 0, 0, 
  (((-1 + x)^(-1) - 2/x)*\[Epsilon])/2, 
  -1/4*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  (-2*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 
  ((-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  -1/4*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  ((-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((2 - 2*x)^(-1) + x^(-1) + y/(1 + x*y))*\[Epsilon], 
  -1/12*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 
  -(((2 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(1 + x*y))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((1 - x)^(-1) - 4/x + (4*y)/(1 + x*y))*
   \[Epsilon], (((-1 + x)^(-1) - 2/x)*\[Epsilon])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(6*\[Epsilon])/(5*x*(-1 + x + x*y)), 
  0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (-32*\[Epsilon])/(5*x*(-1 + x + x*y)), (-12*\[Epsilon])/
   (5*x*(-1 + x + x*y)), 0, 0, 0, (-16*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 
  0, 0, (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-6*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-12*(-8 + x*(5 + 2*y))*\[Epsilon])/(5*x*(1 + x*y)*(-1 + x + x*y)), 
  (2*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (12*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(5 + x*(-2 + y))*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 
  (8*(3 + x*(-1 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), (-16*(-2 + x)*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(x + x^2*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 
  0, 0, (-8*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 
  (8*(5 + x*(-2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (-3*(5 + x*(-2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) + 2/x + (2*y)/(1 + x*y) - (3*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], -(((-7 + x*(4 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 
  -(((-3 + x*(2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(-1 + x*y)*\[Epsilon])/(3*x*(1 + x*y)), 0, 0, 0, 
  (8*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, (8*(-1 + x*y)*\[Epsilon])/
   (3*x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, (y*\[Epsilon])/(1 + x*y), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, (8*y*\[Epsilon])/(1 + x*y), 0, 
  (16*y*\[Epsilon])/(1 + x*y), (-6*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*y*\[Epsilon])/(1 + x*y), ((1 - x)^(-1) - 4/x + (4*y)/(1 + x*y))*
   \[Epsilon], (-2*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (24*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-9*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 2*((-1 + x)^(-1) - 2/x)*\[Epsilon], 0, 0, 
  (3/(2 - 2*x) + 4/x)*\[Epsilon], ((-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 
  (-3*(-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*(-2 + x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(x - x^2), 
  (3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3*\[Epsilon])/(2 - 2*x), 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-2 + x + x^2*(1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (4*\[Epsilon])/(x - x^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((-5 + 8*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), (-8*(-2 + x + x*y)*\[Epsilon])/
   (x*(-1 + x + x*y)), 0, (8*(-1 + 2*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*(2 + x*(-4 + y) + 2*x^2*(1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (10*\[Epsilon])/(x*(-1 + x + x*y)), (-8*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (-12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, (24*(-1 + 2*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, 0, 0, (24*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + 2*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), (2*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((5 - 12*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (8*(-3 + 2*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (-8*(-2 + 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*(4 + 4*x^2*(1 + y) - x*(8 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-10*\[Epsilon])/(x*(-1 + x + x*y)), (8*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, (-24*(-2 + 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, 0, 0, (-48*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-6*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*\[Epsilon] - 8*x*(1 + y)*\[Epsilon])/
   (x*(-1 + x + x*y)), (2*\[Epsilon] - 4*x*(1 + y)*\[Epsilon])/
   (x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-4*\[Epsilon])/(x + x^2*y), (4*(-2 + 3*x*y)*\[Epsilon])/
   (x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*y*\[Epsilon])/(1 + x*y), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*\[Epsilon])/x, (12*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, 0, 
  (-12*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-5 + x*(6 + y))*\[Epsilon])/((-1 + x)*x*(1 + x*y))), 
  (-3*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (8*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((5 - 8*x)*\[Epsilon])/(36*(-1 + x)*x), ((10 - 7*x)*\[Epsilon])/
   (36*(-1 + x)*x), 0, 0, 0, ((17 - 21*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 
  0, ((-7/(-1 + x) + 22/x)*\[Epsilon])/9, 0, 0, 0, 0, 
  ((13 - 21*x)*\[Epsilon])/(9*(-1 + x)*x), 0, (1/(4*(-1 + x)) + x^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 
  (-5*\[Epsilon])/x, ((-2 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((4 - 4*x)^(-1) + 3/x)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3/(-1 + x) - 8/x)*\[Epsilon], ((-1 + x)^(-1) + 3/x)*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 - 2*x*y + x^2*(1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), ((-3 + 2*x)*\[Epsilon])/((-1 + x)*x), 
  (\[Epsilon] - 3*x*\[Epsilon])/(3*(-1 + x)*x), 
  ((4 - 3*x)*\[Epsilon])/(6*(-1 + x)*x), \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(9*x*(-1 + x + x*y)), -1/9*\[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x - x^2), 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(-1 + x), -(\[Epsilon]/x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(2*(3 + y - 3*x*(1 + y))*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 
  ((3 + 4*y - 3*x*(1 + y))*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (4*(15 + 14*y - 15*x*(1 + y))*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 
  0, 0, (4*(-13/(-1 + x) + 6/x + (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  0, 0, 0, 0, (-4*(-12 + x*(3 - 4*y) + 9*x^2*(1 + y))*\[Epsilon])/
   (9*(-1 + x)*x*(-1 + x + x*y)), 0, -(\[Epsilon]/(-1 + x)) + 
   (4*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-3 + 2*y + 3*x*(1 + y))*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 
  0, 0, 4*((-1 + x)^(-1) - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(-1 + x) + (8*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(-1 + x) - 
   (32*(1 + y)*\[Epsilon])/(-1 + x + x*y), (12*(1 + y)*\[Epsilon])/
   (-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*((1 - x)^(-1) - 6/x + (10*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*\[Epsilon])/(-1 + x) + (6*\[Epsilon])/x + (4*(1 + y)*\[Epsilon])/
    (-1 + x + x*y), (-4*(-3 - y + 3*x*(1 + y))*\[Epsilon])/
   (3*(-1 + x)*(-1 + x + x*y)), ((6 - 9*x^2*(1 + y) + x*(3 + 8*y))*
    \[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(7*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (28*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-32*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (32*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (-5*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  ((-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*\[Epsilon])/(10*x - 10*x^2), \[Epsilon]/(2*x - 2*x^2), 
  \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, (2*\[Epsilon])/(5*x - 5*x^2), 
  \[Epsilon]/(10*(-1 + x)*x), (3*\[Epsilon])/(2*x - 2*x^2), 0, 
  -1/3*((-9 + x*(9 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*(-21 + x*(21 + y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  (17*\[Epsilon])/(2*(-1 + x)*x), (7*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, \[Epsilon]/(x - x^2), \[Epsilon]/((-1 + x)*x), 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/3*((3 + x*(-3 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), (21*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (9*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (16*\[Epsilon])/(5*(-1 + x)*x), (13*\[Epsilon])/(20*(-1 + x)*x), 0, 
  0, (5*\[Epsilon])/((-1 + x)*x), ((1 + x*(-1 + 7*y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), (7*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/60*\[Epsilon]/x, 0, 
  \[Epsilon]/(24*x), 0, 0, 0, \[Epsilon]/(5*x), -1/20*\[Epsilon]/x, 
  -1/4*\[Epsilon]/x, 0, -1/6*\[Epsilon]/x, -1/15*\[Epsilon]/x, 
  (3*\[Epsilon])/(4*x), \[Epsilon]/(8*x), 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(2*x), \[Epsilon]/(2*x), (2*\[Epsilon])/x, 
  -1/6*\[Epsilon]/x, 0, 0, 0, -1/4*\[Epsilon]/x, (-3*\[Epsilon])/(8*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*\[Epsilon])/(5*x), (7*\[Epsilon])/(40*x), 0, 0, 
  (11*\[Epsilon])/(2*x) - (8*y*\[Epsilon])/(1 + x*y), (-3*\[Epsilon])/(8*x), 
  (9*\[Epsilon])/(8*x), -1/4*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-4/(-1 + x) + 159/x + (5*(1 + y))/(-1 + x + x*y))*\[Epsilon])/40, 
  -1/2*((4 + x*(-4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/12*((1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (6*\[Epsilon] - 8*x*(1 + y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (22*\[Epsilon])/(3*x*(-1 + x + x*y)), (2*(-5 + 8*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), (-2*(8 + x*(-8 + 7*y))*\[Epsilon])/
   (5*(-1 + x)*x*(-1 + x + x*y)), ((8 + x*(-8 + 7*y))*\[Epsilon])/
   (10*(-1 + x)*x*(-1 + x + x*y)), 
  (((-1 + x)^(-1) + 17/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/2, 0, 
  ((-20 + x*(20 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (14*(4 + x*(-4 + y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  ((7 + x*(-7 + 15*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  ((13 + x*(-13 + 9*y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, (15*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  -(((1 + x*(-1 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -(((4 + x*(-4 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -(((3 + x*(-3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  ((4 + x*(-4 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (9*\[Epsilon])/(2*(-1 + x)*x), (13*\[Epsilon])/(4*x - 4*x^2), 
  (6*(-5 + 8*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (8*(-2 + 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (9*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/x, (8*\[Epsilon])/(5*x - 5*x^2), 
  (21*\[Epsilon])/(20*(-1 + x)*x), 0, 0, (5*\[Epsilon])/((-1 + x)*x), 
  ((9 + x*(-9 + 7*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (7*\[Epsilon])/(4*(-1 + x)*x), \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-5 + 8*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  ((-1 + 4*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(\[Epsilon]/x), (-10*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-27*\[Epsilon])/(80*x), -1/10*\[Epsilon]/x, 
  ((5/(-1 + x) - 22/x)*\[Epsilon])/120, (13*\[Epsilon])/(5*x), 
  -1/3*\[Epsilon]/x, (-14*\[Epsilon])/(5*x), (8*\[Epsilon])/(5*x), 
  \[Epsilon]/(10*x), ((4 - 4*x)^(-1) - 9/(10*x))*\[Epsilon], 0, 
  -1/15*\[Epsilon]/x, (2*\[Epsilon])/(15*x), (3/(4*(-1 + x)) - 23/(6*x))*
   \[Epsilon], (1/(8*(-1 + x)) - 37/(60*x))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(4*x), (1/(2*(-1 + x)) + 8/(5*x))*\[Epsilon], 
  (7*\[Epsilon])/(5*x), \[Epsilon]/(2*(-1 + x)) + (2*\[Epsilon])/(5*x) - 
   ((1 + y)*\[Epsilon])/(-1 + x + x*y), -1/15*\[Epsilon]/x, 0, 0, 0, 
  ((5/(-1 + x) - 26/x)*\[Epsilon])/20, ((-5/(-1 + x) + 26/x)*\[Epsilon])/8, 
  (-27*\[Epsilon])/(5*x), 0, 0, 0, (-34*\[Epsilon])/(5*x), 0, 0, 0, 0, 0, 0, 
  ((8 - 8*x)^(-1) - 7/(20*x))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*\[Epsilon]/x, 0, ((5/(-1 + x) + 6/x)*\[Epsilon])/40, 0, 0, 
  (3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), \[Epsilon]/(8 - 8*x) - 
   (27*\[Epsilon])/(20*x) + ((1 + y)*\[Epsilon])/(-1 + x + x*y), 
  -1/40*((2 + 3*x)*\[Epsilon])/((-1 + x)*x), 
  -1/20*((2 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  -1/5*\[Epsilon]/x, (-6*\[Epsilon])/(5*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/5*\[Epsilon]/x, -1/10*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/5*\[Epsilon]/x, (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-47*\[Epsilon])/(72*x*(-1 + x + x*y)), 
  -1/18*\[Epsilon]/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-17*\[Epsilon])/
   (3*x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (5*\[Epsilon])/(12*x*(-1 + x + x*y)), (9*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (16*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-55*\[Epsilon])/(9*x*(-1 + x + x*y)), (7*\[Epsilon])/(4*x*(-1 + x + x*y)), 
  (9*\[Epsilon])/(4*x*(-1 + x + x*y)), 0, 0, 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (-3*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, (-7*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(6*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (3*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-5*\[Epsilon])/(x*(-1 + x + x*y)), (5*\[Epsilon])/(12*x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, (-8*\[Epsilon])/(x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  \[Epsilon]/(6*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(4*x*(-1 + x + x*y)), 0, -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, (-3*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  -1/3*\[Epsilon]/(x*(-1 + x + x*y)), (5*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  \[Epsilon]/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  -(((1 + x*(-1 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 0, 
  (5*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((-1 + x + 51*y + x*y)*\[Epsilon])/
   (72*(-1 + x)*(-1 + x + x*y)), ((-26 + 3*y + 26*x*(1 + y))*\[Epsilon])/
   (18*(-1 + x)*(-1 + x + x*y)), (-5*\[Epsilon])/(72*(-1 + x)) - 
   ((1 + y)*\[Epsilon])/(6*(-1 + x + x*y)), ((-1 + x + y + x*y)*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, (2*\[Epsilon])/(3*(-1 + x)) + \[Epsilon]/x - 
   (2*(1 + y)*\[Epsilon])/(-1 + x + x*y), 
  ((2 - 2*x)^(-1) - 3/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -1/4*((-1 + x + y + x*y)*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (3/(2 - 2*x) + x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (43*\[Epsilon])/(9 - 9*x), 0, 0, 0, 0, (83*\[Epsilon])/(9 - 9*x), 0, 
  (5*\[Epsilon])/(4*(-1 + x)), (7*\[Epsilon])/(2*(-1 + x)), 
  \[Epsilon]/(2*(-1 + x)), \[Epsilon]/(2 - 2*x), 
  ((-1 + x + 5*y + x*y)*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  ((1 - x)^(-1) - 3/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*((-1 + x)^(-1) - 2/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/2, 0, 0, 
  (3*\[Epsilon])/(2 - 2*x), 0, 0, 0, 0, (46*\[Epsilon])/(3*(-1 + x)) - 
   (6*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, \[Epsilon]/(2*(-1 + x)), 
  \[Epsilon]/(4*(-1 + x)), (-2*(1 + y)*\[Epsilon])/(-1 + x + x*y), 
  (-4*\[Epsilon])/(-1 + x), (5*\[Epsilon])/(6*(-1 + x)), 
  (3*\[Epsilon])/(2*(-1 + x)), (-6*\[Epsilon])/(-1 + x), 0, 0, 0, 
  \[Epsilon]/(4 - 4*x), -(\[Epsilon]/(-1 + x)), (3*\[Epsilon])/(2 - 2*x), 0, 
  0, (3*\[Epsilon])/(2 - 2*x), (-19*\[Epsilon])/(-1 + x), 
  (6*\[Epsilon])/(-1 + x), 0, 0, 0, ((3 + y - 3*x*(1 + y))*\[Epsilon])/
   (4*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (7*\[Epsilon])/(4 - 4*x), (3*\[Epsilon])/(2 - 2*x), 0, 
  \[Epsilon]/(4*(-1 + x)), 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(-1 + x), 0, 0, 
  0, 0, 0, \[Epsilon]/(-1 + x), 0, (y*\[Epsilon])/
   (2*(-1 + x)*(-1 + x + x*y)), ((-1 + x + y + x*y)*\[Epsilon])/
   (2*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, (2*\[Epsilon])/(-1 + x), 
  (-3*\[Epsilon])/(-1 + x), (8*\[Epsilon])/(3 - 3*x), 
  \[Epsilon]/(6*(-1 + x)), (4*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, 
  (2*\[Epsilon])/(-1 + x), 2*(-3/(-1 + x) + x^(-1))*\[Epsilon], 0, 
  (-4*\[Epsilon])/(-1 + x), (2*\[Epsilon])/(-1 + x), 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), 0, 0, (-6*\[Epsilon])/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/72*((2 + 13*x^2*(1 + y) - 3*x*(5 + 3*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((4 - 51*x + 47*x^2*(1 + y))*\[Epsilon])/
   (36*(-1 + x)*x*(-1 + x + x*y)), 
  ((-50/(-1 + x) - 51/x + (48*(1 + y))/(-1 + x + x*y))*\[Epsilon])/72, 
  ((4/(-1 + x) - 2/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 0, 
  (13*\[Epsilon])/(3 - 3*x), (-5*\[Epsilon])/(-1 + x), 
  ((2 - 3*x + x^2*(1 + y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(2*(-1 + x)) + (3*\[Epsilon])/x - 
   (3*(1 + y)*\[Epsilon])/(-1 + x + x*y), (31*\[Epsilon])/(9 - 9*x), 0, 0, 0, 
  0, ((-107/(-1 + x) - 30/x + (12*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  ((3/(-1 + x) + 4/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  ((5/(-1 + x) + 2/x - (1 + y)/(-1 + x + x*y))*\[Epsilon])/2, 
  (7*\[Epsilon])/(2*(-1 + x)), \[Epsilon]/(2*(-1 + x)), 
  (3*\[Epsilon])/(4 - 4*x), (2*\[Epsilon])/(-1 + x) + \[Epsilon]/x - 
   (5*(1 + y)*\[Epsilon])/(2*(-1 + x + x*y)), (-6*\[Epsilon])/(-1 + x), 
  (9*\[Epsilon])/(2 - 2*x), 0, 0, ((1 - x)^(-1) - 1/(2*x))*\[Epsilon], 0, 0, 
  0, 0, (28*\[Epsilon])/(3*(-1 + x)), ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 
  ((-1 + 4*x^2*(1 + y) - x*(3 + y))*\[Epsilon])/
   (6*(-1 + x)*x*(-1 + x + x*y)), ((-1 + x)^(-1) + x^(-1))*\[Epsilon], 
  -(((-3 + x + 2*x^2*(1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (2*(4 + y - 4*x*(1 + y))*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  ((-1 - 6*x + 7*x^2*(1 + y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  (3/(-1 + x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], (-6*\[Epsilon])/(-1 + x), 
  0, 0, 0, ((2 + x - 3*x^2*(1 + y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), 
  (-3/(-1 + x) - 3/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*\[Epsilon])/(2 - 2*x), 0, 0, (-2*\[Epsilon])/(-1 + x), 
  (-23*\[Epsilon])/(-1 + x), (8*\[Epsilon])/(-1 + x), 0, 0, 0, 
  ((1 + 3*x - 4*x^2*(1 + y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, ((-11/(-1 + x) + 2/x + (2*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/4, (\[Epsilon] + 3*x*\[Epsilon])/(2*x - 2*x^2), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), ((2 - 3*x + x^2*(1 + y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(-1 + x), 
  0, 0, 0, 0, 0, (2*(-1 + x^2*(1 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (\[Epsilon] - 2*x*\[Epsilon])/
   ((-1 + x)*x), (8*\[Epsilon])/(3 - 3*x), (2*\[Epsilon])/(3*(-1 + x)) + 
   \[Epsilon]/x - ((1 + y)*\[Epsilon])/(-1 + x + x*y), 
  (4*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, (2*(-1 + x + 2*y + x*y)*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (-4*\[Epsilon])/(-1 + x), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 2*(-3/(-1 + x) + x^(-1))*\[Epsilon], 
  (2*\[Epsilon])/(-1 + x), 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 
  (-6*\[Epsilon])/(-1 + x), -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((-47 + x*(24 + y))*\[Epsilon])/(72*x*(1 + x*y)*(-1 + x + x*y)), 
  \[Epsilon]/(9*x*(-1 + x + x*y)), -1/3*((3 + x*(-1 + y))*\[Epsilon])/
    (x*(1 + x*y)*(-1 + x + x*y)), -1/3*((19 + x*(-8 + 3*y))*\[Epsilon])/
    (x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, \[Epsilon]/(6*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-2*(11 + x*(-4 + 3*y))*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 
  (3*\[Epsilon])/(2*x*(-1 + x + x*y)), (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  0, 0, 0, ((-13 + x*(8 + 3*y))*\[Epsilon])/(2*x*(1 + x*y)*(-1 + x + x*y)), 
  0, 0, 0, 0, (4*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/3*((-3 + x*(2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (3*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/6*((-5 + x*(4 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, ((-5 + x*(4 + 3*y))*\[Epsilon])/
   (2*x*(1 + x*y)*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(6*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, ((2/(-1 + x) + x^(-1) - (4*y)/(1 + x*y) + (1 + y)/(-1 + x + x*y))*
    \[Epsilon])/2, (2*\[Epsilon])/(x + x^2*y), 
  ((-5 + x*(4 + 3*y))*\[Epsilon])/(2*x*(1 + x*y)*(-1 + x + x*y)), 
  ((-5 + x*(4 + 3*y))*\[Epsilon])/(2*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x - x^2), 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((-43 + 144*x)*\[Epsilon])/(72*(-1 + x)*x), 
  (13*\[Epsilon])/(18*(-1 + x)*x), (-83*\[Epsilon])/(144*(-1 + x)*x), 
  (-2*(-7 + 6*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (2*(-7 + 12*x)*\[Epsilon])/(3*(-1 + x)*x), \[Epsilon]/((-1 + x)*x), 0, 
  (((-1 + x)^(-1) + 7/x)*\[Epsilon])/2, (17*\[Epsilon])/(9*x - 9*x^2), 0, 0, 
  0, 0, (40*\[Epsilon])/(9*x - 9*x^2), (3*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(4*(-1 + x)*x), (7*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(4*(-1 + x)*x), \[Epsilon]/(4*x - 4*x^2), 
  (5*\[Epsilon])/(2*(-1 + x)*x), \[Epsilon]/((-1 + x)*x), 
  (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, (5*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 
  0, (8*(-2 + 9*x)*\[Epsilon])/(3*(-1 + x)*x), \[Epsilon]/(x - x^2), 
  \[Epsilon]/(12*(-1 + x)*x), \[Epsilon]/(2*(-1 + x)*x), 
  2*((-1 + x)^(-1) + 5/x)*\[Epsilon], 0, \[Epsilon]/(2*(-1 + x)*x), 0, 
  (3*\[Epsilon])/(x - x^2), 0, 0, 0, \[Epsilon]/(4*x - 4*x^2), 
  \[Epsilon]/(x - x^2), (3*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 
  (11*\[Epsilon])/(x - x^2), (3*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  ((3/(-1 + x) + 5/x)*\[Epsilon])/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(4*x - 4*x^2), \[Epsilon]/(4*x - 4*x^2), 0, 
  \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, ((3/(-1 + x) + 5/x)*\[Epsilon])/4, \[Epsilon]/(-1 + x), 0, 
  0, 0, 0, (2*\[Epsilon])/(x - x^2), (2*\[Epsilon])/(x - x^2), 
  (4*\[Epsilon])/(3*x - 3*x^2), (5*\[Epsilon])/(6*(-1 + x)*x), 
  (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, (5*\[Epsilon])/(x - x^2), 0, 
  0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, \[Epsilon]/(x - x^2), 0, 0, 
  (3*\[Epsilon])/(x - x^2), \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-24*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (9*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*\[Epsilon])/(2*(-1 + x)), 
  0, 0, 0, (4*(1 + 2*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  (-6*\[Epsilon])/(-1 + x), (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*\[Epsilon])/(-1 + x), 0, 
  (6*(2 + x)*\[Epsilon])/((-1 + x)*x), (-3*(1 + x)*\[Epsilon])/((-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(-1 + x), (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 
  (3/(2*(-1 + x)) + x^(-1))*\[Epsilon], \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 
  0, 0, 0, (-3*(-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 
  (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/(-1 + x), 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*((-1 + x)^(-1) - 2/x)*\[Epsilon])/2, 0, 0, 0, 0, 0, 
  \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 + y)*\[Epsilon])/((-1 + x)*(1 + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (2*(1 + y)*\[Epsilon])/((-1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(1 + y)*\[Epsilon])/((-1 + x)*(1 + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(6*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-32*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 
  (-12*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-16*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (36*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 
  (-2*(-5 + x*(5 + 4*y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/(9*x - 9*x^2), \[Epsilon]/(9*x - 9*x^2), 0, 0, 0, 
  (16*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, (8*\[Epsilon])/(9*(-1 + x)*x), 0, 
  0, 0, 0, (20*\[Epsilon])/(9*x - 9*x^2), 0, \[Epsilon]/((-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 
  (4*\[Epsilon])/(x - x^2), 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (8*\[Epsilon])/(x - x^2), (3*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 
  (2*\[Epsilon])/(3*x - 3*x^2), \[Epsilon]/(3*x - 3*x^2), 
  \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*(-9 + x*(9 + 10*y))*\[Epsilon])/
   (9*(-1 + x)*x*(-1 + x + x*y)), (4*y*\[Epsilon])/
   (9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, (8*(-3 + x*(3 + 10*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, (-64*y*\[Epsilon])/
   (9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (64*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*(-9 + x*(9 + 8*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (32*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (14*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/x, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1619/(-1 + x) + 2590/x - (1296*(1 + y))/(-1 + x + x*y))*\[Epsilon])/
   2160, (2*(-31/(-1 + x) + 44/x - (27*(1 + y))/(-1 + x + x*y))*\[Epsilon])/
   27, (37*\[Epsilon])/(144*(-1 + x)) - (43*\[Epsilon])/(36*x) + 
   ((1 + y)*\[Epsilon])/(-1 + x + x*y), ((38 - 3*x)*\[Epsilon])/
   (3*(-1 + x)*x), 2*((-1 + x)^(-1) - 2/x)*\[Epsilon], 
  (2*(-5/(-1 + x) + 56/x - (24*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (2*(-55 + 25*x^2*(1 + y) + x*(30 + 31*y))*\[Epsilon])/
   (15*(-1 + x)*x*(-1 + x + x*y)), 
  ((-23/(-1 + x) - 155/x + (108*(1 + y))/(-1 + x + x*y))*\[Epsilon])/90, 
  -1/12*((26 + 47*x)*\[Epsilon])/((-1 + x)*x), 
  (2*(43/(-1 + x) - 88/x + (36*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  ((7/(-1 + x) + 58/x - (36*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  (8*((-1 + x)^(-1) - 20/x + (9*(1 + y))/(-1 + x + x*y))*\[Epsilon])/45, 
  ((-62 + 7*x)*\[Epsilon])/(4*(-1 + x)*x), ((-58 + 5*x)*\[Epsilon])/
   (24*(-1 + x)*x), ((52 + 171*x)*\[Epsilon])/(9*(-1 + x)*x), 
  (-31*\[Epsilon])/(12*(-1 + x)) + (55*\[Epsilon])/(6*x) - 
   (3*(1 + y)*\[Epsilon])/(-1 + x + x*y), 
  ((-35/(-1 + x) - 98/x + (36*(1 + y))/(-1 + x + x*y))*\[Epsilon])/12, 
  (-7*\[Epsilon])/(-1 + x), -(\[Epsilon]/(-1 + x)), 
  ((7/(-1 + x) + 30/x - (12*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 
  (-5*(-2 + x)*\[Epsilon])/(4*(-1 + x)*x), ((22 + 43*x)*\[Epsilon])/
   (6*(-1 + x)*x), (3*(2 + 3*x)*\[Epsilon])/(2*(-1 + x)*x), 
  ((-2 + x)*\[Epsilon])/(2*(-1 + x)*x), ((-2 + x)*\[Epsilon])/
   (18*(-1 + x)*x), (5*\[Epsilon])/(4*(-1 + x)), 0, 0, 
  ((-50 + x)*\[Epsilon])/(12*(-1 + x)*x), ((266 - 13*x)*\[Epsilon])/
   (24*(-1 + x)*x), ((4 - 93*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (-2*(-31 + 8*x)*\[Epsilon])/(3*(-1 + x)*x), 
  -1/18*((17 + 14*x)*\[Epsilon])/((-1 + x)*x), 
  ((-12 + x)*\[Epsilon])/(2*(-1 + x)*x), (-2*(7 + 2*x)*\[Epsilon])/
   ((-1 + x)*x), (8/(-1 + x) + 6/x)*\[Epsilon], 
  (-29*\[Epsilon])/(12*(-1 + x)), (\[Epsilon] - 17*x*\[Epsilon])/
   (3*(-1 + x)*x), (12*\[Epsilon])/(-1 + x), 
  3*((2 - 2*x)^(-1) + 3/x - (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (((-1 + x)^(-1) - 4/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  ((-3/(-1 + x) - 26/x + (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 
  \[Epsilon]/(2*(-1 + x)), (2*(11 + 2*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (3*\[Epsilon])/(-1 + x), 0, (12*(-2 + x + x*y)*\[Epsilon])/
   (x*(-1 + x + x*y)), (3*\[Epsilon])/(-1 + x), 
  (31/(-1 + x) + 60/x - (24*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*(-13/(-1 + x) - 30/x + (12*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, ((-28 + 17*x)*\[Epsilon])/
   (36*(-1 + x)*x), (((1 - x)^(-1) + 110/x - (54*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/15, ((19/(-1 + x) + 10/x - (24*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/120, 0, 0, (-5*(-2 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  (((1 - x)^(-1) + 18/x - (8*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 
  -1/24*((-2 + x)*\[Epsilon])/((-1 + x)*x), ((10 + x)*\[Epsilon])/
   (12*(-1 + x)*x), ((2 + 7*x)*\[Epsilon])/(2*(-1 + x)*x), 
  ((11 + 20*x)*\[Epsilon])/(6*(-1 + x)*x), \[Epsilon]/(4 - 4*x), 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), (-6*(-2 + x + x*y)*\[Epsilon])/
   (x*(-1 + x + x*y)), (-2*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(-1 + x), 0, 0, 
  (3*((1 - x)^(-1) - 6/x + (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (3*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (((-1 + x)^(-1) + 6/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (2*((-1 + x)^(-1) - 14/x)*\[Epsilon])/9, 0, ((4 - 5*x)*\[Epsilon])/
   (6*(-1 + x)*x), ((4 - 17*x)*\[Epsilon])/(12*(-1 + x)*x), 0, 
  (((-1 + x)^(-1) - 2/x)*\[Epsilon])/2, ((2 - 3*x)*\[Epsilon])/
   (4*(-1 + x)*x), 0, ((38 - 22*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (2*(4/(-1 + x) + x^(-1))*\[Epsilon])/3, (14*\[Epsilon])/(3*(-1 + x)), 
  (-3/(-1 + x) + 11/(3*x))*\[Epsilon], (4*\[Epsilon])/(3*(-1 + x)), 0, 0, 
  \[Epsilon]/(x - x^2), (5*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  (20*\[Epsilon] + 17*x*\[Epsilon])/(3*x - 3*x^2), (5*\[Epsilon])/(-1 + x), 
  (-10*(1 + x)*\[Epsilon])/(3*(-1 + x)*x), (20*(1 + x)*\[Epsilon])/
   (3*(-1 + x)*x), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 
  (4*\[Epsilon])/(-1 + x), 0, 0, (12*\[Epsilon])/(-1 + x), 
  (2*\[Epsilon])/(-1 + x), 0, -(((-4 + 3*x + x^2*(1 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), (5*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((4 + x)*\[Epsilon])/(3*(-1 + x)*x), (-5*(-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0}, 
 {((1429/(-1 + x) - 5132/x + (2424*(1 + y))/(-1 + x + x*y))*\[Epsilon])/2160, 
  ((329/(-1 + x) - 3109/x + (1320*(1 + y))/(-1 + x + x*y))*\[Epsilon])/540, 
  ((637/(-1 + x) + 1108/x - (1080*(1 + y))/(-1 + x + x*y))*\[Epsilon])/720, 
  -1/15*((4 + 5*x)*\[Epsilon])/((-1 + x)*x), ((-11 + 6*x)*\[Epsilon])/
   (3*(-1 + x)*x), ((97/(-1 + x) - 1072/x + (520*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/15, ((31/(-1 + x) + 178/x - (72*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/15, ((-44/(-1 + x) + 403/x - (162*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/90, ((-106 + 5*x)*\[Epsilon])/(60*(-1 + x)*x), 
  (4*(70 + 35*x^2*(1 + y) - 3*x*(35 + 12*y))*\[Epsilon])/
   (9*(-1 + x)*x*(-1 + x + x*y)), 
  ((91/(-1 + x) - 671/x + (300*(1 + y))/(-1 + x + x*y))*\[Epsilon])/90, 
  ((-31/(-1 + x) + 317/x - (138*(1 + y))/(-1 + x + x*y))*\[Epsilon])/45, 
  ((43/(-1 + x) - 106/x + (18*(1 + y))/(-1 + x + x*y))*\[Epsilon])/12, 
  (-7*(-12 + 5*x)*\[Epsilon])/(120*(-1 + x)*x), 
  ((-5/(-1 + x) - 70/x + (64*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  ((-19/(-1 + x) - 88/x + (54*(1 + y))/(-1 + x + x*y))*\[Epsilon])/12, 
  (7*\[Epsilon])/(12*(-1 + x)) + (34*\[Epsilon])/(3*x) - 
   (7*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 
  (((-1 + x)^(-1) - 54/x + (26*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 
  \[Epsilon]/(4*(-1 + x)), ((67/(-1 + x) + 58/x)*\[Epsilon])/30, 
  ((6 + 25*x)*\[Epsilon])/(10*(-1 + x)*x), (3*\[Epsilon])/(5*(-1 + x)) - 
   (31*\[Epsilon])/(10*x) + ((1 + y)*\[Epsilon])/(-1 + x + x*y), 
  ((64 + 20*x^2*(1 + y) - 7*x*(12 + 7*y))*\[Epsilon])/
   (90*(-1 + x)*x*(-1 + x + x*y)), (((-1 + x)^(-1) + 8/x)*\[Epsilon])/4, 0, 
  0, ((38 + 5*x)*\[Epsilon])/(60*(-1 + x)*x), ((-118 + 35*x)*\[Epsilon])/
   (24*(-1 + x)*x), ((4 + 95*x^2*(1 + y) + 9*x*(-11 + 4*y))*\[Epsilon])/
   (15*(-1 + x)*x*(-1 + x + x*y)), (-2*(-7 + 2*x)*\[Epsilon])/(3*(-1 + x)*x), 
  -1/18*((11 + 5*x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(x - x^2), 
  (24*\[Epsilon])/(5*(-1 + x)*x), (-4*(-7 + 3*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), ((9/(-1 + x) + 22/x - (16*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/12, (2*(-2/(-1 + x) + 25/x - (12*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/3, 0, (3*((1 - x)^(-1) - 4/x + (3*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/2, (((-1 + x)^(-1) + 4/x - (3*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/4, ((-11/(-1 + x) + 166/x - (80*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/40, \[Epsilon]/(2*x), (2*(-7 + 5*x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, (-15*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, (7/(-1 + x) - 108/x + (56*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*(-3/(-1 + x) + 54/x - (28*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (2/(-1 + x) - 2/x - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  ((44 + 5*x)*\[Epsilon])/(36*(-1 + x)*x), 
  ((5/(-1 + x) - 172/x + (81*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  ((7/(-1 + x) - 74/x + (36*(1 + y))/(-1 + x + x*y))*\[Epsilon])/120, 0, 0, 
  (7*(-2 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-21/(-1 + x) - 54/x + (40*(1 + y))/(-1 + x + x*y))*\[Epsilon])/40, 
  ((34 - 5*x)*\[Epsilon])/(120*(-1 + x)*x), ((-46 + 5*x)*\[Epsilon])/
   (60*(-1 + x)*x), \[Epsilon]/(2*x), ((-7 + 5*x)*\[Epsilon])/(6*(-1 + x)*x), 
  (((-1 + x)^(-1) + 2/x)*\[Epsilon])/4, \[Epsilon]/(2*x - 2*x^2), 0, 0, 
  \[Epsilon]/(5*(-1 + x)*x), \[Epsilon]/(5*(-1 + x)*x), 
  (9*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (((-1 + x)^(-1) + 10/x - (6*(1 + y))/(-1 + x + x*y))*\[Epsilon])/2, 0, 0, 
  0, (3*((-1 + x)^(-1) + 6/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (-3*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (((1 - x)^(-1) - 6/x + (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  ((-4/(-1 + x) + 44/x - (9*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 0, 
  ((-4 + 5*x)*\[Epsilon])/(30*(-1 + x)*x), ((-4 + 5*x)*\[Epsilon])/
   (60*(-1 + x)*x), 0, ((-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  (((-1 + x)^(-1) + 2/x)*\[Epsilon])/4, 0, 
  (4*((-1 + x)^(-1) + 22/x - (12*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (4*((1 - x)^(-1) + 8/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-14*(-2 + x + x*y)*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/x + (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 
  \[Epsilon]/(5*(-1 + x)*x), -1/3*((4 + x)*\[Epsilon])/((-1 + x)*x), 
  (-5*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), \[Epsilon]/(-1 + x), 
  (-4*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), (2*(-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y))), 
  ((-2/(-1 + x) - 8/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  ((-2 + x)*\[Epsilon])/(3*(-1 + x)*x), ((-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  0, 0, 0, 0}, {-1/2160*((1003 + x*(-1003 + 11*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((-143 + x*(143 + 14*y))*\[Epsilon])/
   (54*(-1 + x)*x*(-1 + x + x*y)), ((49 + x*(-49 + 41*y))*\[Epsilon])/
   (36*(-1 + x)*x*(-1 + x + x*y)), (2*(-1 + x + 7*x*y)*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (2*\[Epsilon])/(x - x^2), 
  -1/6*((169 + x*(-169 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/15*((-89 + x*(89 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/180*((-328 + x*(328 + 79*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((1 + x*(-1 + 26*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/9*((-127 + x*(127 + 7*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-71 + x*(71 + 11*y))*\[Epsilon])/(18*(-1 + x)*x*(-1 + x + x*y)), 
  -1/45*((-151 + x*(151 + 13*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-3*(-1 + x + 2*x*y)*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  (7*\[Epsilon])/(12*x - 12*x^2), -1/9*((4 + x*(-4 + 5*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/12*((56 + x*(-56 + 19*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((50 + x*(-50 + 7*y))*\[Epsilon])/
   (12*(-1 + x)*x*(-1 + x + x*y)), 0, 0, ((-25 + x*(25 + y))*\[Epsilon])/
   (8*(-1 + x)*x*(-1 + x + x*y)), (5*(1 + x*(-1 + y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), -1/6*((-7 + x*(7 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((1 + x*(-1 + 2*y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), ((-3 + x*(3 + y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), -1/18*((-7 + x*(7 + 4*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, (7*\[Epsilon])/(3*x - 3*x^2), 
  (13*\[Epsilon])/(6*(-1 + x)*x), -1/3*((-17 + x*(17 + 2*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((5 + x*(-5 + 7*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), -1/36*((-5 + x*(5 + 11*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -(((1 + x*(-1 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), -(((-7 + x*(7 + 10*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), -(((10 + x*(-10 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), ((7 + x*(-7 + 4*y))*\[Epsilon])/
   (12*(-1 + x)*x*(-1 + x + x*y)), ((32 + x*(-32 + y))*\[Epsilon])/
   (6*(-1 + x)*x*(-1 + x + x*y)), 0, (-3*(2 + x*(-2 + y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), ((2 + x*(-2 + y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), -1/4*((-9 + x*(9 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/4*((-5 + x*(5 + 4*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/3*((-13 + x*(13 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), 0, 0, (15*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (-2*(23 + x*(-23 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (3*(23 + x*(-23 + y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  ((-1 + x + 2*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  ((-5 + x*(5 + 2*y))*\[Epsilon])/(18*(-1 + x)*x*(-1 + x + x*y)), 
  ((-92 + x*(92 + 11*y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  ((-13 + x*(13 + 4*y))*\[Epsilon])/(30*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  (5*\[Epsilon])/(3*x - 3*x^2), -1/2*((1 + x*(-1 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), \[Epsilon]/(6*(-1 + x)*x), 
  \[Epsilon]/(3*x - 3*x^2), -1/4*((-1 + x + 2*x*y)*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), (7*\[Epsilon])/(12*x - 12*x^2), 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 
  0, 0, \[Epsilon]/(x - x^2), (-9*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((5 + x*(-5 + y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (3*(3 + x*(-3 + y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/4*((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((28 + x*(-28 + 5*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 0, 
  -1/12*((-5 + x*(5 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/12*((-4 + x*(4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  \[Epsilon]/(2*x - 2*x^2), \[Epsilon]/(4*(-1 + x)*x), 0, 
  ((44 + x*(-44 + 13*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -1/3*((-10 + x*(10 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/3*((2 + x*(-2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/2*((9 + x*(-9 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((2 + x*(-2 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (5*\[Epsilon])/(3*x - 3*x^2), -1/3*((11 + x*(-11 + 4*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), 0, (-5*(2 + x*(-2 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (5*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), 
  (-5*(2 + x*(-2 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(3*(-1 + x)*x), (5*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0}, 
 {((-3241/x + 60*(23/(-1 + x) + (6*y)/(1 + x*y)))*\[Epsilon])/2160, 
  ((1163 - 374*x)*\[Epsilon])/(540*(-1 + x)*x), 
  ((-203/(-1 + x) + 476/x + (120*y)/(1 + x*y))*\[Epsilon])/720, 
  ((-59/(-1 + x) + 103/x + (20*y)/(1 + x*y))*\[Epsilon])/15, 
  (((-1 + x)^(-1) + 4/x)*\[Epsilon])/3, ((1093 - 944*x)*\[Epsilon])/
   (30*(-1 + x)*x), (23*(-8 + 5*x)*\[Epsilon])/(30*(-1 + x)*x), 
  ((20 - 20*x)^(-1) + 76/(45*x))*\[Epsilon], ((223 - 34*x)*\[Epsilon])/
   (60*(-1 + x)*x), ((-137 + 97*x)*\[Epsilon])/(9*(-1 + x)*x), 
  (2/(5*(-1 + x)) - 101/(45*x))*\[Epsilon], (2*(-89 + 80*x)*\[Epsilon])/
   (45*(-1 + x)*x), ((185 - 106*x)*\[Epsilon])/(12*(-1 + x)*x), 
  ((243 - 124*x)*\[Epsilon])/(120*(-1 + x)*x), 
  ((-83/(-1 + x) - 23/x + (12*y)/(1 + x*y))*\[Epsilon])/9, 
  (-53*\[Epsilon])/(12*x), (5/(4*(-1 + x)) + 59/(12*x))*\[Epsilon], 
  (7*\[Epsilon])/(2*(-1 + x)), \[Epsilon]/(2*(-1 + x)), 
  ((27 - 31*x)*\[Epsilon])/(8*(-1 + x)*x), 
  ((-1 + x)^(-1) + 3/(4*x) + (2*y)/(1 + x*y))*\[Epsilon], 
  -1/15*((43 + 11*x)*\[Epsilon])/((-1 + x)*x), 
  -1/10*((23 + x)*\[Epsilon])/((-1 + x)*x), ((17 - 16*x)*\[Epsilon])/
   (10*(-1 + x)*x), -1/90*((8 + x)*\[Epsilon])/((-1 + x)*x), 
  ((-3/(-1 + x) - 2/x + (8*y)/(1 + x*y))*\[Epsilon])/4, 0, 0, 
  (61/(20*(-1 + x)) - 391/(60*x) + (2*y)/(1 + x*y))*\[Epsilon], 
  ((-239 + 104*x)*\[Epsilon])/(24*(-1 + x)*x), ((82 + 169*x)*\[Epsilon])/
   (15*(-1 + x)*x), ((1 - x)^(-1) + 5/(3*x) - (2*y)/(1 + x*y))*\[Epsilon], 
  ((17/x + 3*((-1 + x)^(-1) - (4*y)/(1 + x*y)))*\[Epsilon])/36, 
  ((2 + x)*\[Epsilon])/(4*(-1 + x)*x), (-4*(-27 + 11*x)*\[Epsilon])/
   (5*(-1 + x)*x), (-3/(-1 + x) - 17/x + (4*y)/(1 + x*y))*\[Epsilon], 
  ((15/(-1 + x) + 14/x - (4*y)/(1 + x*y))*\[Epsilon])/12, 
  ((-1 + x)^(-1) + 47/(6*x))*\[Epsilon], (-6*\[Epsilon])/(-1 + x), 
  (-3*\[Epsilon])/x, \[Epsilon]/(2*x), ((-47 + 46*x)*\[Epsilon])/
   (40*(-1 + x)*x), ((3/(-1 + x) - 6/x + (4*y)/(1 + x*y))*\[Epsilon])/4, 
  (-2/(-1 + x) + 13/(3*x))*\[Epsilon], (3*\[Epsilon])/(2 - 2*x), 0, 
  (-15*\[Epsilon])/x, (3*\[Epsilon])/(2 - 2*x), 
  ((54 - 64*x)*\[Epsilon])/((-1 + x)*x), (3/(-1 + x) + 81/(4*x))*\[Epsilon], 
  -(\[Epsilon]/x), 0, 0, (1/(4*(-1 + x)) - 10/(9*x))*\[Epsilon], 
  ((-6/(-1 + x) - 62/x - (15*y)/(1 + x*y))*\[Epsilon])/15, 
  ((-29 + 20*x)*\[Epsilon])/(120*(-1 + x)*x), 0, 0, 
  ((-5/x + 3*((-1 + x)^(-1) + (4*y)/(1 + x*y)))*\[Epsilon])/6, 
  ((63 - 64*x)*\[Epsilon])/(40*(-1 + x)*x), ((9/(-1 + x) + 7/x)*\[Epsilon])/
   120, -1/60*((17 + 4*x)*\[Epsilon])/((-1 + x)*x), 
  (9/(4 - 4*x) + y/(1 + x*y))*\[Epsilon], 
  ((-21/(-1 + x) + x^(-1) + (12*y)/(1 + x*y))*\[Epsilon])/12, 
  (((-1 + x)^(-1) - 2/x + (4*y)/(1 + x*y))*\[Epsilon])/4, 
  (((1 - x)^(-1) - 2/x + (4*y)/(1 + x*y))*\[Epsilon])/4, 0, 0, 
  -1/5*((-2 + x)*\[Epsilon])/((-1 + x)*x), (-6*(-2 + x)*\[Epsilon])/
   (5*(-1 + x)*x), (9*\[Epsilon])/x, (5*\[Epsilon])/(2*x), 
  (2*\[Epsilon])/(-1 + x), 0, 0, (9*\[Epsilon])/(4*x), (-3*\[Epsilon])/x, 
  (-3*\[Epsilon])/(4*x), (40*\[Epsilon])/(9*x), 0, 
  -1/30*((-7 + x)*\[Epsilon])/((-1 + x)*x), ((7 + 29*x)*\[Epsilon])/
   (60*(-1 + x)*x), 0, \[Epsilon]/(2*x), (3*\[Epsilon])/(4*x), 0, 
  ((1 - x)^(-1) + 53/(3*x))*\[Epsilon], (-2/(-1 + x) + 13/(3*x))*\[Epsilon], 
  (5/(3 - 3*x) - x^(-1))*\[Epsilon], ((7/(-1 + x) - 34/x)*\[Epsilon])/6, 
  ((3 - 3*x)^(-1) + x^(-1))*\[Epsilon], 0, 0, 
  -1/5*((-2 + x)*\[Epsilon])/((-1 + x)*x), (-13*\[Epsilon])/(3*x), 
  ((14 + x)*\[Epsilon])/(3*(-1 + x)*x), (-3*\[Epsilon])/(-1 + x), 
  (3/(-1 + x) - 13/(3*x))*\[Epsilon], (5*(-3/(-1 + x) + x^(-1))*\[Epsilon])/
   3, (2*\[Epsilon])/(-1 + x), 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 
  (-6*\[Epsilon])/(-1 + x), -(\[Epsilon]/(-1 + x)), 0, -(\[Epsilon]/x), 
  ((-1 + x)^(-1) - 16/(3*x))*\[Epsilon], ((-4 + x)*\[Epsilon])/
   (3*(-1 + x)*x), (-2/(-1 + x) - 11/(3*x) + (6*y)/(1 + x*y))*\[Epsilon], 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/90*((-115 + x*(115 + 61*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/9*((-35 + x*(35 + 17*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/8*((3 + x*(-3 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (32*\[Epsilon])/(3*(-1 + x)*x), 0, (16*(-1 + x + 4*x*y)*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (2*(-35 + x*(35 + 27*y))*\[Epsilon])/
   (5*(-1 + x)*x*(-1 + x + x*y)), -1/30*((5 + x*(-5 + 31*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), (10*\[Epsilon])/(x - x^2), 
  (2*(-53 + x*(53 + 17*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-8*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), (12*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/(x - x^2), (362*\[Epsilon])/(9*(-1 + x)*x), 
  ((2 + x*(-2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-3*(-3 + x*(3 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (21*\[Epsilon])/(2*x - 2*x^2), (3*\[Epsilon])/(2*x - 2*x^2), 
  ((-4 + x*(4 + 7*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (18*\[Epsilon])/((-1 + x)*x), (12*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (5*\[Epsilon])/(2*(-1 + x)*x), 0, 0, (4*\[Epsilon])/(x - x^2), 
  (10*\[Epsilon])/((-1 + x)*x), (154*\[Epsilon])/(3*x - 3*x^2), 
  (10*\[Epsilon])/((-1 + x)*x), (5*\[Epsilon])/(2*x - 2*x^2), 
  (5*\[Epsilon])/(x - x^2), (22*\[Epsilon])/(x - x^2), 
  (26*\[Epsilon])/((-1 + x)*x), (25*\[Epsilon])/(6*x - 6*x^2), 
  (13*\[Epsilon])/(x - x^2), (18*\[Epsilon])/((-1 + x)*x), 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  \[Epsilon]/(2*x*(-1 + x + x*y)), (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), \[Epsilon]/((-1 + x)*x), 
  (10*\[Epsilon])/((-1 + x)*x), (9*\[Epsilon])/(2*(-1 + x)*x), 0, 
  (12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), (6*\[Epsilon])/((-1 + x)*x), 
  (2*(-35 + x*(35 + 47*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-3*(-8 + x*(8 + 11*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  \[Epsilon]/(6*(-1 + x)*x), (18*y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 
  (y*\[Epsilon])/(5*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, \[Epsilon]/((-1 + x)*x), 
  (8*\[Epsilon])/((-1 + x)*x), (17*\[Epsilon])/(2*(-1 + x)*x), 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), (6*\[Epsilon])/(x - x^2), 0, 
  0, (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), (8*\[Epsilon])/(3*x - 3*x^2), 0, 
  \[Epsilon]/(x - x^2), (5*\[Epsilon])/(2*x - 2*x^2), 0, 0, 
  \[Epsilon]/(x - x^2), 0, (6*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/((-1 + x)*x), (26*\[Epsilon])/(3*(-1 + x)*x), 
  (2*\[Epsilon])/(3*x - 3*x^2), (4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 
  (2*\[Epsilon])/(x - x^2), 0, (18*\[Epsilon])/(x - x^2), 
  (10*\[Epsilon])/((-1 + x)*x), (10*\[Epsilon])/(x - x^2), 
  (20*\[Epsilon])/((-1 + x)*x), (6*\[Epsilon])/(x - x^2), 0, 0, 0, 
  (6*\[Epsilon])/((-1 + x)*x), 0, 0, (18*\[Epsilon])/((-1 + x)*x), 
  (3*\[Epsilon])/((-1 + x)*x), 0, (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0}, 
 {((3673 - 4320*x)*\[Epsilon])/(2160*(-1 + x)*x), 
  (43*\[Epsilon])/(54*x - 54*x^2), (-97*\[Epsilon])/(144*(-1 + x)*x), 
  (4*\[Epsilon])/x, (8*\[Epsilon])/(3*x - 3*x^2), 
  ((245 - 48*x)*\[Epsilon])/(6*(-1 + x)*x), (14*\[Epsilon])/(15*x - 15*x^2), 
  (-223*\[Epsilon])/(180*(-1 + x)*x), (\[Epsilon] - 24*x*\[Epsilon])/
   (6*(-1 + x)*x), (74*\[Epsilon])/(9*x - 9*x^2), 
  (19*\[Epsilon])/(18*x - 18*x^2), (61*\[Epsilon])/(45*x - 45*x^2), 
  (17*\[Epsilon])/(6*(-1 + x)*x), (7*\[Epsilon])/(12*(-1 + x)*x), 
  (185*\[Epsilon])/(9*(-1 + x)*x), (11*\[Epsilon])/(3*(-1 + x)*x), 
  (26*\[Epsilon])/(3*x - 3*x^2), (21*\[Epsilon])/(4*x - 4*x^2), 
  (3*\[Epsilon])/(4*x - 4*x^2), (33*\[Epsilon])/(8*(-1 + x)*x), 
  (35*\[Epsilon])/(4*x - 4*x^2), (35*\[Epsilon])/(6*(-1 + x)*x), 
  (5*\[Epsilon])/(2*(-1 + x)*x), \[Epsilon]/(2*(-1 + x)*x), 
  (11*\[Epsilon])/(18*(-1 + x)*x), (5*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 
  (7*\[Epsilon])/(3*x - 3*x^2), (13*\[Epsilon])/(6*(-1 + x)*x), 
  (4*\[Epsilon] + 72*x*\[Epsilon])/(3*x - 3*x^2), 
  (10*\[Epsilon])/(3*(-1 + x)*x), (7*\[Epsilon])/(18*x - 18*x^2), 
  (3*\[Epsilon])/(2*x - 2*x^2), (-2*(-1 + 6*x)*\[Epsilon])/((-1 + x)*x), 
  (23*\[Epsilon])/((-1 + x)*x), (19*\[Epsilon])/(6*x - 6*x^2), 
  (71*\[Epsilon])/(6*x - 6*x^2), (9*\[Epsilon])/((-1 + x)*x), 
  (3*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(2*x - 2*x^2), 
  \[Epsilon]/(4*x - 4*x^2), (3*\[Epsilon])/(4*x - 4*x^2), 
  (2*\[Epsilon])/(3*(-1 + x)*x), (9*\[Epsilon])/(4*(-1 + x)*x), 0, 
  (15*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/((-1 + x)*x), 
  (81*\[Epsilon])/((-1 + x)*x), (117*\[Epsilon])/(4*x - 4*x^2), 
  \[Epsilon]/((-1 + x)*x), 0, 0, ((85 - 72*x)*\[Epsilon])/(36*(-1 + x)*x), 
  (92*\[Epsilon])/(15*(-1 + x)*x), (17*\[Epsilon])/(30*x - 30*x^2), 0, 0, 
  (5*\[Epsilon])/(3*x - 3*x^2), (5*\[Epsilon])/(2*(-1 + x)*x), 
  (5*\[Epsilon])/(6*x - 6*x^2), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (15*\[Epsilon])/(4*(-1 + x)*x), (8*\[Epsilon])/(3*(-1 + x)*x), 
  \[Epsilon]/(x - x^2), \[Epsilon]/(4*x - 4*x^2), 0, 0, \[Epsilon]/(x - x^2), 
  0, (9*\[Epsilon])/(x - x^2), (5*\[Epsilon])/(2*x - 2*x^2), 
  (3*\[Epsilon])/(x - x^2), 0, 0, (9*\[Epsilon])/(4*x - 4*x^2), 
  (3*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/(4*(-1 + x)*x), 
  (40*\[Epsilon])/(9*x - 9*x^2), 0, ((19 - 24*x)*\[Epsilon])/(12*(-1 + x)*x), 
  (\[Epsilon] + 12*x*\[Epsilon])/(12*x - 12*x^2), 0, 
  \[Epsilon]/(2*x - 2*x^2), (3*\[Epsilon])/(4*x - 4*x^2), 0, 
  (53*\[Epsilon])/(3*x - 3*x^2), (7*\[Epsilon])/(3*x - 3*x^2), 
  (5*\[Epsilon])/((-1 + x)*x), (25*\[Epsilon])/(6*(-1 + x)*x), 
  \[Epsilon]/(x - x^2), 0, 0, 0, (25*\[Epsilon])/(3*(-1 + x)*x), 
  (16*\[Epsilon])/(3*x - 3*x^2), (5*\[Epsilon])/((-1 + x)*x), 
  (5*\[Epsilon])/(3*x - 3*x^2), (25*\[Epsilon])/(3*(-1 + x)*x), 
  (3*\[Epsilon])/(x - x^2), 0, 0, 0, (3*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (9*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/(2*(-1 + x)*x), 0, 
  \[Epsilon]/((-1 + x)*x), (10*\[Epsilon])/(3*(-1 + x)*x), 
  (2*\[Epsilon])/(3*(-1 + x)*x), (5*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0}, 
 {(31/(432*(-1 + x)) - 2/(9*x))*\[Epsilon], ((39 - 28*x)*\[Epsilon])/
   (27*(-1 + x)*x), ((-136 + 9*x)*\[Epsilon])/(144*(-1 + x)*x), 
  -(\[Epsilon]/(-1 + x)), (-2*\[Epsilon])/(-1 + x), 
  (2*(10 + 27*x)*\[Epsilon])/(3*(-1 + x)*x), (10*\[Epsilon])/(3*(-1 + x)), 
  (7*\[Epsilon])/(9 - 9*x), (-47*\[Epsilon])/(12*(-1 + x)), 
  (-2*(17 + 9*x)*\[Epsilon])/(9*(-1 + x)*x), (29*\[Epsilon])/(9*(-1 + x)), 
  (16*\[Epsilon])/(9 - 9*x), (7*\[Epsilon])/(4*(-1 + x)), 
  (5*\[Epsilon])/(24*(-1 + x)), ((139/(-1 + x) + 32/x)*\[Epsilon])/9, 
  (43*\[Epsilon])/(12*(-1 + x)), (-109/(12*(-1 + x)) + x^(-1))*\[Epsilon], 
  (-7*(-1 + 2*x)*\[Epsilon])/(2*(-1 + x)*x), (\[Epsilon] - 2*x*\[Epsilon])/
   (2*(-1 + x)*x), ((21/(-1 + x) + 4/x)*\[Epsilon])/8, 
  (5*\[Epsilon])/(4 - 4*x), (43*\[Epsilon])/(6*(-1 + x)), 
  (9*\[Epsilon])/(2*(-1 + x)), \[Epsilon]/(2*(-1 + x)), 
  \[Epsilon]/(18*(-1 + x)), (5*\[Epsilon])/(4*(-1 + x)), 0, 0, 
  \[Epsilon]/(12*(-1 + x)), (-13*\[Epsilon])/(24*(-1 + x)), 
  ((28 - 93*x)*\[Epsilon])/(3*(-1 + x)*x), (16*\[Epsilon])/(3 - 3*x), 
  (7*\[Epsilon])/(9 - 9*x), \[Epsilon]/(2*(-1 + x)), 
  (-4*\[Epsilon])/(-1 + x), (2*(2 + 7*x)*\[Epsilon])/((-1 + x)*x), 
  (7/(4 - 4*x) - 2/(3*x))*\[Epsilon], (23/(3 - 3*x) + 2/x)*\[Epsilon], 
  6*((-1 + x)^(-1) + x^(-1))*\[Epsilon], (9*\[Epsilon])/(2*(-1 + x)), 
  \[Epsilon]/(4 - 4*x), (13*\[Epsilon])/(8 - 8*x), \[Epsilon]/(2*(-1 + x)), 
  (4*\[Epsilon])/(3*(-1 + x)), (3*((-1 + x)^(-1) + x^(-1))*\[Epsilon])/2, 0, 
  (12*\[Epsilon])/(-1 + x), (3*\[Epsilon])/(-1 + x), 
  (63/(-1 + x) + 4/x)*\[Epsilon], (93*\[Epsilon])/(4 - 4*x), 
  (2*\[Epsilon])/(-1 + x), 0, 0, (17*\[Epsilon])/(36*(-1 + x)), 
  (11*\[Epsilon])/(3*(-1 + x)), \[Epsilon]/(24*(-1 + x)), 0, 0, 
  (5*\[Epsilon])/(6 - 6*x), (9*\[Epsilon])/(8*(-1 + x)), 
  \[Epsilon]/(24 - 24*x), \[Epsilon]/(12*(-1 + x)), 
  (7*\[Epsilon])/(2*(-1 + x)), (10*\[Epsilon])/(3*(-1 + x)), 
  \[Epsilon]/(4 - 4*x), 0, 0, 0, 0, 0, (-6*\[Epsilon])/(-1 + x), 
  (-2*\[Epsilon])/(-1 + x), ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (9*\[Epsilon])/(4 - 4*x), (3*\[Epsilon])/(-1 + x), 
  (3*\[Epsilon])/(4*(-1 + x)), (26*\[Epsilon])/(9 - 9*x), 0, 
  (5*\[Epsilon])/(6 - 6*x), (-17*\[Epsilon])/(12*(-1 + x)), 0, 
  \[Epsilon]/(2 - 2*x), (3*\[Epsilon])/(4 - 4*x), 0, 
  (34/(3 - 3*x) + 4/x)*\[Epsilon], 2*((3 - 3*x)^(-1) + 2/x)*\[Epsilon], 
  (2*(6/(-1 + x) + x^(-1))*\[Epsilon])/3, ((5 + 2*x)*\[Epsilon])/
   (3*(-1 + x)*x), (4*\[Epsilon])/(3*x), 0, 0, -(\[Epsilon]/(-1 + x)), 
  (5*\[Epsilon])/(3*(-1 + x)), (17*\[Epsilon])/(3 - 3*x), 
  (5*\[Epsilon])/(-1 + x), (10*\[Epsilon])/(3 - 3*x), 
  (20*\[Epsilon])/(3*(-1 + x)), ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  2*((-1 + x)^(-1) + x^(-1))*\[Epsilon], 0, 0, 6*((-1 + x)^(-1) + x^(-1))*
   \[Epsilon], ((-1 + x)^(-1) + x^(-1))*\[Epsilon], 0, 
  -(\[Epsilon]/(-1 + x)), (5*\[Epsilon])/(3*(-1 + x)), 
  \[Epsilon]/(3*(-1 + x)), (5*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0}}


==> anc/F2/F2EBounds.m <==
{gb[1] -> -1 + \[Epsilon]*(3*Log[-s12] + 3*Log[y]) + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2 - 9*Log[-s12]*Log[y] - 
     (9*Log[y]^2)/2) + \[Epsilon]^3*((9*Log[-s12]^3)/2 - (3*Pi^2*Log[y])/4 + 
     (27*Log[-s12]^2*Log[y])/2 + (9*Log[y]^3)/2 + 
     Log[-s12]*((-3*Pi^2)/4 + (27*Log[y]^2)/2) + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 - (27*Log[-s12]^4)/8 - 
     (27*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 + 
     Log[-s12]^2*((9*Pi^2)/8 - (81*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 87*Zeta[3]) - 
     87*Log[y]*Zeta[3]) + \[Epsilon]^6*((11539*Pi^6)/24192 - 
     (81*Log[-s12]^6)/80 - (243*Log[-s12]^5*Log[y])/40 + 
     (639*Pi^4*Log[y]^2)/320 + (27*Pi^2*Log[y]^4)/32 - (81*Log[y]^6)/80 + 
     Log[-s12]^4*((27*Pi^2)/32 - (243*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (81*Log[y]^3)/4 - (261*Zeta[3])/2) - 
     (261*Log[y]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]^2*((639*Pi^4)/320 + (81*Pi^2*Log[y]^2)/16 - 
       (243*Log[y]^4)/16 - (783*Log[y]*Zeta[3])/2) + 
     Log[y]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5) + 
     Log[-s12]*((639*Pi^4*Log[y])/160 + (27*Pi^2*Log[y]^3)/8 - 
       (243*Log[y]^5)/40 + (87*Pi^2*Zeta[3])/4 - (783*Log[y]^2*Zeta[3])/2 - 
       (3789*Zeta[5])/5)) + \[Epsilon]^5*((81*Log[-s12]^5)/40 - 
     (213*Pi^4*Log[y])/160 + (81*Log[-s12]^4*Log[y])/8 - 
     (9*Pi^2*Log[y]^3)/8 + (81*Log[y]^5)/40 + 
     Log[-s12]^3*((-9*Pi^2)/8 + (81*Log[y]^2)/4) - (29*Pi^2*Zeta[3])/4 + 
     (261*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (81*Log[y]^3)/4 + (261*Zeta[3])/2) + 
     Log[-s12]*((-213*Pi^4)/160 - (27*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 
       261*Log[y]*Zeta[3]) + (1263*Zeta[5])/5), 
 gb[2] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 87*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (261*Log[-s12]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5)) + 
   \[Epsilon]^5*((-213*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (29*Pi^2*Zeta[3])/4 + (261*Log[-s12]^2*Zeta[3])/
      2 + (1263*Zeta[5])/5), gb[3] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 87*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (261*Log[-s12]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5)) + 
   \[Epsilon]^5*((-213*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (29*Pi^2*Zeta[3])/4 + (261*Log[-s12]^2*Zeta[3])/
      2 + (1263*Zeta[5])/5), 
 gb[4] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] - Log[y]/2) + 
   \[Epsilon]^2*(Pi^2/24 + (3*Log[-s12]^2)/4 + (3*Log[-s12]*Log[y])/2 + 
     (3*Log[y]^2)/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (Pi^2*Log[y])/8 - 
     (9*Log[-s12]^2*Log[y])/4 - (3*Log[y]^3)/4 + 
     Log[-s12]*(-1/8*Pi^2 - (9*Log[y]^2)/4) - (23*Zeta[3])/6) + 
   \[Epsilon]^4*((-25*Pi^4)/576 + (9*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Log[y])/4 + (3*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/16 + (27*Log[y]^2)/8) + (23*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + (23*Zeta[3])/2)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 + (25*Pi^4*Log[y])/192 - 
     (27*Log[-s12]^4*Log[y])/16 - (3*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 - (69*Zeta[3])/4) - 
     (23*Pi^2*Zeta[3])/24 - (69*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((25*Pi^4)/192 - (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (69*Log[y]*Zeta[3])/2) - (351*Zeta[5])/10) + 
   \[Epsilon]^6*((-66041*Pi^6)/725760 + (27*Log[-s12]^6)/160 + 
     (81*Log[-s12]^5*Log[y])/80 - (25*Pi^4*Log[y]^2)/128 + 
     (9*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/64 + (81*Log[y]^2)/32) + (69*Log[y]^3*Zeta[3])/4 + 
     (529*Zeta[3]^2)/12 + Log[-s12]^3*((9*Pi^2*Log[y])/16 + (27*Log[y]^3)/8 + 
       (69*Zeta[3])/4) + Log[-s12]^2*((-25*Pi^4)/128 + 
       (27*Pi^2*Log[y]^2)/32 + (81*Log[y]^4)/32 + (207*Log[y]*Zeta[3])/4) + 
     Log[y]*((23*Pi^2*Zeta[3])/8 + (1053*Zeta[5])/10) + 
     Log[-s12]*((-25*Pi^4*Log[y])/64 + (9*Pi^2*Log[y]^3)/16 + 
       (81*Log[y]^5)/80 + (23*Pi^2*Zeta[3])/8 + (207*Log[y]^2*Zeta[3])/4 + 
       (1053*Zeta[5])/10)), gb[5] -> -1/3 + \[Epsilon]*(Log[-s12] + Log[y]) + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2 - 3*Log[-s12]*Log[y] - 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((3*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (9*Log[-s12]^2*Log[y])/2 + (3*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/2) + (23*Zeta[3])/3) + 
   \[Epsilon]^4*((11*Pi^4)/96 - (9*Log[-s12]^4)/8 - 
     (9*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 - (9*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - (9*Log[y]^3)/2 - 23*Zeta[3]) - 
     23*Log[y]*Zeta[3]) + \[Epsilon]^6*((49199*Pi^6)/362880 - 
     (27*Log[-s12]^6)/80 - (81*Log[-s12]^5*Log[y])/40 + 
     (33*Pi^4*Log[y]^2)/64 + (9*Pi^2*Log[y]^4)/32 - (27*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (69*Zeta[3])/2) - 
     (69*Log[y]^3*Zeta[3])/2 - (529*Zeta[3]^2)/6 + 
     Log[-s12]^2*((33*Pi^4)/64 + (27*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (207*Log[y]*Zeta[3])/2) + Log[y]*((23*Pi^2*Zeta[3])/4 - 
       (1053*Zeta[5])/5) + Log[-s12]*((33*Pi^4*Log[y])/32 + 
       (9*Pi^2*Log[y]^3)/8 - (81*Log[y]^5)/40 + (23*Pi^2*Zeta[3])/4 - 
       (207*Log[y]^2*Zeta[3])/2 - (1053*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/40 - (11*Pi^4*Log[y])/32 + 
     (27*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 + (27*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/4) - (23*Pi^2*Zeta[3])/12 + 
     (69*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (27*Log[y]^3)/4 + (69*Zeta[3])/2) + 
     Log[-s12]*((-11*Pi^4)/32 - (9*Pi^2*Log[y]^2)/8 + (27*Log[y]^4)/8 + 
       69*Log[y]*Zeta[3]) + (351*Zeta[5])/5), gb[6] -> 0, gb[7] -> 0, 
 gb[8] -> -4/3 + 4*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/3 - 6*Log[-s12]^2) + 
   \[Epsilon]^3*(-(Pi^2*Log[-s12]) + 6*Log[-s12]^3 + (92*Zeta[3])/3) + 
   \[Epsilon]^4*((11*Pi^4)/24 + (3*Pi^2*Log[-s12]^2)/2 - (9*Log[-s12]^4)/2 - 
     92*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((49199*Pi^6)/90720 + 
     (33*Pi^4*Log[-s12]^2)/16 + (9*Pi^2*Log[-s12]^4)/8 - 
     (27*Log[-s12]^6)/20 - 138*Log[-s12]^3*Zeta[3] - (1058*Zeta[3]^2)/3 + 
     Log[-s12]*(23*Pi^2*Zeta[3] - (4212*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/8 - (3*Pi^2*Log[-s12]^3)/2 + 
     (27*Log[-s12]^5)/10 - (23*Pi^2*Zeta[3])/3 + 138*Log[-s12]^2*Zeta[3] + 
     (1404*Zeta[5])/5), gb[9] -> 0, 
 gb[10] -> -1/3 + \[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) + (3*Log[-s12]^3)/2 + 
     (23*Zeta[3])/3) + \[Epsilon]^4*((11*Pi^4)/96 + (3*Pi^2*Log[-s12]^2)/8 - 
     (9*Log[-s12]^4)/8 - 23*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((49199*Pi^6)/362880 + (33*Pi^4*Log[-s12]^2)/64 + 
     (9*Pi^2*Log[-s12]^4)/32 - (27*Log[-s12]^6)/80 - 
     (69*Log[-s12]^3*Zeta[3])/2 - (529*Zeta[3]^2)/6 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/4 - (1053*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/32 - (3*Pi^2*Log[-s12]^3)/8 + 
     (27*Log[-s12]^5)/40 - (23*Pi^2*Zeta[3])/12 + (69*Log[-s12]^2*Zeta[3])/
      2 + (351*Zeta[5])/5), gb[11] -> (\[Epsilon]*Log[y])/2 + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]*Log[y])/2 - Log[y]^2/2) + 
   \[Epsilon]^3*((-7*Pi^2*Log[y])/24 + (9*Log[-s12]^2*Log[y])/4 + 
     Log[y]^3/3 + Log[-s12]*(-1/4*Pi^2 + (3*Log[y]^2)/2) - (3*Zeta[3])/2) + 
   \[Epsilon]^4*((7*Pi^4)/720 - (9*Log[-s12]^3*Log[y])/4 + 
     (7*Pi^2*Log[y]^2)/24 - Log[y]^4/6 + Log[-s12]^2*
      ((3*Pi^2)/8 - (9*Log[y]^2)/4) - (23*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((7*Pi^2*Log[y])/8 - Log[y]^3 + (9*Zeta[3])/2)) + 
   \[Epsilon]^5*((-139*Pi^4*Log[y])/576 + (27*Log[-s12]^4*Log[y])/16 - 
     (7*Pi^2*Log[y]^3)/36 + Log[y]^5/15 + Log[-s12]^3*
      ((-3*Pi^2)/8 + (9*Log[y]^2)/4) + Log[-s12]^2*((-21*Pi^2*Log[y])/16 + 
       (3*Log[y]^3)/2 - (27*Zeta[3])/4) - (37*Pi^2*Zeta[3])/24 + 
     (23*Log[y]^2*Zeta[3])/2 + Log[-s12]*((-7*Pi^4)/240 - 
       (7*Pi^2*Log[y]^2)/8 + Log[y]^4/2 + (69*Log[y]*Zeta[3])/2) - 
     (21*Zeta[5])/2) + \[Epsilon]^6*((-3461*Pi^6)/120960 - 
     (81*Log[-s12]^5*Log[y])/80 + (139*Pi^4*Log[y]^2)/576 + 
     (7*Pi^2*Log[y]^4)/72 - Log[y]^6/45 + Log[-s12]^4*
      ((9*Pi^2)/32 - (27*Log[y]^2)/16) - (23*Log[y]^3*Zeta[3])/3 + 
     39*Zeta[3]^2 + Log[-s12]^3*((21*Pi^2*Log[y])/16 - (3*Log[y]^3)/2 + 
       (27*Zeta[3])/4) + Log[-s12]^2*((7*Pi^4)/160 + (21*Pi^2*Log[y]^2)/16 - 
       (3*Log[y]^4)/4 - (207*Log[y]*Zeta[3])/4) + 
     Log[y]*((161*Pi^2*Zeta[3])/24 - (1053*Zeta[5])/10) + 
     Log[-s12]*((139*Pi^4*Log[y])/192 + (7*Pi^2*Log[y]^3)/12 - Log[y]^5/5 + 
       (37*Pi^2*Zeta[3])/8 - (69*Log[y]^2*Zeta[3])/2 + (63*Zeta[5])/2)), 
 gb[12] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - (3*Log[y]^2)/4) + 
   \[Epsilon]^3*(-1/8*(Pi^2*Log[y]) + (9*Log[-s12]^2*Log[y])/4 + 
     (3*Log[y]^3)/4 + Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/4) + Zeta[3]) + 
   \[Epsilon]^4*((11*Pi^4)/360 - (9*Log[-s12]^3*Log[y])/4 + 
     (3*Pi^2*Log[y]^2)/16 - (9*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/8) + 
     Log[-s12]*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (29*Log[y]*Zeta[3])/2) + \[Epsilon]^6*((-1391*Pi^6)/120960 - 
     (81*Log[-s12]^5*Log[y])/80 + (213*Pi^4*Log[y]^2)/640 + 
     (9*Pi^2*Log[y]^4)/64 - (27*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/32) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 - (9*Zeta[3])/2) - 
     (87*Log[y]^3*Zeta[3])/4 - 26*Zeta[3]^2 + 
     Log[-s12]^2*((11*Pi^4)/80 + (27*Pi^2*Log[y]^2)/32 - (81*Log[y]^4)/32 - 
       (261*Log[y]*Zeta[3])/4) + Log[y]*((29*Pi^2*Zeta[3])/8 - 
       (1263*Zeta[5])/10) + Log[-s12]*((213*Pi^4*Log[y])/320 + 
       (9*Pi^2*Log[y]^3)/16 - (81*Log[y]^5)/80 + (13*Pi^2*Zeta[3])/2 - 
       (261*Log[y]^2*Zeta[3])/4 - 21*Zeta[5])) + 
   \[Epsilon]^5*((-71*Pi^4*Log[y])/320 + (27*Log[-s12]^4*Log[y])/16 - 
     (3*Pi^2*Log[y]^3)/16 + (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/8) - (13*Pi^2*Zeta[3])/6 + 
     (87*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-9*Pi^2*Log[y])/16 + 
       (27*Log[y]^3)/8 + (9*Zeta[3])/2) + 
     Log[-s12]*((-11*Pi^4)/120 - (9*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
       (87*Log[y]*Zeta[3])/2) + 7*Zeta[5]), 
 gb[13] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/3) + \[Epsilon]^3*((-5*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + (2*Log[y]^3)/9 + 
     Log[-s12]*(-1/3*Pi^2 + Log[y]^2) - (2*Zeta[3])/3) + 
   \[Epsilon]^4*(Pi^4/36 - (3*Log[-s12]^3*Log[y])/2 + (5*Pi^2*Log[y]^2)/36 - 
     Log[y]^4/9 + Log[-s12]^2*(Pi^2/2 - (3*Log[y]^2)/2) - 
     (19*Log[y]*Zeta[3])/3 + Log[-s12]*((5*Pi^2*Log[y])/12 - (2*Log[y]^3)/3 + 
       2*Zeta[3])) + \[Epsilon]^5*((-41*Pi^4*Log[y])/288 + 
     (9*Log[-s12]^4*Log[y])/8 - (5*Pi^2*Log[y]^3)/54 + (2*Log[y]^5)/45 + 
     Log[-s12]^3*(-1/2*Pi^2 + (3*Log[y]^2)/2) + 
     Log[-s12]^2*((-5*Pi^2*Log[y])/8 + Log[y]^3 - 3*Zeta[3]) - 
     (41*Pi^2*Zeta[3])/18 + (19*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*(-1/12*Pi^4 - (5*Pi^2*Log[y]^2)/12 + Log[y]^4/3 + 
       19*Log[y]*Zeta[3]) - 6*Zeta[5]) + 
   \[Epsilon]^6*((-311*Pi^6)/12960 - (27*Log[-s12]^5*Log[y])/40 + 
     (41*Pi^4*Log[y]^2)/288 + (5*Pi^2*Log[y]^4)/108 - (2*Log[y]^6)/135 + 
     Log[-s12]^4*((3*Pi^2)/8 - (9*Log[y]^2)/8) - (38*Log[y]^3*Zeta[3])/9 + 
     14*Zeta[3]^2 + Log[-s12]^3*((5*Pi^2*Log[y])/8 - Log[y]^3 + 3*Zeta[3]) + 
     Log[-s12]^2*(Pi^4/8 + (5*Pi^2*Log[y]^2)/8 - Log[y]^4/2 - 
       (57*Log[y]*Zeta[3])/2) + Log[y]*((95*Pi^2*Zeta[3])/36 - 
       (291*Zeta[5])/5) + Log[-s12]*((41*Pi^4*Log[y])/96 + 
       (5*Pi^2*Log[y]^3)/18 - (2*Log[y]^5)/15 + (41*Pi^2*Zeta[3])/6 - 
       19*Log[y]^2*Zeta[3] + 18*Zeta[5])), 
 gb[14] -> -4/3 + \[Epsilon]*(4*Log[-s12] + (4*Log[y])/3) + 
   \[Epsilon]^2*(Pi^2/9 - 6*Log[-s12]^2 - 4*Log[-s12]*Log[y] - 
     (4*Log[y]^2)/3) + \[Epsilon]^3*(6*Log[-s12]^3 - (5*Pi^2*Log[y])/9 + 
     6*Log[-s12]^2*Log[y] + (8*Log[y]^3)/9 + 
     Log[-s12]*(-1/3*Pi^2 + 4*Log[y]^2) + 28*Zeta[3]) + 
   \[Epsilon]^4*((11*Pi^4)/24 - (9*Log[-s12]^4)/2 - 6*Log[-s12]^3*Log[y] + 
     (5*Pi^2*Log[y]^2)/9 - (4*Log[y]^4)/9 + 
     Log[-s12]^2*(Pi^2/2 - 6*Log[y]^2) + Log[-s12]*((5*Pi^2*Log[y])/3 - 
       (8*Log[y]^3)/3 - 84*Zeta[3]) - (76*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((19111*Pi^6)/30240 - (27*Log[-s12]^6)/20 - 
     (27*Log[-s12]^5*Log[y])/10 + (41*Pi^4*Log[y]^2)/72 + 
     (5*Pi^2*Log[y]^4)/27 - (8*Log[y]^6)/135 + 
     Log[-s12]^4*((3*Pi^2)/8 - (9*Log[y]^2)/2) + 
     Log[-s12]^3*((5*Pi^2*Log[y])/2 - 4*Log[y]^3 - 126*Zeta[3]) - 
     (152*Log[y]^3*Zeta[3])/9 - (890*Zeta[3]^2)/3 + 
     Log[-s12]^2*((33*Pi^4)/16 + (5*Pi^2*Log[y]^2)/2 - 2*Log[y]^4 - 
       114*Log[y]*Zeta[3]) + Log[-s12]*((41*Pi^4*Log[y])/24 + 
       (10*Pi^2*Log[y]^3)/9 - (8*Log[y]^5)/15 + (13*Pi^2*Zeta[3])/3 - 
       76*Log[y]^2*Zeta[3] - (3852*Zeta[5])/5) + 
     Log[y]*((95*Pi^2*Zeta[3])/9 - (1164*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/10 - (41*Pi^4*Log[y])/72 + 
     (9*Log[-s12]^4*Log[y])/2 - (10*Pi^2*Log[y]^3)/27 + (8*Log[y]^5)/45 + 
     Log[-s12]^3*(-1/2*Pi^2 + 6*Log[y]^2) - (13*Pi^2*Zeta[3])/9 + 
     (76*Log[y]^2*Zeta[3])/3 + Log[-s12]^2*((-5*Pi^2*Log[y])/2 + 4*Log[y]^3 + 
       126*Zeta[3]) + Log[-s12]*((-11*Pi^4)/8 - (5*Pi^2*Log[y]^2)/3 + 
       (4*Log[y]^4)/3 + 76*Log[y]*Zeta[3]) + (1284*Zeta[5])/5), 
 gb[15] -> 1/6 - (\[Epsilon]*Log[-s12])/2 + 
   \[Epsilon]^2*(Pi^2/24 + (3*Log[-s12]^2)/4) + 
   \[Epsilon]^3*(-1/8*(Pi^2*Log[-s12]) - (3*Log[-s12]^3)/4 - 
     (23*Zeta[3])/6) + \[Epsilon]^4*((-25*Pi^4)/576 + 
     (3*Pi^2*Log[-s12]^2)/16 + (9*Log[-s12]^4)/16 + 
     (23*Log[-s12]*Zeta[3])/2) + \[Epsilon]^5*((25*Pi^4*Log[-s12])/192 - 
     (3*Pi^2*Log[-s12]^3)/16 - (27*Log[-s12]^5)/80 - (23*Pi^2*Zeta[3])/24 - 
     (69*Log[-s12]^2*Zeta[3])/4 - (351*Zeta[5])/10) + 
   \[Epsilon]^6*((-66041*Pi^6)/725760 - (25*Pi^4*Log[-s12]^2)/128 + 
     (9*Pi^2*Log[-s12]^4)/64 + (27*Log[-s12]^6)/160 + 
     (69*Log[-s12]^3*Zeta[3])/4 + (529*Zeta[3]^2)/12 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/8 + (1053*Zeta[5])/10)), gb[16] -> 0, 
 gb[17] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*(-1/3*Pi^2 + (3*Log[y]^2)/2) + (2*Zeta[3])/3) + 
   \[Epsilon]^4*((31*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + Log[-s12]^2*
      (Pi^2/2 - (9*Log[y]^2)/4) + Log[-s12]*((Pi^2*Log[y])/4 - 
       (3*Log[y]^3)/2 - 2*Zeta[3]) - (29*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((-629*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (71*Pi^4*Log[y]^2)/320 + (3*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (29*Log[y]^3*Zeta[3])/2 - (52*Zeta[3]^2)/3 + 
     Log[-s12]^2*((31*Pi^4)/120 + (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (87*Log[y]*Zeta[3])/2) + Log[y]*((29*Pi^2*Zeta[3])/12 - 
       (421*Zeta[5])/5) + Log[-s12]*((71*Pi^4*Log[y])/160 + 
       (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + (49*Pi^2*Zeta[3])/6 - 
       (87*Log[y]^2*Zeta[3])/2 - 14*Zeta[5])) + 
   \[Epsilon]^5*((-71*Pi^4*Log[y])/480 + (9*Log[-s12]^4*Log[y])/8 - 
     (Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + Log[-s12]^3*
      (-1/2*Pi^2 + (9*Log[y]^2)/4) + (29*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 3*Zeta[3]) + 
     Log[-s12]*((-31*Pi^4)/180 - (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       29*Log[y]*Zeta[3]) - (7*(7*Pi^2*Zeta[3] - 12*Zeta[5]))/18), 
 gb[18] -> 1/9 - (\[Epsilon]*Log[-s12])/3 + 
   \[Epsilon]^2*(Pi^2/12 + Log[-s12]^2/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) - Log[-s12]^3/2 - (23*Zeta[3])/9) + 
   \[Epsilon]^4*((7*Pi^4)/864 + (3*Pi^2*Log[-s12]^2)/8 + (3*Log[-s12]^4)/8 + 
     (23*Log[-s12]*Zeta[3])/3) + \[Epsilon]^5*((-7*Pi^4*Log[-s12])/288 - 
     (3*Pi^2*Log[-s12]^3)/8 - (9*Log[-s12]^5)/40 - (23*Pi^2*Zeta[3])/12 - 
     (23*Log[-s12]^2*Zeta[3])/2 - (117*Zeta[5])/5) + 
   \[Epsilon]^6*((-65243*Pi^6)/1088640 + (7*Pi^4*Log[-s12]^2)/192 + 
     (9*Pi^2*Log[-s12]^4)/32 + (9*Log[-s12]^6)/80 + 
     (23*Log[-s12]^3*Zeta[3])/2 + (529*Zeta[3]^2)/18 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/4 + (351*Zeta[5])/5)), 
 gb[19] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), gb[20] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), 
 gb[21] -> -1/36 + \[Epsilon]*(Log[-s12]/12 + Log[y]/12) + 
   \[Epsilon]^2*((-13*Pi^2)/432 - Log[-s12]^2/8 - (Log[-s12]*Log[y])/4 - 
     Log[y]^2/8) + \[Epsilon]^3*(Log[-s12]^3/8 + (13*Pi^2*Log[y])/144 + 
     (3*Log[-s12]^2*Log[y])/8 + Log[y]^3/8 + 
     Log[-s12]*((13*Pi^2)/144 + (3*Log[y]^2)/8) - Zeta[3]/12) + 
   \[Epsilon]^4*((-19*Pi^4)/1920 - (3*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Log[y])/8 - (13*Pi^2*Log[y]^2)/96 - (3*Log[y]^4)/32 + 
     Log[-s12]^2*((-13*Pi^2)/96 - (9*Log[y]^2)/16) + 
     Log[-s12]*((-13*Pi^2*Log[y])/48 - (3*Log[y]^3)/8 + Zeta[3]/4) + 
     (Log[y]*Zeta[3])/4) + \[Epsilon]^6*((12247*Pi^6)/483840 - 
     (9*Log[-s12]^6)/320 - (27*Log[-s12]^5*Log[y])/160 - 
     (57*Pi^4*Log[y]^2)/1280 - (13*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-13*Pi^2)/128 - (27*Log[y]^2)/64) + 
     Log[-s12]^3*((-13*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 + (3*Zeta[3])/8) + 
     (3*Log[y]^3*Zeta[3])/8 + (413*Zeta[3]^2)/24 + 
     Log[-s12]^2*((-57*Pi^4)/1280 - (39*Pi^2*Log[y]^2)/64 - 
       (27*Log[y]^4)/64 + (9*Log[y]*Zeta[3])/8) + 
     Log[-s12]*((-57*Pi^4*Log[y])/640 - (13*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/160 + (9*Log[y]^2*Zeta[3])/8 + 
       (-245*Pi^2*Zeta[3] - 404*Zeta[5])/80) + 
     (Log[y]*(-245*Pi^2*Zeta[3] - 404*Zeta[5]))/80) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/160 + (19*Pi^4*Log[y])/640 + 
     (9*Log[-s12]^4*Log[y])/32 + (13*Pi^2*Log[y]^3)/96 + (9*Log[y]^5)/160 + 
     Log[-s12]^3*((13*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]^2*((13*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (3*Zeta[3])/8) + 
     (49*Pi^2*Zeta[3])/48 - (3*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((19*Pi^4)/640 + (13*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 - 
       (3*Log[y]*Zeta[3])/4) + (101*Zeta[5])/60), gb[22] -> 0, gb[23] -> 0, 
 gb[24] -> \[Epsilon]^2*(-1/36*Pi^2 - Log[y]^2/12) + 
   \[Epsilon]^3*((5*Log[y]^3)/36 + Log[-s12]*(Pi^2/12 + Log[y]^2/4) + 
     Zeta[3]/6) + \[Epsilon]^4*((-17*Pi^4)/432 - (Pi^2*Log[y]^2)/144 - 
     (19*Log[y]^4)/144 + Log[-s12]^2*(-1/8*Pi^2 - (3*Log[y]^2)/8) + 
     Log[-s12]*((-5*Log[y]^3)/12 - Zeta[3]/2) - (4*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((-12869*Pi^6)/1088640 - (451*Pi^4*Log[y]^2)/5760 - 
     (19*Pi^2*Log[y]^4)/1728 - (211*Log[y]^6)/4320 + 
     Log[-s12]^4*((-3*Pi^2)/32 - (9*Log[y]^2)/32) + 
     Log[-s12]^3*((-5*Log[y]^3)/8 - (3*Zeta[3])/4) + 
     (8*Pi^2*Log[y]*Zeta[3])/9 - (107*Log[y]^3*Zeta[3])/36 + 
     (22*Zeta[3]^2)/3 + Log[-s12]^2*((-17*Pi^4)/96 - (Pi^2*Log[y]^2)/32 - 
       (19*Log[y]^4)/32 - 6*Log[y]*Zeta[3]) + 
     Log[-s12]*(-1/5*(Pi^4*Log[y]) - (5*Pi^2*Log[y]^3)/144 - 
       (13*Log[y]^5)/48 - (35*Pi^2*Zeta[3])/24 - (31*Log[y]^2*Zeta[3])/4 + 
       Zeta[5]/2)) + \[Epsilon]^5*((Pi^4*Log[y])/15 + (5*Pi^2*Log[y]^3)/432 + 
     (13*Log[y]^5)/144 + Log[-s12]^3*(Pi^2/8 + (3*Log[y]^2)/8) + 
     Log[-s12]^2*((5*Log[y]^3)/8 + (3*Zeta[3])/4) + (35*Pi^2*Zeta[3])/72 + 
     (31*Log[y]^2*Zeta[3])/12 + Log[-s12]*((17*Pi^4)/144 + 
       (Pi^2*Log[y]^2)/48 + (19*Log[y]^4)/48 + 4*Log[y]*Zeta[3]) - 
     Zeta[5]/6), gb[25] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((17*Pi^4*Log[y])/72 + 
     (5*Pi^2*Log[y]^3)/36 - (13*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     (2*(Pi^2*Zeta[3] + 18*Zeta[5]))/3) + 
   \[Epsilon]^6*((-247*Pi^6)/2835 - (55*Pi^4*Log[y]^2)/144 - 
     (19*Pi^2*Log[y]^4)/144 + (47*Log[y]^3*Zeta[3])/6 - Zeta[3]^2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-17*Pi^4*Log[y])/24 - 
       (5*Pi^2*Log[y]^3)/12 + 2*Pi^2*Zeta[3] + (39*Log[y]^2*Zeta[3])/2 + 
       36*Zeta[5]) + Log[y]*((Pi^2*Zeta[3])/4 + 57*Zeta[5])), 
 gb[26] -> -1/36 + (\[Epsilon]*Log[-s12])/12 + 
   \[Epsilon]^2*((-13*Pi^2)/432 - Log[-s12]^2/8) + 
   \[Epsilon]^3*((13*Pi^2*Log[-s12])/144 + Log[-s12]^3/8 - Zeta[3]/12) + 
   \[Epsilon]^4*((-19*Pi^4)/1920 - (13*Pi^2*Log[-s12]^2)/96 - 
     (3*Log[-s12]^4)/32 + (Log[-s12]*Zeta[3])/4) + 
   \[Epsilon]^6*((12247*Pi^6)/483840 - (57*Pi^4*Log[-s12]^2)/1280 - 
     (13*Pi^2*Log[-s12]^4)/128 - (9*Log[-s12]^6)/320 + 
     (3*Log[-s12]^3*Zeta[3])/8 + (413*Zeta[3]^2)/24 + 
     (Log[-s12]*(-245*Pi^2*Zeta[3] - 404*Zeta[5]))/80) + 
   \[Epsilon]^5*((19*Pi^4*Log[-s12])/640 + (13*Pi^2*Log[-s12]^3)/96 + 
     (9*Log[-s12]^5)/160 + (49*Pi^2*Zeta[3])/48 - (3*Log[-s12]^2*Zeta[3])/8 + 
     (101*Zeta[5])/60), gb[27] -> 0, gb[28] -> 0, 
 gb[29] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((19*Pi^4)/120 + (Pi^2*Log[y]^2)/6 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 8*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((21859*Pi^6)/90720 + (17*Pi^4*Log[y]^2)/45 + 
     (Pi^2*Log[y]^4)/18 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - (27*Zeta[3])/2) - 
     (16*Log[y]^3*Zeta[3])/3 - 34*Zeta[3]^2 + 
     Log[-s12]^2*((57*Pi^4)/80 + (3*Pi^2*Log[y]^2)/4 - 36*Log[y]*Zeta[3]) + 
     Log[-s12]*((17*Pi^4*Log[y])/15 + (Pi^2*Log[y]^3)/3 + 
       (5*Pi^2*Zeta[3])/4 - 24*Log[y]^2*Zeta[3] - 219*Zeta[5]) + 
     Log[y]*((31*Pi^2*Zeta[3])/6 - 160*Zeta[5])) + 
   \[Epsilon]^5*((-17*Pi^4*Log[y])/45 - (Pi^2*Log[y]^3)/9 - 
     (5*Pi^2*Zeta[3])/12 + 8*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-19*Pi^4)/40 - (Pi^2*Log[y]^2)/2 + 24*Log[y]*Zeta[3]) + 
     73*Zeta[5]), gb[30] -> -1/2 + \[Epsilon]*((3*Log[-s12])/2 + Log[y]) + 
   \[Epsilon]^2*((7*Pi^2)/24 - (9*Log[-s12]^2)/4 - 3*Log[-s12]*Log[y] - 
     Log[y]^2) + \[Epsilon]^3*((9*Log[-s12]^3)/4 - (7*Pi^2*Log[y])/12 + 
     (9*Log[-s12]^2*Log[y])/2 + (2*Log[y]^3)/3 + 
     Log[-s12]*((-7*Pi^2)/8 + 3*Log[y]^2) + (27*Zeta[3])/2) + 
   \[Epsilon]^4*((1159*Pi^4)/2880 - (27*Log[-s12]^4)/16 - 
     (9*Log[-s12]^3*Log[y])/2 + (7*Pi^2*Log[y]^2)/12 - Log[y]^4/3 + 
     Log[-s12]^2*((21*Pi^2)/16 - (9*Log[y]^2)/2) + 
     Log[-s12]*((7*Pi^2*Log[y])/4 - 2*Log[y]^3 - (81*Zeta[3])/2) - 
     27*Log[y]*Zeta[3]) + \[Epsilon]^6*((312401*Pi^6)/725760 - 
     (81*Log[-s12]^6)/160 - (81*Log[-s12]^5*Log[y])/40 + 
     (1159*Pi^4*Log[y]^2)/1440 + (7*Pi^2*Log[y]^4)/36 - (2*Log[y]^6)/45 + 
     Log[-s12]^4*((63*Pi^2)/64 - (27*Log[y]^2)/8) + 
     Log[-s12]^3*((21*Pi^2*Log[y])/8 - 3*Log[y]^3 - (243*Zeta[3])/4) - 
     18*Log[y]^3*Zeta[3] - (601*Zeta[3]^2)/4 + 
     Log[-s12]^2*((1159*Pi^4)/640 + (21*Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/2 - 
       (243*Log[y]*Zeta[3])/2) + Log[-s12]*((1159*Pi^4*Log[y])/480 + 
       (7*Pi^2*Log[y]^3)/6 - (2*Log[y]^5)/5 + (157*Pi^2*Zeta[3])/8 - 
       81*Log[y]^2*Zeta[3] - (5019*Zeta[5])/10) + 
     Log[y]*((157*Pi^2*Zeta[3])/12 - (1673*Zeta[5])/5)) + 
   \[Epsilon]^5*((81*Log[-s12]^5)/80 - (1159*Pi^4*Log[y])/1440 + 
     (27*Log[-s12]^4*Log[y])/8 - (7*Pi^2*Log[y]^3)/18 + (2*Log[y]^5)/15 + 
     Log[-s12]^3*((-21*Pi^2)/16 + (9*Log[y]^2)/2) - (157*Pi^2*Zeta[3])/24 + 
     27*Log[y]^2*Zeta[3] + Log[-s12]^2*((-21*Pi^2*Log[y])/8 + 3*Log[y]^3 + 
       (243*Zeta[3])/4) + Log[-s12]*((-1159*Pi^4)/960 - (7*Pi^2*Log[y]^2)/4 + 
       Log[y]^4 + 81*Log[y]*Zeta[3]) + (1673*Zeta[5])/10), gb[31] -> 0, 
 gb[32] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((53*Pi^4)/720 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - 4*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((25223*Pi^6)/181440 + (11*Pi^4*Log[y]^2)/30 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - 6*Log[y]^3*Zeta[3] - (59*Zeta[3]^2)/2 + 
     Log[-s12]^2*((53*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 18*Log[y]*Zeta[3]) + 
     Log[-s12]*((11*Pi^4*Log[y])/15 + (3*Pi^2*Log[y]^3)/8 - 
       18*Log[y]^2*Zeta[3] + (-11*Pi^2*Zeta[3] - 732*Zeta[5])/8) + 
     Log[y]*((Pi^2*Zeta[3])/4 - 80*Zeta[5])) + 
   \[Epsilon]^5*((-11*Pi^4*Log[y])/45 - (Pi^2*Log[y]^3)/8 + 
     (11*Pi^2*Zeta[3])/24 + 6*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-53*Pi^4)/240 - (3*Pi^2*Log[y]^2)/8 + 12*Log[y]*Zeta[3]) + 
     (61*Zeta[5])/2), gb[33] -> 
  5/12 + \[Epsilon]*((-5*Log[-s12])/4 - (5*Log[y])/4) + 
   \[Epsilon]^2*(-1/48*Pi^2 + (15*Log[-s12]^2)/8 + (15*Log[-s12]*Log[y])/4 + 
     (15*Log[y]^2)/8) + \[Epsilon]^3*((-15*Log[-s12]^3)/8 + 
     (Pi^2*Log[y])/16 - (45*Log[-s12]^2*Log[y])/8 - (15*Log[y]^3)/8 + 
     Log[-s12]*(Pi^2/16 - (45*Log[y]^2)/8) - (187*Zeta[3])/12) + 
   \[Epsilon]^4*((-2737*Pi^4)/5760 + (45*Log[-s12]^4)/32 + 
     (45*Log[-s12]^3*Log[y])/8 - (3*Pi^2*Log[y]^2)/32 + (45*Log[y]^4)/32 + 
     Log[-s12]^2*((-3*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (187*Log[y]*Zeta[3])/4 + Log[-s12]*((-3*Pi^2*Log[y])/16 + 
       (45*Log[y]^3)/8 + (187*Zeta[3])/4)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/32 + (2737*Pi^4*Log[y])/1920 - 
     (135*Log[-s12]^4*Log[y])/32 + (3*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/32 + 
     Log[-s12]^3*((3*Pi^2)/32 - (135*Log[y]^2)/16) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/32 - (135*Log[y]^3)/16 - (561*Zeta[3])/8) - 
     (97*Pi^2*Zeta[3])/48 - (561*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((2737*Pi^4)/1920 + (9*Pi^2*Log[y]^2)/32 - (135*Log[y]^4)/32 - 
       (561*Log[y]*Zeta[3])/4) - (831*Zeta[5])/4) + 
   \[Epsilon]^6*((-1184599*Pi^6)/1451520 + (27*Log[-s12]^6)/64 + 
     (81*Log[-s12]^5*Log[y])/32 - (2737*Pi^4*Log[y]^2)/1280 - 
     (9*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/64 + 
     Log[-s12]^4*((-9*Pi^2)/128 + (405*Log[y]^2)/64) + 
     (561*Log[y]^3*Zeta[3])/8 + (5381*Zeta[3]^2)/24 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/32 + (135*Log[y]^3)/16 + 
       (561*Zeta[3])/8) + Log[-s12]^2*((-2737*Pi^4)/1280 - 
       (27*Pi^2*Log[y]^2)/64 + (405*Log[y]^4)/64 + (1683*Log[y]*Zeta[3])/8) + 
     (Log[y]*(97*Pi^2*Zeta[3] + 9972*Zeta[5]))/16 + 
     Log[-s12]*((-2737*Pi^4*Log[y])/640 - (9*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/32 + (1683*Log[y]^2*Zeta[3])/8 + 
       (97*Pi^2*Zeta[3] + 9972*Zeta[5])/16)), 
 gb[34] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] - Log[y]/2) + 
   \[Epsilon]^2*(Pi^2/8 + (3*Log[-s12]^2)/4 + (3*Log[-s12]*Log[y])/2 + 
     (3*Log[y]^2)/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (3*Pi^2*Log[y])/8 - 
     (9*Log[-s12]^2*Log[y])/4 - (3*Log[y]^3)/4 + 
     Log[-s12]*((-3*Pi^2)/8 - (9*Log[y]^2)/4) + Zeta[3]/6) + 
   \[Epsilon]^4*((193*Pi^4)/960 + (9*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Log[y])/4 + (9*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
     Log[-s12]^2*((9*Pi^2)/16 + (27*Log[y]^2)/8) + 
     Log[-s12]*((9*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 - Zeta[3]/2) - 
     (Log[y]*Zeta[3])/2) + \[Epsilon]^6*((10417*Pi^6)/34560 + 
     (27*Log[-s12]^6)/160 + (81*Log[-s12]^5*Log[y])/80 + 
     (579*Pi^4*Log[y]^2)/640 + (27*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/160 + 
     Log[-s12]^4*((27*Pi^2)/64 + (81*Log[y]^2)/32) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/16 + (27*Log[y]^3)/8 - (3*Zeta[3])/4) - 
     (3*Log[y]^3*Zeta[3])/4 - (383*Zeta[3]^2)/12 + 
     Log[-s12]^2*((579*Pi^4)/640 + (81*Pi^2*Log[y]^2)/32 + (81*Log[y]^4)/32 - 
       (9*Log[y]*Zeta[3])/4) + Log[y]*((29*Pi^2*Zeta[3])/8 - 
       (1347*Zeta[5])/10) + Log[-s12]*((579*Pi^4*Log[y])/320 + 
       (27*Pi^2*Log[y]^3)/16 + (81*Log[y]^5)/80 + (29*Pi^2*Zeta[3])/8 - 
       (9*Log[y]^2*Zeta[3])/4 - (1347*Zeta[5])/10)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 - (193*Pi^4*Log[y])/320 - 
     (27*Log[-s12]^4*Log[y])/16 - (9*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-9*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((-27*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 + (3*Zeta[3])/4) - 
     (29*Pi^2*Zeta[3])/24 + (3*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-193*Pi^4)/320 - (27*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 + 
       (3*Log[y]*Zeta[3])/2) + (449*Zeta[5])/10), gb[35] -> 0, 
 gb[36] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((49*Pi^4)/720 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - (9*Log[y]*Zeta[3])/2) + 
   \[Epsilon]^6*((1147*Pi^6)/8640 + (187*Pi^4*Log[y]^2)/480 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - (27*Log[y]^3*Zeta[3])/4 - 30*Zeta[3]^2 + 
     Log[-s12]^2*((49*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 
       (81*Log[y]*Zeta[3])/4) + Log[-s12]*((187*Pi^4*Log[y])/240 + 
       (3*Pi^2*Log[y]^3)/8 - (81*Log[y]^2*Zeta[3])/4 + 
       (Pi^2*Zeta[3] - 828*Zeta[5])/8) + Log[y]*((49*Pi^2*Zeta[3])/24 - 
       (207*Zeta[5])/2)) + \[Epsilon]^5*((-187*Pi^4*Log[y])/720 - 
     (Pi^2*Log[y]^3)/8 - (Pi^2*Zeta[3])/24 + (27*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-49*Pi^4)/240 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + (69*Zeta[5])/2), 
 gb[37] -> 5/12 + \[Epsilon]*((-5*Log[-s12])/4 - (5*Log[y])/4) + 
   \[Epsilon]^2*((-3*Pi^2)/16 + (15*Log[-s12]^2)/8 + 
     (15*Log[-s12]*Log[y])/4 + (15*Log[y]^2)/8) + 
   \[Epsilon]^3*((-15*Log[-s12]^3)/8 + (9*Pi^2*Log[y])/16 - 
     (45*Log[-s12]^2*Log[y])/8 - (15*Log[y]^3)/8 + 
     Log[-s12]*((9*Pi^2)/16 - (45*Log[y]^2)/8) - (199*Zeta[3])/12) + 
   \[Epsilon]^4*((-2561*Pi^4)/5760 + (45*Log[-s12]^4)/32 + 
     (45*Log[-s12]^3*Log[y])/8 - (27*Pi^2*Log[y]^2)/32 + (45*Log[y]^4)/32 + 
     Log[-s12]^2*((-27*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (199*Log[y]*Zeta[3])/4 + Log[-s12]*((-27*Pi^2*Log[y])/16 + 
       (45*Log[y]^3)/8 + (199*Zeta[3])/4)) + 
   \[Epsilon]^6*((-868159*Pi^6)/1451520 + (27*Log[-s12]^6)/64 + 
     (81*Log[-s12]^5*Log[y])/32 - (2561*Pi^4*Log[y]^2)/1280 - 
     (81*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/64 + 
     Log[-s12]^4*((-81*Pi^2)/128 + (405*Log[y]^2)/64) + 
     (597*Log[y]^3*Zeta[3])/8 + (6365*Zeta[3]^2)/24 + 
     Log[-s12]^3*((-81*Pi^2*Log[y])/32 + (135*Log[y]^3)/16 + 
       (597*Zeta[3])/8) + Log[-s12]^2*((-2561*Pi^4)/1280 - 
       (243*Pi^2*Log[y]^2)/64 + (405*Log[y]^4)/64 + (1791*Log[y]*Zeta[3])/
        8) + Log[-s12]*((-2561*Pi^4*Log[y])/640 - (81*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/32 + (1791*Log[y]^2*Zeta[3])/8 - 
       (3*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/16) - 
     (3*Log[y]*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/16) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/32 + (2561*Pi^4*Log[y])/1920 - 
     (135*Log[-s12]^4*Log[y])/32 + (27*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/32 + 
     Log[-s12]^3*((27*Pi^2)/32 - (135*Log[y]^2)/16) + 
     Log[-s12]^2*((81*Pi^2*Log[y])/32 - (135*Log[y]^3)/16 - 
       (597*Zeta[3])/8) + (81*Pi^2*Zeta[3])/16 - (597*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((2561*Pi^4)/1920 + (81*Pi^2*Log[y]^2)/32 - 
       (135*Log[y]^4)/32 - (597*Log[y]*Zeta[3])/4) - (835*Zeta[5])/4), 
 gb[38] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] + Log[y]/6) + 
   \[Epsilon]^2*(Pi^2/72 + (3*Log[-s12]^2)/4 - (Log[-s12]*Log[y])/2 - 
     Log[y]^2/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (5*Pi^2*Log[y])/24 + 
     (3*Log[-s12]^2*Log[y])/4 + Log[y]^3/4 + 
     Log[-s12]*(-1/24*Pi^2 + (3*Log[y]^2)/4) - Zeta[3]/2) + 
   \[Epsilon]^4*((569*Pi^4)/8640 + (9*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/4 + (5*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 + 
     Log[-s12]^2*(Pi^2/16 - (9*Log[y]^2)/8) - (83*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((5*Pi^2*Log[y])/8 - (3*Log[y]^3)/4 + (3*Zeta[3])/2)) + 
   \[Epsilon]^6*((123341*Pi^6)/725760 + (27*Log[-s12]^6)/160 - 
     (27*Log[-s12]^5*Log[y])/80 + (1709*Pi^4*Log[y]^2)/1920 + 
     (15*Pi^2*Log[y]^4)/64 - (9*Log[y]^6)/160 + 
     Log[-s12]^4*((3*Pi^2)/64 - (27*Log[y]^2)/32) - (83*Log[y]^3*Zeta[3])/4 - 
     (295*Zeta[3]^2)/12 + Log[-s12]^3*((15*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 + 
       (9*Zeta[3])/4) + Log[-s12]^2*((569*Pi^4)/1920 + 
       (45*Pi^2*Log[y]^2)/32 - (27*Log[y]^4)/32 - (249*Log[y]*Zeta[3])/4) + 
     Log[y]*((127*Pi^2*Zeta[3])/24 - (2491*Zeta[5])/10) + 
     Log[-s12]*((1709*Pi^4*Log[y])/960 + (15*Pi^2*Log[y]^3)/16 - 
       (27*Log[y]^5)/80 + (35*Pi^2*Zeta[3])/24 - (249*Log[y]^2*Zeta[3])/4 - 
       (1087*Zeta[5])/10)) + \[Epsilon]^5*((-27*Log[-s12]^5)/80 - 
     (1709*Pi^4*Log[y])/2880 + (9*Log[-s12]^4*Log[y])/16 - 
     (5*Pi^2*Log[y]^3)/16 + (9*Log[y]^5)/80 + 
     Log[-s12]^3*(-1/16*Pi^2 + (9*Log[y]^2)/8) + 
     Log[-s12]^2*((-15*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 - (9*Zeta[3])/4) - 
     (35*Pi^2*Zeta[3])/72 + (83*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-569*Pi^4)/2880 - (15*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
       (83*Log[y]*Zeta[3])/2) + (1087*Zeta[5])/30), gb[39] -> 0, 
 gb[40] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((13*Pi^4)/72 + (Pi^2*Log[y]^2)/4 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 10*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1237*Pi^6)/3360 + (113*Pi^4*Log[y]^2)/120 + 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - 
       (27*Zeta[3])/2) - 15*Log[y]^3*Zeta[3] - 58*Zeta[3]^2 + 
     Log[-s12]^2*((13*Pi^4)/16 + (9*Pi^2*Log[y]^2)/8 - 45*Log[y]*Zeta[3]) + 
     Log[y]*((13*Pi^2*Zeta[3])/3 - 268*Zeta[5]) + 
     Log[-s12]*((113*Pi^4*Log[y])/60 + (3*Pi^2*Log[y]^3)/4 + 
       (Pi^2*Zeta[3])/4 - 45*Log[y]^2*Zeta[3] - 261*Zeta[5])) + 
   \[Epsilon]^5*((-113*Pi^4*Log[y])/180 - (Pi^2*Log[y]^3)/4 - 
     (Pi^2*Zeta[3])/12 + 15*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-13*Pi^4)/24 - (3*Pi^2*Log[y]^2)/4 + 30*Log[y]*Zeta[3]) + 
     87*Zeta[5]), gb[41] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*(-1/2*Pi^2 + 3*Log[-s12]^2 + 6*Log[-s12]*Log[y] + 
     3*Log[y]^2) + \[Epsilon]^3*(-3*Log[-s12]^3 + (3*Pi^2*Log[y])/2 - 
     9*Log[-s12]^2*Log[y] - 3*Log[y]^3 + 
     Log[-s12]*((3*Pi^2)/2 - 9*Log[y]^2) - (118*Zeta[3])/3) + 
   \[Epsilon]^4*((-1117*Pi^4)/720 + (9*Log[-s12]^4)/4 + 
     9*Log[-s12]^3*Log[y] - (9*Pi^2*Log[y]^2)/4 + (9*Log[y]^4)/4 + 
     Log[-s12]^2*((-9*Pi^2)/4 + (27*Log[y]^2)/2) + 118*Log[y]*Zeta[3] + 
     Log[-s12]*((-9*Pi^2*Log[y])/2 + 9*Log[y]^3 + 118*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (1117*Pi^4*Log[y])/240 - 
     (27*Log[-s12]^4*Log[y])/4 + (9*Pi^2*Log[y]^3)/4 - (27*Log[y]^5)/20 + 
     Log[-s12]^3*((9*Pi^2)/4 - (27*Log[y]^2)/2) + 
     Log[-s12]^2*((27*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 177*Zeta[3]) + 
     (27*Pi^2*Zeta[3])/2 - 177*Log[y]^2*Zeta[3] + 
     Log[-s12]*((1117*Pi^4)/240 + (27*Pi^2*Log[y]^2)/4 - (27*Log[y]^4)/4 - 
       354*Log[y]*Zeta[3]) - (3522*Zeta[5])/5) + 
   \[Epsilon]^6*((-454709*Pi^6)/181440 + (27*Log[-s12]^6)/40 + 
     (81*Log[-s12]^5*Log[y])/20 - (1117*Pi^4*Log[y]^2)/160 - 
     (27*Pi^2*Log[y]^4)/16 + (27*Log[y]^6)/40 + 
     Log[-s12]^4*((-27*Pi^2)/16 + (81*Log[y]^2)/8) + 177*Log[y]^3*Zeta[3] + 
     (2041*Zeta[3]^2)/3 + Log[-s12]^3*((-27*Pi^2*Log[y])/4 + 
       (27*Log[y]^3)/2 + 177*Zeta[3]) + Log[-s12]^2*((-1117*Pi^4)/160 - 
       (81*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 531*Log[y]*Zeta[3]) + 
     Log[y]*((-81*Pi^2*Zeta[3])/2 + (10566*Zeta[5])/5) + 
     Log[-s12]*((-1117*Pi^4*Log[y])/80 - (27*Pi^2*Log[y]^3)/4 + 
       (81*Log[y]^5)/20 - (81*Pi^2*Zeta[3])/2 + 531*Log[y]^2*Zeta[3] + 
       (10566*Zeta[5])/5)), 
 gb[42] -> 1 + \[Epsilon]*(-3*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*((-7*Pi^2)/12 + (9*Log[-s12]^2)/2 + 6*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*((-9*Log[-s12]^3)/2 + (7*Pi^2*Log[y])/6 - 
     9*Log[-s12]^2*Log[y] - (4*Log[y]^3)/3 + 
     Log[-s12]*((7*Pi^2)/4 - 6*Log[y]^2) - 23*Zeta[3]) + 
   \[Epsilon]^4*((-139*Pi^4)/288 + (27*Log[-s12]^4)/8 + 
     9*Log[-s12]^3*Log[y] - (7*Pi^2*Log[y]^2)/6 + (2*Log[y]^4)/3 + 
     Log[-s12]^2*((-21*Pi^2)/8 + 9*Log[y]^2) + 46*Log[y]*Zeta[3] + 
     Log[-s12]*((-7*Pi^2*Log[y])/2 + 4*Log[y]^3 + 69*Zeta[3])) + 
   \[Epsilon]^5*((-81*Log[-s12]^5)/40 + (139*Pi^4*Log[y])/144 - 
     (27*Log[-s12]^4*Log[y])/4 + (7*Pi^2*Log[y]^3)/9 - (4*Log[y]^5)/15 + 
     Log[-s12]^3*((21*Pi^2)/8 - 9*Log[y]^2) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/4 - 6*Log[y]^3 - (207*Zeta[3])/2) + 
     (161*Pi^2*Zeta[3])/12 - 46*Log[y]^2*Zeta[3] + 
     Log[-s12]*((139*Pi^4)/96 + (7*Pi^2*Log[y]^2)/2 - 2*Log[y]^4 - 
       138*Log[y]*Zeta[3]) - (1053*Zeta[5])/5) + 
   \[Epsilon]^6*((-14617*Pi^6)/40320 + (81*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/20 - (139*Pi^4*Log[y]^2)/144 - 
     (7*Pi^2*Log[y]^4)/18 + (4*Log[y]^6)/45 + 
     Log[-s12]^4*((-63*Pi^2)/32 + (27*Log[y]^2)/4) + 
     (92*Log[y]^3*Zeta[3])/3 + (529*Zeta[3]^2)/2 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/4 + 6*Log[y]^3 + (207*Zeta[3])/2) + 
     Log[-s12]^2*((-139*Pi^4)/64 - (21*Pi^2*Log[y]^2)/4 + 3*Log[y]^4 + 
       207*Log[y]*Zeta[3]) + Log[y]*((-161*Pi^2*Zeta[3])/6 + 
       (2106*Zeta[5])/5) + Log[-s12]*((-139*Pi^4*Log[y])/48 - 
       (7*Pi^2*Log[y]^3)/3 + (4*Log[y]^5)/5 - (161*Pi^2*Zeta[3])/4 + 
       138*Log[y]^2*Zeta[3] + (3159*Zeta[5])/5)), 
 gb[43] -> 1/3 + \[Epsilon]*(-Log[-s12] - Log[y]) + 
   \[Epsilon]^2*(Pi^2/12 + (3*Log[-s12]^2)/2 + 3*Log[-s12]*Log[y] + 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 - 
     (9*Log[-s12]^2*Log[y])/2 - (3*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 - (9*Log[y]^2)/2) - (23*Zeta[3])/3) + 
   \[Epsilon]^4*((-25*Pi^4)/288 + (9*Log[-s12]^4)/8 + 
     (9*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 + (27*Log[y]^2)/4) + 23*Log[y]*Zeta[3] + 
     Log[-s12]*((3*Pi^2*Log[y])/4 + (9*Log[y]^3)/2 + 23*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/40 + (25*Pi^4*Log[y])/96 - 
     (27*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (69*Zeta[3])/2) - 
     (23*Pi^2*Zeta[3])/12 - (69*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((25*Pi^4)/96 - (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 - 
       69*Log[y]*Zeta[3]) - (351*Zeta[5])/5) + 
   \[Epsilon]^6*((-66041*Pi^6)/362880 + (27*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/40 - (25*Pi^4*Log[y]^2)/64 + 
     (9*Pi^2*Log[y]^4)/32 + (27*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 + (81*Log[y]^2)/16) + (69*Log[y]^3*Zeta[3])/2 + 
     (529*Zeta[3]^2)/6 + Log[-s12]^3*((9*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + 
       (69*Zeta[3])/2) + Log[-s12]^2*((-25*Pi^4)/64 + (27*Pi^2*Log[y]^2)/16 + 
       (81*Log[y]^4)/16 + (207*Log[y]*Zeta[3])/2) + 
     Log[y]*((23*Pi^2*Zeta[3])/4 + (1053*Zeta[5])/5) + 
     Log[-s12]*((-25*Pi^4*Log[y])/32 + (9*Pi^2*Log[y]^3)/8 + 
       (81*Log[y]^5)/40 + (23*Pi^2*Zeta[3])/4 + (207*Log[y]^2*Zeta[3])/2 + 
       (1053*Zeta[5])/5)), gb[44] -> 0, 
 gb[45] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*(-1/9*Pi^2 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (Pi^2*Log[y])/3 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + Log[-s12]*(Pi^2/3 - 6*Log[y]^2) - 
     (116*Zeta[3])/9) + \[Epsilon]^4*((-71*Pi^4)/360 + (3*Log[-s12]^4)/2 + 
     6*Log[-s12]^3*Log[y] - (Pi^2*Log[y]^2)/2 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*(-1/2*Pi^2 + 9*Log[y]^2) + (116*Log[y]*Zeta[3])/3 + 
     Log[-s12]*(-(Pi^2*Log[y]) + 6*Log[y]^3 + (116*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (71*Pi^4*Log[y])/120 - 
     (9*Log[-s12]^4*Log[y])/2 + (Pi^2*Log[y]^3)/2 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*(Pi^2/2 - 9*Log[y]^2) + Log[-s12]^2*
      ((3*Pi^2*Log[y])/2 - 9*Log[y]^3 - 58*Zeta[3]) + (29*Pi^2*Zeta[3])/9 - 
     58*Log[y]^2*Zeta[3] + Log[-s12]*((71*Pi^4)/120 + (3*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 116*Log[y]*Zeta[3]) - (1684*Zeta[5])/15) + 
   \[Epsilon]^6*((-11539*Pi^6)/54432 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (71*Pi^4*Log[y]^2)/80 - 
     (3*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-3*Pi^2)/8 + (27*Log[y]^2)/4) + 58*Log[y]^3*Zeta[3] + 
     (1682*Zeta[3]^2)/9 + Log[-s12]^3*((-3*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       58*Zeta[3]) + Log[-s12]^2*((-71*Pi^4)/80 - (9*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 174*Log[y]*Zeta[3]) + 
     Log[y]*((-29*Pi^2*Zeta[3])/3 + (1684*Zeta[5])/5) + 
     Log[-s12]*((-71*Pi^4*Log[y])/40 - (3*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - (29*Pi^2*Zeta[3])/3 + 174*Log[y]^2*Zeta[3] + 
       (1684*Zeta[5])/5)), gb[46] -> -1/36*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/12 + Zeta[3]/6) + 
   \[Epsilon]^4*((-17*Pi^4)/2160 - (Pi^2*Log[-s12]^2)/8 - 
     (Log[-s12]*Zeta[3])/2) + \[Epsilon]^6*((1277*Pi^6)/155520 - 
     (17*Pi^4*Log[-s12]^2)/480 - (3*Pi^2*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Zeta[3])/4 - (25*Zeta[3]^2)/6 + 
     (Log[-s12]*(-13*Pi^2*Zeta[3] - 92*Zeta[5]))/8) + 
   \[Epsilon]^5*((17*Pi^4*Log[-s12])/720 + (Pi^2*Log[-s12]^3)/8 + 
     (3*Log[-s12]^2*Zeta[3])/4 + (13*Pi^2*Zeta[3] + 92*Zeta[5])/24), 
 gb[47] -> -1/36*(Pi^2*\[Epsilon]^2) + \[Epsilon]^3*
    ((Pi^2*Log[-s12])/12 + Zeta[3]/6) + 
   \[Epsilon]^4*((-17*Pi^4)/2160 - (Pi^2*Log[-s12]^2)/8 - 
     (Log[-s12]*Zeta[3])/2) + \[Epsilon]^6*((1277*Pi^6)/155520 - 
     (17*Pi^4*Log[-s12]^2)/480 - (3*Pi^2*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Zeta[3])/4 - (25*Zeta[3]^2)/6 + 
     (Log[-s12]*(-13*Pi^2*Zeta[3] - 92*Zeta[5]))/8) + 
   \[Epsilon]^5*((17*Pi^4*Log[-s12])/720 + (Pi^2*Log[-s12]^3)/8 + 
     (3*Log[-s12]^2*Zeta[3])/4 + (13*Pi^2*Zeta[3] + 92*Zeta[5])/24), 
 gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
 gb[51] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*(-1/3*Pi^2 + (3*Log[y]^2)/2) + (2*Zeta[3])/3) + 
   \[Epsilon]^4*((31*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + Log[-s12]^2*
      (Pi^2/2 - (9*Log[y]^2)/4) + Log[-s12]*((Pi^2*Log[y])/4 - 
       (3*Log[y]^3)/2 - 2*Zeta[3]) - (23*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((379*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (11*Pi^4*Log[y]^2)/64 + (3*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (23*Log[y]^3*Zeta[3])/2 - (40*Zeta[3]^2)/3 + 
     Log[-s12]^2*((31*Pi^4)/120 + (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (69*Log[y]*Zeta[3])/2) + Log[y]*((23*Pi^2*Zeta[3])/12 - 
       (351*Zeta[5])/5) + Log[-s12]*((11*Pi^4*Log[y])/32 + 
       (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + (37*Pi^2*Zeta[3])/6 - 
       (69*Log[y]^2*Zeta[3])/2 - 14*Zeta[5])) + 
   \[Epsilon]^5*((-11*Pi^4*Log[y])/96 + (9*Log[-s12]^4*Log[y])/8 - 
     (Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + Log[-s12]^3*
      (-1/2*Pi^2 + (9*Log[y]^2)/4) + (23*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 3*Zeta[3]) + 
     Log[-s12]*((-31*Pi^4)/180 - (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       23*Log[y]*Zeta[3]) + (-37*Pi^2*Zeta[3] + 84*Zeta[5])/18), 
 gb[52] -> 1/9 - (\[Epsilon]*Log[-s12])/3 + 
   \[Epsilon]^2*(Pi^2/12 + Log[-s12]^2/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) - Log[-s12]^3/2 - (17*Zeta[3])/9) + 
   \[Epsilon]^4*((83*Pi^4)/4320 + (3*Pi^2*Log[-s12]^2)/8 + 
     (3*Log[-s12]^4)/8 + (17*Log[-s12]*Zeta[3])/3) + 
   \[Epsilon]^5*((-83*Pi^4*Log[-s12])/1440 - (3*Pi^2*Log[-s12]^3)/8 - 
     (9*Log[-s12]^5)/40 - (17*Log[-s12]^2*Zeta[3])/2 + 
     (-85*Pi^2*Zeta[3] - 1124*Zeta[5])/60) + 
   \[Epsilon]^6*((-44651*Pi^6)/1088640 + (83*Pi^4*Log[-s12]^2)/960 + 
     (9*Pi^2*Log[-s12]^4)/32 + (9*Log[-s12]^6)/80 + 
     (17*Log[-s12]^3*Zeta[3])/2 + (289*Zeta[3]^2)/18 + 
     Log[-s12]*((17*Pi^2*Zeta[3])/4 + (281*Zeta[5])/5)), 
 gb[53] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/18 + 3*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     (4*Log[y]^2)/3) + \[Epsilon]^3*(-3*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - (8*Log[y]^3)/9 + 
     Log[-s12]*((5*Pi^2)/6 - 4*Log[y]^2) - (38*Zeta[3])/3) + 
   \[Epsilon]^4*((-41*Pi^4)/144 + (9*Log[-s12]^4)/4 + 6*Log[-s12]^3*Log[y] - 
     (5*Pi^2*Log[y]^2)/9 + (4*Log[y]^4)/9 + 
     Log[-s12]^2*((-5*Pi^2)/4 + 6*Log[y]^2) + (76*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + (8*Log[y]^3)/3 + 38*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (41*Pi^4*Log[y])/72 - 
     (9*Log[-s12]^4*Log[y])/2 + (10*Pi^2*Log[y]^3)/27 - (8*Log[y]^5)/45 + 
     Log[-s12]^3*((5*Pi^2)/4 - 6*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 4*Log[y]^3 - 57*Zeta[3]) + 
     (95*Pi^2*Zeta[3])/18 - (76*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((41*Pi^4)/48 + (5*Pi^2*Log[y]^2)/3 - (4*Log[y]^4)/3 - 
       76*Log[y]*Zeta[3]) - (582*Zeta[5])/5) + 
   \[Epsilon]^6*((-9725*Pi^6)/36288 + (27*Log[-s12]^6)/40 + 
     (27*Log[-s12]^5*Log[y])/10 - (41*Pi^4*Log[y]^2)/72 - 
     (5*Pi^2*Log[y]^4)/27 + (8*Log[y]^6)/135 + 
     Log[-s12]^4*((-15*Pi^2)/16 + (9*Log[y]^2)/2) + 
     (152*Log[y]^3*Zeta[3])/9 + (361*Zeta[3]^2)/3 + 
     Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 4*Log[y]^3 + 57*Zeta[3]) + 
     Log[-s12]^2*((-41*Pi^4)/32 - (5*Pi^2*Log[y]^2)/2 + 2*Log[y]^4 + 
       114*Log[y]*Zeta[3]) + Log[y]*((-95*Pi^2*Zeta[3])/9 + 
       (1164*Zeta[5])/5) + Log[-s12]*((-41*Pi^4*Log[y])/24 - 
       (10*Pi^2*Log[y]^3)/9 + (8*Log[y]^5)/15 - (95*Pi^2*Zeta[3])/6 + 
       76*Log[y]^2*Zeta[3] + (1746*Zeta[5])/5)), 
 gb[54] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*(Pi^2/6 + 3*Log[-s12]^2 + 6*Log[-s12]*Log[y] + 3*Log[y]^2) + 
   \[Epsilon]^3*(-3*Log[-s12]^3 - (Pi^2*Log[y])/2 - 9*Log[-s12]^2*Log[y] - 
     3*Log[y]^3 + Log[-s12]*(-1/2*Pi^2 - 9*Log[y]^2) - (46*Zeta[3])/3) + 
   \[Epsilon]^4*((-25*Pi^4)/144 + (9*Log[-s12]^4)/4 + 9*Log[-s12]^3*Log[y] + 
     (3*Pi^2*Log[y]^2)/4 + (9*Log[y]^4)/4 + 
     Log[-s12]^2*((3*Pi^2)/4 + (27*Log[y]^2)/2) + 46*Log[y]*Zeta[3] + 
     Log[-s12]*((3*Pi^2*Log[y])/2 + 9*Log[y]^3 + 46*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (25*Pi^4*Log[y])/48 - 
     (27*Log[-s12]^4*Log[y])/4 - (3*Pi^2*Log[y]^3)/4 - (27*Log[y]^5)/20 + 
     Log[-s12]^3*((-3*Pi^2)/4 - (27*Log[y]^2)/2) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 69*Zeta[3]) - 
     (23*Pi^2*Zeta[3])/6 - 69*Log[y]^2*Zeta[3] + 
     Log[-s12]*((25*Pi^4)/48 - (9*Pi^2*Log[y]^2)/4 - (27*Log[y]^4)/4 - 
       138*Log[y]*Zeta[3]) - (702*Zeta[5])/5) + 
   \[Epsilon]^6*((-66041*Pi^6)/181440 + (27*Log[-s12]^6)/40 + 
     (81*Log[-s12]^5*Log[y])/20 - (25*Pi^4*Log[y]^2)/32 + 
     (9*Pi^2*Log[y]^4)/16 + (27*Log[y]^6)/40 + 
     Log[-s12]^4*((9*Pi^2)/16 + (81*Log[y]^2)/8) + 69*Log[y]^3*Zeta[3] + 
     (529*Zeta[3]^2)/3 + Log[-s12]^3*((9*Pi^2*Log[y])/4 + (27*Log[y]^3)/2 + 
       69*Zeta[3]) + Log[-s12]^2*((-25*Pi^4)/32 + (27*Pi^2*Log[y]^2)/8 + 
       (81*Log[y]^4)/8 + 207*Log[y]*Zeta[3]) + 
     Log[y]*((23*Pi^2*Zeta[3])/2 + (2106*Zeta[5])/5) + 
     Log[-s12]*((-25*Pi^4*Log[y])/16 + (9*Pi^2*Log[y]^3)/4 + 
       (81*Log[y]^5)/20 + (23*Pi^2*Zeta[3])/2 + 207*Log[y]^2*Zeta[3] + 
       (2106*Zeta[5])/5)), 
 gb[55] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((59*Pi^4)/360 + (Pi^2*Log[y]^2)/4 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 9*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1217*Pi^6)/4320 + (187*Pi^4*Log[y]^2)/240 + 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - 
       (27*Zeta[3])/2) - (27*Log[y]^3*Zeta[3])/2 - 60*Zeta[3]^2 + 
     Log[-s12]^2*((59*Pi^4)/80 + (9*Pi^2*Log[y]^2)/8 - 
       (81*Log[y]*Zeta[3])/2) + Log[y]*((49*Pi^2*Zeta[3])/12 - 207*Zeta[5]) + 
     Log[-s12]*((187*Pi^4*Log[y])/120 + (3*Pi^2*Log[y]^3)/4 + 
       (Pi^2*Zeta[3])/4 - (81*Log[y]^2*Zeta[3])/2 - 207*Zeta[5])) + 
   \[Epsilon]^5*((-187*Pi^4*Log[y])/360 - (Pi^2*Log[y]^3)/4 - 
     (Pi^2*Zeta[3])/12 + (27*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-59*Pi^4)/120 - (3*Pi^2*Log[y]^2)/4 + 27*Log[y]*Zeta[3]) + 
     69*Zeta[5]), gb[56] -> 
  5/6 + \[Epsilon]*((-5*Log[-s12])/2 - (5*Log[y])/2) + 
   \[Epsilon]^2*((-3*Pi^2)/8 + (15*Log[-s12]^2)/4 + (15*Log[-s12]*Log[y])/2 + 
     (15*Log[y]^2)/4) + \[Epsilon]^3*((-15*Log[-s12]^3)/4 + 
     (9*Pi^2*Log[y])/8 - (45*Log[-s12]^2*Log[y])/4 - (15*Log[y]^3)/4 + 
     Log[-s12]*((9*Pi^2)/8 - (45*Log[y]^2)/4) - (199*Zeta[3])/6) + 
   \[Epsilon]^4*((-2561*Pi^4)/2880 + (45*Log[-s12]^4)/16 + 
     (45*Log[-s12]^3*Log[y])/4 - (27*Pi^2*Log[y]^2)/16 + (45*Log[y]^4)/16 + 
     Log[-s12]^2*((-27*Pi^2)/16 + (135*Log[y]^2)/8) + 
     (199*Log[y]*Zeta[3])/2 + Log[-s12]*((-27*Pi^2*Log[y])/8 + 
       (45*Log[y]^3)/4 + (199*Zeta[3])/2)) + 
   \[Epsilon]^6*((-868159*Pi^6)/725760 + (27*Log[-s12]^6)/32 + 
     (81*Log[-s12]^5*Log[y])/16 - (2561*Pi^4*Log[y]^2)/640 - 
     (81*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/32 + 
     Log[-s12]^4*((-81*Pi^2)/64 + (405*Log[y]^2)/32) + 
     (597*Log[y]^3*Zeta[3])/4 + (6365*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-81*Pi^2*Log[y])/16 + (135*Log[y]^3)/8 + 
       (597*Zeta[3])/4) + Log[-s12]^2*((-2561*Pi^4)/640 - 
       (243*Pi^2*Log[y]^2)/32 + (405*Log[y]^4)/32 + (1791*Log[y]*Zeta[3])/
        4) + Log[-s12]*((-2561*Pi^4*Log[y])/320 - (81*Pi^2*Log[y]^3)/16 + 
       (81*Log[y]^5)/16 + (1791*Log[y]^2*Zeta[3])/4 - 
       (3*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/8) - 
     (3*Log[y]*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/8) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/16 + (2561*Pi^4*Log[y])/960 - 
     (135*Log[-s12]^4*Log[y])/16 + (27*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/16 + 
     Log[-s12]^3*((27*Pi^2)/16 - (135*Log[y]^2)/8) + 
     Log[-s12]^2*((81*Pi^2*Log[y])/16 - (135*Log[y]^3)/8 - (597*Zeta[3])/4) + 
     (81*Pi^2*Zeta[3])/8 - (597*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((2561*Pi^4)/960 + (81*Pi^2*Log[y]^2)/16 - (135*Log[y]^4)/16 - 
       (597*Log[y]*Zeta[3])/2) - (835*Zeta[5])/2), 
 gb[57] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (2*Log[y])/3) + 
   \[Epsilon]^2*((-11*Pi^2)/27 + 2*Log[-s12]^2 + 2*Log[-s12]*Log[y] + 
     Log[y]^2/3) + \[Epsilon]^3*(-2*Log[-s12]^3 + (11*Pi^2*Log[y])/18 - 
     3*Log[-s12]^2*Log[y] + Log[y]^3/9 + Log[-s12]*((11*Pi^2)/9 - Log[y]^2) - 
     8*Zeta[3]) + \[Epsilon]^4*((-41*Pi^4)/1080 + (3*Log[-s12]^4)/2 + 
     3*Log[-s12]^3*Log[y] - (11*Pi^2*Log[y]^2)/36 - (11*Log[y]^4)/36 + 
     Log[-s12]^2*((-11*Pi^2)/6 + (3*Log[y]^2)/2) + (10*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-11*Pi^2*Log[y])/6 - Log[y]^3/3 + 24*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 - (203*Pi^4*Log[y])/720 - 
     (9*Log[-s12]^4*Log[y])/4 - (11*Pi^2*Log[y]^3)/108 + (49*Log[y]^5)/180 + 
     Log[-s12]^3*((11*Pi^2)/6 - (3*Log[y]^2)/2) + 
     Log[-s12]^2*((11*Pi^2*Log[y])/4 + Log[y]^3/2 - 36*Zeta[3]) + 
     10*Pi^2*Zeta[3] + (47*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((41*Pi^4)/360 + (11*Pi^2*Log[y]^2)/12 + (11*Log[y]^4)/12 - 
       10*Log[y]*Zeta[3]) - (248*Zeta[5])/5) + 
   \[Epsilon]^6*((21517*Pi^6)/272160 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/20 + (131*Pi^4*Log[y]^2)/160 + 
     (121*Pi^2*Log[y]^4)/432 - (179*Log[y]^6)/1080 + 
     Log[-s12]^4*((-11*Pi^2)/8 + (9*Log[y]^2)/8) - (265*Log[y]^3*Zeta[3])/9 + 
     (118*Zeta[3]^2)/3 + Log[-s12]^3*((-11*Pi^2*Log[y])/4 - Log[y]^3/2 + 
       36*Zeta[3]) + Log[-s12]^2*((-41*Pi^4)/240 - (11*Pi^2*Log[y]^2)/8 - 
       (11*Log[y]^4)/8 + 15*Log[y]*Zeta[3]) + 
     Log[y]*((-247*Pi^2*Zeta[3])/18 - (198*Zeta[5])/5) + 
     Log[-s12]*((203*Pi^4*Log[y])/240 + (11*Pi^2*Log[y]^3)/36 - 
       (49*Log[y]^5)/60 - 30*Pi^2*Zeta[3] - 47*Log[y]^2*Zeta[3] + 
       (744*Zeta[5])/5)), 
 gb[58] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/27 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + 
     Log[-s12]*((5*Pi^2)/9 - 6*Log[y]^2) - 16*Zeta[3]) + 
   \[Epsilon]^4*((-353*Pi^4)/1080 + (3*Log[-s12]^4)/2 + 
     6*Log[-s12]^3*Log[y] - (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*((-5*Pi^2)/6 + 9*Log[y]^2) + 48*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + 6*Log[y]^3 + 48*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (353*Pi^4*Log[y])/360 - 
     (9*Log[-s12]^4*Log[y])/2 + (5*Pi^2*Log[y]^3)/6 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*((5*Pi^2)/6 - 9*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 9*Log[y]^3 - 72*Zeta[3]) + 
     (50*Pi^2*Zeta[3])/9 - 72*Log[y]^2*Zeta[3] + 
     Log[-s12]*((353*Pi^4)/360 + (5*Pi^2*Log[y]^2)/2 - (9*Log[y]^4)/2 - 
       144*Log[y]*Zeta[3]) - (768*Zeta[5])/5) + 
   \[Epsilon]^6*((-79757*Pi^6)/272160 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (353*Pi^4*Log[y]^2)/240 - 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-5*Pi^2)/8 + (27*Log[y]^2)/4) + 72*Log[y]^3*Zeta[3] + 
     (794*Zeta[3]^2)/3 + Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       72*Zeta[3]) + Log[-s12]^2*((-353*Pi^4)/240 - (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 216*Log[y]*Zeta[3]) + 
     Log[y]*((-50*Pi^2*Zeta[3])/3 + (2304*Zeta[5])/5) + 
     Log[-s12]*((-353*Pi^4*Log[y])/120 - (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - (50*Pi^2*Zeta[3])/3 + 216*Log[y]^2*Zeta[3] + 
       (2304*Zeta[5])/5)), 
 gb[59] -> \[Epsilon]^5*((Pi^4*Log[y])/15 - (Pi^2*Zeta[3])/3 - 
     Log[y]^2*Zeta[3] - 10*Zeta[5]) + \[Epsilon]^6*
    ((-2129*Pi^6)/22680 + (5*Log[y]^3*Zeta[3])/3 - 3*Zeta[3]^2 + 
     Log[y]^2*((-13*Pi^4)/72 + 3*Log[-s12]*Zeta[3]) + 
     Log[-s12]*(Pi^2*Zeta[3] + 30*Zeta[5]) + 
     Log[y]*(-1/5*(Pi^4*Log[-s12]) + Pi^2*Zeta[3] + 52*Zeta[5])), 
 gb[60] -> -1/6*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (-1/9*Pi^2 + (Log[-s12]*Log[y])/2 + Log[y]^2/12) + 
   \[Epsilon]^3*(-1/72*(Pi^2*Log[y]) - (3*Log[-s12]^2*Log[y])/4 + 
     Log[y]^3/36 + Log[-s12]*(Pi^2/3 - Log[y]^2/4) - (2*Zeta[3])/3) + 
   \[Epsilon]^4*((59*Pi^4)/540 + (3*Log[-s12]^3*Log[y])/4 + 
     (Pi^2*Log[y]^2)/144 - (11*Log[y]^4)/144 + 
     Log[-s12]^2*(-1/2*Pi^2 + (3*Log[y]^2)/8) - (37*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((Pi^2*Log[y])/24 - Log[y]^3/12 + 2*Zeta[3])) + 
   \[Epsilon]^6*((-1157*Pi^6)/272160 + (27*Log[-s12]^5*Log[y])/80 - 
     (1037*Pi^4*Log[y]^2)/5760 - (11*Pi^2*Log[y]^4)/1728 - 
     (179*Log[y]^6)/4320 + Log[-s12]^4*((-3*Pi^2)/8 + (9*Log[y]^2)/32) - 
     (43*Log[y]^3*Zeta[3])/36 + 56*Zeta[3]^2 + 
     Log[-s12]^3*((Pi^2*Log[y])/16 - Log[y]^3/8 + 3*Zeta[3]) + 
     Log[-s12]^2*((59*Pi^4)/120 + (Pi^2*Log[y]^2)/32 - (11*Log[y]^4)/32 - 
       (111*Log[y]*Zeta[3])/4) + Log[-s12]*((499*Pi^4*Log[y])/960 - 
       (Pi^2*Log[y]^3)/144 - (49*Log[y]^5)/240 - (11*Pi^2*Zeta[3])/2 - 
       (53*Log[y]^2*Zeta[3])/4 - 106*Zeta[5]) + 
     Log[y]*((347*Pi^2*Zeta[3])/72 - (189*Zeta[5])/10)) + 
   \[Epsilon]^5*((-499*Pi^4*Log[y])/2880 - (9*Log[-s12]^4*Log[y])/16 + 
     (Pi^2*Log[y]^3)/432 + (49*Log[y]^5)/720 + 
     Log[-s12]^3*(Pi^2/2 - (3*Log[y]^2)/8) + 
     Log[-s12]^2*(-1/16*(Pi^2*Log[y]) + Log[y]^3/8 - 3*Zeta[3]) + 
     (53*Log[y]^2*Zeta[3])/12 + Log[-s12]*((-59*Pi^4)/180 - 
       (Pi^2*Log[y]^2)/48 + (11*Log[y]^4)/48 + (37*Log[y]*Zeta[3])/2) + 
     (11*Pi^2*Zeta[3] + 212*Zeta[5])/6), gb[61] -> 0, 
 gb[62] -> 1/3 + \[Epsilon]*(-Log[-s12] - Log[y]) + 
   \[Epsilon]^2*((-7*Pi^2)/36 + (3*Log[-s12]^2)/2 + 3*Log[-s12]*Log[y] + 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 + 
     (7*Pi^2*Log[y])/12 - (9*Log[-s12]^2*Log[y])/2 - (3*Log[y]^3)/2 + 
     Log[-s12]*((7*Pi^2)/12 - (9*Log[y]^2)/2) - (55*Zeta[3])/3) + 
   \[Epsilon]^4*((-383*Pi^4)/480 + (9*Log[-s12]^4)/8 + 
     (9*Log[-s12]^3*Log[y])/2 - (7*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
     Log[-s12]^2*((-7*Pi^2)/8 + (27*Log[y]^2)/4) + 55*Log[y]*Zeta[3] + 
     Log[-s12]*((-7*Pi^2*Log[y])/4 + (9*Log[y]^3)/2 + 55*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/40 + (383*Pi^4*Log[y])/160 - 
     (27*Log[-s12]^4*Log[y])/8 + (7*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + 
     Log[-s12]^3*((7*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (165*Zeta[3])/2) + 
     (43*Pi^2*Zeta[3])/12 - (165*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((383*Pi^4)/160 + (21*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 - 
       165*Log[y]*Zeta[3]) - (1871*Zeta[5])/5) + 
   \[Epsilon]^6*((-549131*Pi^6)/362880 + (27*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/40 - (1149*Pi^4*Log[y]^2)/320 - 
     (21*Pi^2*Log[y]^4)/32 + (27*Log[y]^6)/80 + 
     Log[-s12]^4*((-21*Pi^2)/32 + (81*Log[y]^2)/16) + 
     (165*Log[y]^3*Zeta[3])/2 + (1601*Zeta[3]^2)/6 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + (165*Zeta[3])/2) + 
     Log[-s12]^2*((-1149*Pi^4)/320 - (63*Pi^2*Log[y]^2)/16 + 
       (81*Log[y]^4)/16 + (495*Log[y]*Zeta[3])/2) + 
     Log[y]*((-43*Pi^2*Zeta[3])/4 + (5613*Zeta[5])/5) + 
     Log[-s12]*((-1149*Pi^4*Log[y])/160 - (21*Pi^2*Log[y]^3)/8 + 
       (81*Log[y]^5)/40 - (43*Pi^2*Zeta[3])/4 + (495*Log[y]^2*Zeta[3])/2 + 
       (5613*Zeta[5])/5)), gb[63] -> -1/36*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/12 - (Pi^2*Log[y])/36 + Zeta[3]/3) + 
   \[Epsilon]^4*((23*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/8 + (Pi^2*Log[y]^2)/24 + 
     Log[-s12]*((Pi^2*Log[y])/12 - Zeta[3]) + (Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((37327*Pi^6)/362880 - (3*Pi^2*Log[-s12]^4)/32 + 
     (19*Pi^4*Log[y]^2)/240 + (Pi^2*Log[y]^4)/32 + 
     Log[-s12]^3*((Pi^2*Log[y])/8 - (3*Zeta[3])/2) + (Log[y]^3*Zeta[3])/2 + 
     (52*Zeta[3]^2)/3 + Log[-s12]^2*((23*Pi^4)/240 + (3*Pi^2*Log[y]^2)/16 + 
       (3*Log[y]*Zeta[3])/2) + Log[y]*(-1/2*(Pi^2*Zeta[3]) - 69*Zeta[5]) + 
     Log[-s12]*((19*Pi^4*Log[y])/120 + (Pi^2*Log[y]^3)/8 - 
       (7*Pi^2*Zeta[3])/6 + (3*Log[y]^2*Zeta[3])/2 - 33*Zeta[5])) + 
   \[Epsilon]^5*((Pi^2*Log[-s12]^3)/8 - (19*Pi^4*Log[y])/360 - 
     (Pi^2*Log[y]^3)/24 + (7*Pi^2*Zeta[3])/18 - (Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*(-1/8*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
     Log[-s12]*((-23*Pi^4)/360 - (Pi^2*Log[y]^2)/8 - Log[y]*Zeta[3]) + 
     11*Zeta[5]), gb[64] -> -1/36 + \[Epsilon]*(Log[-s12]/12 + Log[y]/12) + 
   \[Epsilon]^2*((-49*Pi^2)/432 - Log[-s12]^2/8 - (Log[-s12]*Log[y])/4 - 
     Log[y]^2/8) + \[Epsilon]^3*(Log[-s12]^3/8 + (49*Pi^2*Log[y])/144 + 
     (3*Log[-s12]^2*Log[y])/8 + Log[y]^3/8 + 
     Log[-s12]*((49*Pi^2)/144 + (3*Log[y]^2)/8) - (19*Zeta[3])/12) + 
   \[Epsilon]^4*((-173*Pi^4)/1152 - (3*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Log[y])/8 - (49*Pi^2*Log[y]^2)/96 - (3*Log[y]^4)/32 + 
     Log[-s12]^2*((-49*Pi^2)/96 - (9*Log[y]^2)/16) + (19*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((-49*Pi^2*Log[y])/48 - (3*Log[y]^3)/8 + (19*Zeta[3])/4)) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/160 + (173*Pi^4*Log[y])/384 + 
     (9*Log[-s12]^4*Log[y])/32 + (49*Pi^2*Log[y]^3)/96 + (9*Log[y]^5)/160 + 
     Log[-s12]^3*((49*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]^2*((49*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (57*Zeta[3])/8) + 
     (365*Pi^2*Zeta[3])/144 - (57*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((173*Pi^4)/384 + (49*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 - 
       (57*Log[y]*Zeta[3])/4) - (1283*Zeta[5])/20) + 
   \[Epsilon]^6*((-127109*Pi^6)/483840 - (9*Log[-s12]^6)/320 - 
     (27*Log[-s12]^5*Log[y])/160 - (173*Pi^4*Log[y]^2)/256 - 
     (49*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-49*Pi^2)/128 - (27*Log[y]^2)/64) + 
     (57*Log[y]^3*Zeta[3])/8 + (71*Zeta[3]^2)/8 + 
     Log[-s12]^3*((-49*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 + (57*Zeta[3])/8) + 
     Log[-s12]^2*((-173*Pi^4)/256 - (147*Pi^2*Log[y]^2)/64 - 
       (27*Log[y]^4)/64 + (171*Log[y]*Zeta[3])/8) + 
     Log[y]*((-365*Pi^2*Zeta[3])/48 + (3849*Zeta[5])/20) + 
     Log[-s12]*((-173*Pi^4*Log[y])/128 - (49*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/160 - (365*Pi^2*Zeta[3])/48 + (171*Log[y]^2*Zeta[3])/8 + 
       (3849*Zeta[5])/20)), 
 gb[65] -> -1/36 + \[Epsilon]*(Log[-s12]/12 + Log[y]/12) + 
   \[Epsilon]^2*((-25*Pi^2)/432 - Log[-s12]^2/8 - (Log[-s12]*Log[y])/4 - 
     Log[y]^2/8) + \[Epsilon]^3*(Log[-s12]^3/8 + (25*Pi^2*Log[y])/144 + 
     (3*Log[-s12]^2*Log[y])/8 + Log[y]^3/8 + 
     Log[-s12]*((25*Pi^2)/144 + (3*Log[y]^2)/8) - (5*Zeta[3])/4) + 
   \[Epsilon]^4*((-497*Pi^4)/5760 - (3*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Log[y])/8 - (25*Pi^2*Log[y]^2)/96 - (3*Log[y]^4)/32 + 
     Log[-s12]^2*((-25*Pi^2)/96 - (9*Log[y]^2)/16) + (15*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((-25*Pi^2*Log[y])/48 - (3*Log[y]^3)/8 + (15*Zeta[3])/4)) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/160 + (497*Pi^4*Log[y])/1920 + 
     (9*Log[-s12]^4*Log[y])/32 + (25*Pi^2*Log[y]^3)/96 + (9*Log[y]^5)/160 + 
     Log[-s12]^3*((25*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]^2*((25*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (45*Zeta[3])/8) - 
     (45*Log[y]^2*Zeta[3])/8 + Log[-s12]*((497*Pi^4)/1920 + 
       (25*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 - (45*Log[y]*Zeta[3])/4) + 
     (95*Pi^2*Zeta[3] - 5716*Zeta[5])/240) + 
   \[Epsilon]^6*((-231191*Pi^6)/1451520 - (9*Log[-s12]^6)/320 - 
     (27*Log[-s12]^5*Log[y])/160 - (497*Pi^4*Log[y]^2)/1280 - 
     (25*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-25*Pi^2)/128 - (27*Log[y]^2)/64) + 
     (45*Log[y]^3*Zeta[3])/8 + (111*Zeta[3]^2)/8 + 
     Log[-s12]^3*((-25*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 + (45*Zeta[3])/8) + 
     Log[-s12]^2*((-497*Pi^4)/1280 - (75*Pi^2*Log[y]^2)/64 - 
       (27*Log[y]^4)/64 + (135*Log[y]*Zeta[3])/8) + 
     (Log[y]*(-95*Pi^2*Zeta[3] + 5716*Zeta[5]))/80 + 
     Log[-s12]*((-497*Pi^4*Log[y])/640 - (25*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/160 + (135*Log[y]^2*Zeta[3])/8 + 
       (-95*Pi^2*Zeta[3] + 5716*Zeta[5])/80)), 
 gb[66] -> -1/36*(Pi^2*\[Epsilon]^2) + \[Epsilon]^3*
    ((Pi^2*Log[-s12])/12 + (Pi^2*Log[y])/12 + Zeta[3]/3) + 
   \[Epsilon]^4*(Pi^4/360 - (Pi^2*Log[-s12]^2)/8 - (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*(-1/4*(Pi^2*Log[y]) - Zeta[3]) - Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((Pi^2*Log[-s12]^3)/8 - (Pi^4*Log[y])/120 + 
     (Pi^2*Log[y]^3)/8 + (Pi^2*Zeta[3])/2 + (3*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((3*Pi^2*Log[y])/8 + (3*Zeta[3])/2) + 
     Log[-s12]*(-1/120*Pi^4 + (3*Pi^2*Log[y]^2)/8 + 3*Log[y]*Zeta[3]) + 
     11*Zeta[5]) + \[Epsilon]^6*((3127*Pi^6)/40320 - 
     (3*Pi^2*Log[-s12]^4)/32 + (Pi^4*Log[y]^2)/80 - (3*Pi^2*Log[y]^4)/32 + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/8 - (3*Zeta[3])/2) - 
     (3*Log[y]^3*Zeta[3])/2 + (56*Zeta[3]^2)/3 + 
     Log[-s12]^2*(Pi^4/80 - (9*Pi^2*Log[y]^2)/16 - (9*Log[y]*Zeta[3])/2) - 
     (3*Log[y]*(Pi^2*Zeta[3] + 22*Zeta[5]))/2 + 
     Log[-s12]*((Pi^4*Log[y])/40 - (3*Pi^2*Log[y]^3)/8 - 
       (9*Log[y]^2*Zeta[3])/2 - (3*(Pi^2*Zeta[3] + 22*Zeta[5]))/2)), 
 gb[67] -> 0, gb[68] -> 0, gb[69] -> -1/3*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(Pi^2/6 + Log[-s12]*Log[y] + Log[y]^2/6) + 
   \[Epsilon]^3*((-11*Pi^2*Log[y])/36 - (3*Log[-s12]^2*Log[y])/2 + 
     Log[y]^3/18 + Log[-s12]*(-1/2*Pi^2 - Log[y]^2/2) + (10*Zeta[3])/3) + 
   \[Epsilon]^4*((149*Pi^4)/540 + (3*Log[-s12]^3*Log[y])/2 + 
     (79*Pi^2*Log[y]^2)/72 - (11*Log[y]^4)/72 + 
     Log[-s12]^2*((3*Pi^2)/4 + (3*Log[y]^2)/4) + 
     Log[-s12]*((11*Pi^2*Log[y])/12 - Log[y]^3/6 - 10*Zeta[3]) - 
     13*Log[y]*Zeta[3]) + \[Epsilon]^6*((15859*Pi^6)/20160 + 
     (27*Log[-s12]^5*Log[y])/40 + (10427*Pi^4*Log[y]^2)/2880 + 
     (1171*Pi^2*Log[y]^4)/864 - (179*Log[y]^6)/2160 + 
     Log[-s12]^4*((9*Pi^2)/16 + (9*Log[y]^2)/16) + 
     Log[-s12]^3*((11*Pi^2*Log[y])/8 - Log[y]^3/4 - 15*Zeta[3]) - 
     (1261*Log[y]^3*Zeta[3])/18 - 80*Zeta[3]^2 + 
     Log[-s12]^2*((149*Pi^4)/120 + (79*Pi^2*Log[y]^2)/16 - (11*Log[y]^4)/16 - 
       (117*Log[y]*Zeta[3])/2) + Log[y]*((923*Pi^2*Zeta[3])/36 - 
       (4839*Zeta[5])/5) + Log[-s12]*((2251*Pi^4*Log[y])/480 + 
       (329*Pi^2*Log[y]^3)/72 - (49*Log[y]^5)/120 + (89*Pi^2*Zeta[3])/3 - 
       (299*Log[y]^2*Zeta[3])/2 - 654*Zeta[5])) + 
   \[Epsilon]^5*((-2251*Pi^4*Log[y])/1440 - (9*Log[-s12]^4*Log[y])/8 - 
     (329*Pi^2*Log[y]^3)/216 + (49*Log[y]^5)/360 + 
     Log[-s12]^3*((-3*Pi^2)/4 - (3*Log[y]^2)/4) - (89*Pi^2*Zeta[3])/9 + 
     (299*Log[y]^2*Zeta[3])/6 + Log[-s12]^2*((-11*Pi^2*Log[y])/8 + 
       Log[y]^3/4 + 15*Zeta[3]) + Log[-s12]*((-149*Pi^4)/180 - 
       (79*Pi^2*Log[y]^2)/24 + (11*Log[y]^4)/24 + 39*Log[y]*Zeta[3]) + 
     218*Zeta[5]), gb[70] -> -5/18 + (5*\[Epsilon]*Log[-s12])/6 + 
   \[Epsilon]^2*((29*Pi^2)/72 - (5*Log[-s12]^2)/4 + (5*Log[y]^2)/6) + 
   \[Epsilon]^3*((5*Log[-s12]^3)/4 - (11*Pi^2*Log[y])/18 - (25*Log[y]^3)/18 + 
     Log[-s12]*((-29*Pi^2)/24 - (5*Log[y]^2)/2) + (139*Zeta[3])/18) + 
   \[Epsilon]^4*((2641*Pi^4)/8640 - (15*Log[-s12]^4)/16 + 
     (23*Pi^2*Log[y]^2)/72 + (95*Log[y]^4)/72 + 
     Log[-s12]^2*((29*Pi^2)/16 + (15*Log[y]^2)/4) + 
     Log[-s12]*((11*Pi^2*Log[y])/6 + (25*Log[y]^3)/6 - (139*Zeta[3])/6) + 
     (14*Log[y]*Zeta[3])/3) + \[Epsilon]^5*((9*Log[-s12]^5)/16 + 
     (Pi^4*Log[y])/180 + (17*Pi^2*Log[y]^3)/216 - (65*Log[y]^5)/72 + 
     Log[-s12]^3*((-29*Pi^2)/16 - (15*Log[y]^2)/4) - (169*Pi^2*Zeta[3])/24 - 
     (209*Log[y]^2*Zeta[3])/6 + Log[-s12]^2*((-11*Pi^2*Log[y])/4 - 
       (25*Log[y]^3)/4 + (139*Zeta[3])/4) + 
     Log[-s12]*((-2641*Pi^4)/2880 - (23*Pi^2*Log[y]^2)/24 - 
       (95*Log[y]^4)/24 - 14*Log[y]*Zeta[3]) + (295*Zeta[5])/6) + 
   \[Epsilon]^6*((88891*Pi^6)/2177280 - (9*Log[-s12]^6)/32 - 
     (2681*Pi^4*Log[y]^2)/2880 - (223*Pi^2*Log[y]^4)/864 + 
     (211*Log[y]^6)/432 + Log[-s12]^4*((87*Pi^2)/64 + (45*Log[y]^2)/16) + 
     Log[-s12]^3*((11*Pi^2*Log[y])/4 + (25*Log[y]^3)/4 - (139*Zeta[3])/4) + 
     (961*Log[y]^3*Zeta[3])/18 - (2909*Zeta[3]^2)/36 + 
     Log[-s12]^2*((2641*Pi^4)/1920 + (23*Pi^2*Log[y]^2)/16 + 
       (95*Log[y]^4)/16 + 21*Log[y]*Zeta[3]) + 
     Log[-s12]*(-1/60*(Pi^4*Log[y]) - (17*Pi^2*Log[y]^3)/72 + 
       (65*Log[y]^5)/24 + (169*Pi^2*Zeta[3])/8 + (209*Log[y]^2*Zeta[3])/2 - 
       (295*Zeta[5])/2) + Log[y]*((61*Pi^2*Zeta[3])/9 + 238*Zeta[5])), 
 gb[71] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[72] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] + Log[y]/3) + 
   \[Epsilon]^2*((-11*Pi^2)/72 + (3*Log[-s12]^2)/4 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (3*Pi^2*Log[y])/4 + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*((11*Pi^2)/24 + (3*Log[y]^2)/2) + (11*Zeta[3])/6) + 
   \[Epsilon]^4*((877*Pi^4)/1728 + (9*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + 
     Log[-s12]^2*((-11*Pi^2)/16 - (9*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (3*Log[y]^3)/2 - (11*Zeta[3])/2) - 
     (143*Log[y]*Zeta[3])/3) + \[Epsilon]^6*((945881*Pi^6)/725760 + 
     (27*Log[-s12]^6)/160 - (27*Log[-s12]^5*Log[y])/40 + 
     (3517*Pi^4*Log[y]^2)/960 + (27*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((-33*Pi^2)/64 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - (33*Zeta[3])/4) - 
     (143*Log[y]^3*Zeta[3])/2 - (21*Zeta[3]^2)/4 + 
     Log[-s12]^2*((877*Pi^4)/384 + (81*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (429*Log[y]*Zeta[3])/2) + Log[y]*((77*Pi^2*Zeta[3])/4 - 
       (5171*Zeta[5])/5) + Log[-s12]*((3517*Pi^4*Log[y])/480 + 
       (27*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 - (391*Pi^2*Zeta[3])/24 - 
       (429*Log[y]^2*Zeta[3])/2 - (6977*Zeta[5])/10)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 - (3517*Pi^4*Log[y])/1440 + 
     (9*Log[-s12]^4*Log[y])/8 - (9*Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + 
     Log[-s12]^3*((11*Pi^2)/16 + (9*Log[y]^2)/4) + (391*Pi^2*Zeta[3])/72 + 
     (143*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (9*Log[y]^3)/4 + (33*Zeta[3])/4) + 
     Log[-s12]*((-877*Pi^4)/576 - (27*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       143*Log[y]*Zeta[3]) + (6977*Zeta[5])/30), 
 gb[73] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[74] -> -2/9 + \[Epsilon]*((2*Log[-s12])/3 + (2*Log[y])/3) + 
   \[Epsilon]^2*(-1/18*Pi^2 - Log[-s12]^2 - 2*Log[-s12]*Log[y] - Log[y]^2) + 
   \[Epsilon]^3*(Log[-s12]^3 + (Pi^2*Log[y])/6 + 3*Log[-s12]^2*Log[y] + 
     Log[y]^3 + Log[-s12]*(Pi^2/6 + 3*Log[y]^2) + (46*Zeta[3])/9) + 
   \[Epsilon]^4*((25*Pi^4)/432 - (3*Log[-s12]^4)/4 - 3*Log[-s12]^3*Log[y] - 
     (Pi^2*Log[y]^2)/4 - (3*Log[y]^4)/4 + Log[-s12]^2*
      (-1/4*Pi^2 - (9*Log[y]^2)/2) + Log[-s12]*(-1/2*(Pi^2*Log[y]) - 
       3*Log[y]^3 - (46*Zeta[3])/3) - (46*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((66041*Pi^6)/544320 - (9*Log[-s12]^6)/40 - 
     (27*Log[-s12]^5*Log[y])/20 + (25*Pi^4*Log[y]^2)/96 - 
     (3*Pi^2*Log[y]^4)/16 - (9*Log[y]^6)/40 + 
     Log[-s12]^4*((-3*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/4 - (9*Log[y]^3)/2 - 23*Zeta[3]) - 
     23*Log[y]^3*Zeta[3] - (529*Zeta[3]^2)/9 + 
     Log[-s12]^2*((25*Pi^4)/96 - (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 - 
       69*Log[y]*Zeta[3]) + Log[y]*((-23*Pi^2*Zeta[3])/6 - (702*Zeta[5])/5) + 
     Log[-s12]*((25*Pi^4*Log[y])/48 - (3*Pi^2*Log[y]^3)/4 - 
       (27*Log[y]^5)/20 - (23*Pi^2*Zeta[3])/6 - 69*Log[y]^2*Zeta[3] - 
       (702*Zeta[5])/5)) + \[Epsilon]^5*((9*Log[-s12]^5)/20 - 
     (25*Pi^4*Log[y])/144 + (9*Log[-s12]^4*Log[y])/4 + (Pi^2*Log[y]^3)/4 + 
     (9*Log[y]^5)/20 + Log[-s12]^3*(Pi^2/4 + (9*Log[y]^2)/2) + 
     (23*Pi^2*Zeta[3])/18 + 23*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((3*Pi^2*Log[y])/4 + (9*Log[y]^3)/2 + 23*Zeta[3]) + 
     Log[-s12]*((-25*Pi^4)/144 + (3*Pi^2*Log[y]^2)/4 + (9*Log[y]^4)/4 + 
       46*Log[y]*Zeta[3]) + (234*Zeta[5])/5), 
 gb[75] -> -1/18 + \[Epsilon]*(Log[-s12]/6 + Log[y]/6) + 
   \[Epsilon]^2*(-1/24*Pi^2 - Log[-s12]^2/4 - (Log[-s12]*Log[y])/2 - 
     Log[y]^2/4) + \[Epsilon]^3*(Log[-s12]^3/4 + (Pi^2*Log[y])/8 + 
     (3*Log[-s12]^2*Log[y])/4 + Log[y]^3/4 + 
     Log[-s12]*(Pi^2/8 + (3*Log[y]^2)/4) - Zeta[3]/18) + 
   \[Epsilon]^4*((-193*Pi^4)/2880 - (3*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/4 - (3*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 + 
     Log[-s12]^2*((-3*Pi^2)/16 - (9*Log[y]^2)/8) + 
     Log[-s12]*((-3*Pi^2*Log[y])/8 - (3*Log[y]^3)/4 + Zeta[3]/6) + 
     (Log[y]*Zeta[3])/6) + \[Epsilon]^5*((9*Log[-s12]^5)/80 + 
     (193*Pi^4*Log[y])/960 + (9*Log[-s12]^4*Log[y])/16 + 
     (3*Pi^2*Log[y]^3)/16 + (9*Log[y]^5)/80 + 
     Log[-s12]^3*((3*Pi^2)/16 + (9*Log[y]^2)/8) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 - Zeta[3]/4) + 
     (29*Pi^2*Zeta[3])/72 - (Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((193*Pi^4)/960 + (9*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 - 
       (Log[y]*Zeta[3])/2) - (449*Zeta[5])/30) + 
   \[Epsilon]^6*((-10417*Pi^6)/103680 - (9*Log[-s12]^6)/160 - 
     (27*Log[-s12]^5*Log[y])/80 - (193*Pi^4*Log[y]^2)/640 - 
     (9*Pi^2*Log[y]^4)/64 - (9*Log[y]^6)/160 + 
     Log[-s12]^4*((-9*Pi^2)/64 - (27*Log[y]^2)/32) + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 + Zeta[3]/4) + 
     (Log[y]^3*Zeta[3])/4 + (383*Zeta[3]^2)/36 + 
     Log[-s12]^2*((-193*Pi^4)/640 - (27*Pi^2*Log[y]^2)/32 - 
       (27*Log[y]^4)/32 + (3*Log[y]*Zeta[3])/4) + 
     Log[y]*((-29*Pi^2*Zeta[3])/24 + (449*Zeta[5])/10) + 
     Log[-s12]*((-193*Pi^4*Log[y])/320 - (9*Pi^2*Log[y]^3)/16 - 
       (27*Log[y]^5)/80 - (29*Pi^2*Zeta[3])/24 + (3*Log[y]^2*Zeta[3])/4 + 
       (449*Zeta[5])/10)), 
 gb[76] -> 1/3 + \[Epsilon]*(-Log[-s12] + Log[y]/3) + 
   \[Epsilon]^2*(-1/12*Pi^2 + (3*Log[-s12]^2)/2 - Log[-s12]*Log[y] - 
     Log[y]^2/3) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 - (19*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + (2*Log[y]^3)/9 + 
     Log[-s12]*(Pi^2/4 + Log[y]^2) - Zeta[3]/3) + 
   \[Epsilon]^4*((1121*Pi^4)/4320 + (9*Log[-s12]^4)/8 - 
     (3*Log[-s12]^3*Log[y])/2 + (19*Pi^2*Log[y]^2)/36 - Log[y]^4/9 + 
     Log[-s12]^2*((-3*Pi^2)/8 - (3*Log[y]^2)/2) - (77*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((19*Pi^2*Log[y])/12 - (2*Log[y]^3)/3 + Zeta[3])) + 
   \[Epsilon]^6*((84263*Pi^6)/217728 + (27*Log[-s12]^6)/80 - 
     (27*Log[-s12]^5*Log[y])/40 + (4703*Pi^4*Log[y]^2)/4320 + 
     (19*Pi^2*Log[y]^4)/108 - (2*Log[y]^6)/135 + 
     Log[-s12]^4*((-9*Pi^2)/32 - (9*Log[y]^2)/8) - (154*Log[y]^3*Zeta[3])/9 - 
     (199*Zeta[3]^2)/6 + Log[-s12]^3*((19*Pi^2*Log[y])/8 - Log[y]^3 + 
       (3*Zeta[3])/2) + Log[-s12]^2*((1121*Pi^4)/960 + (19*Pi^2*Log[y]^2)/8 - 
       Log[y]^4/2 - (231*Log[y]*Zeta[3])/2) + 
     Log[y]*((599*Pi^2*Zeta[3])/36 - (2421*Zeta[5])/5) + 
     Log[-s12]*((4703*Pi^4*Log[y])/1440 + (19*Pi^2*Log[y]^3)/18 - 
       (2*Log[y]^5)/15 + (13*Pi^2*Zeta[3])/12 - 77*Log[y]^2*Zeta[3] - 
       (1597*Zeta[5])/5)) + \[Epsilon]^5*((-27*Log[-s12]^5)/40 - 
     (4703*Pi^4*Log[y])/4320 + (9*Log[-s12]^4*Log[y])/8 - 
     (19*Pi^2*Log[y]^3)/54 + (2*Log[y]^5)/45 + 
     Log[-s12]^3*((3*Pi^2)/8 + (3*Log[y]^2)/2) + 
     Log[-s12]^2*((-19*Pi^2*Log[y])/8 + Log[y]^3 - (3*Zeta[3])/2) - 
     (13*Pi^2*Zeta[3])/36 + (77*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((-1121*Pi^4)/1440 - (19*Pi^2*Log[y]^2)/12 + Log[y]^4/3 + 
       77*Log[y]*Zeta[3]) + (1597*Zeta[5])/15), 
 gb[77] -> 1/2 + \[Epsilon]*((-3*Log[-s12])/2 - Log[y]) + 
   \[Epsilon]^2*(-1/8*Pi^2 + (9*Log[-s12]^2)/4 + 3*Log[-s12]*Log[y] + 
     Log[y]^2) + \[Epsilon]^3*((-9*Log[-s12]^3)/4 + (Pi^2*Log[y])/4 - 
     (9*Log[-s12]^2*Log[y])/2 - (2*Log[y]^3)/3 + 
     Log[-s12]*((3*Pi^2)/8 - 3*Log[y]^2) - (5*Zeta[3])/2) + 
   \[Epsilon]^4*((641*Pi^4)/2880 + (27*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Log[y])/2 - (Pi^2*Log[y]^2)/4 + Log[y]^4/3 + 
     Log[-s12]^2*((-9*Pi^2)/16 + (9*Log[y]^2)/2) + 5*Log[y]*Zeta[3] + 
     Log[-s12]*((-3*Pi^2*Log[y])/4 + 2*Log[y]^3 + (15*Zeta[3])/2)) + 
   \[Epsilon]^5*((-81*Log[-s12]^5)/80 - (641*Pi^4*Log[y])/1440 - 
     (27*Log[-s12]^4*Log[y])/8 + (Pi^2*Log[y]^3)/6 - (2*Log[y]^5)/15 + 
     Log[-s12]^3*((9*Pi^2)/16 - (9*Log[y]^2)/2) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/8 - 3*Log[y]^3 - (45*Zeta[3])/4) + 
     (5*Pi^2*Zeta[3])/8 - 5*Log[y]^2*Zeta[3] + 
     Log[-s12]*((-641*Pi^4)/960 + (3*Pi^2*Log[y]^2)/4 - Log[y]^4 - 
       15*Log[y]*Zeta[3]) + (1017*Zeta[5])/10) + 
   \[Epsilon]^6*((34187*Pi^6)/80640 + (81*Log[-s12]^6)/160 + 
     (81*Log[-s12]^5*Log[y])/40 + (641*Pi^4*Log[y]^2)/1440 - 
     (Pi^2*Log[y]^4)/12 + (2*Log[y]^6)/45 + 
     Log[-s12]^4*((-27*Pi^2)/64 + (27*Log[y]^2)/8) + 
     (10*Log[y]^3*Zeta[3])/3 + (25*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/8 + 3*Log[y]^3 + (45*Zeta[3])/4) + 
     Log[-s12]^2*((641*Pi^4)/640 - (9*Pi^2*Log[y]^2)/8 + (3*Log[y]^4)/2 + 
       (45*Log[y]*Zeta[3])/2) + Log[y]*((-5*Pi^2*Zeta[3])/4 - 
       (1017*Zeta[5])/5) + Log[-s12]*((641*Pi^4*Log[y])/480 - 
       (Pi^2*Log[y]^3)/2 + (2*Log[y]^5)/5 + 15*Log[y]^2*Zeta[3] - 
       (3*(25*Pi^2*Zeta[3] + 4068*Zeta[5]))/40)), 
 gb[78] -> 5/6 + \[Epsilon]*((-5*Log[-s12])/2 - (5*Log[y])/3) + 
   \[Epsilon]^2*((-47*Pi^2)/72 + (15*Log[-s12]^2)/4 + 5*Log[-s12]*Log[y] + 
     (5*Log[y]^2)/3) + \[Epsilon]^3*((-15*Log[-s12]^3)/4 + 
     (47*Pi^2*Log[y])/36 - (15*Log[-s12]^2*Log[y])/2 - (10*Log[y]^3)/9 + 
     Log[-s12]*((47*Pi^2)/24 - 5*Log[y]^2) - (169*Zeta[3])/6) + 
   \[Epsilon]^4*((-7483*Pi^4)/8640 + (45*Log[-s12]^4)/16 + 
     (15*Log[-s12]^3*Log[y])/2 - (47*Pi^2*Log[y]^2)/36 + (5*Log[y]^4)/9 + 
     Log[-s12]^2*((-47*Pi^2)/16 + (15*Log[y]^2)/2) + (169*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-47*Pi^2*Log[y])/12 + (10*Log[y]^3)/3 + (169*Zeta[3])/2)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/16 + (7483*Pi^4*Log[y])/4320 - 
     (45*Log[-s12]^4*Log[y])/8 + (47*Pi^2*Log[y]^3)/54 - (2*Log[y]^5)/9 + 
     Log[-s12]^3*((47*Pi^2)/16 - (15*Log[y]^2)/2) + 
     Log[-s12]^2*((47*Pi^2*Log[y])/8 - 5*Log[y]^3 - (507*Zeta[3])/4) + 
     (1243*Pi^2*Zeta[3])/72 - (169*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((7483*Pi^4)/2880 + (47*Pi^2*Log[y]^2)/12 - (5*Log[y]^4)/3 - 
       169*Log[y]*Zeta[3]) - (765*Zeta[5])/2) + 
   \[Epsilon]^6*((-219497*Pi^6)/241920 + (27*Log[-s12]^6)/32 + 
     (27*Log[-s12]^5*Log[y])/8 - (7483*Pi^4*Log[y]^2)/4320 - 
     (47*Pi^2*Log[y]^4)/108 + (2*Log[y]^6)/27 + 
     Log[-s12]^4*((-141*Pi^2)/64 + (45*Log[y]^2)/8) + 
     (338*Log[y]^3*Zeta[3])/9 + (4157*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-47*Pi^2*Log[y])/8 + 5*Log[y]^3 + (507*Zeta[3])/4) + 
     Log[-s12]^2*((-7483*Pi^4)/1920 - (47*Pi^2*Log[y]^2)/8 + (5*Log[y]^4)/2 + 
       (507*Log[y]*Zeta[3])/2) + Log[y]*((-1243*Pi^2*Zeta[3])/36 + 
       765*Zeta[5]) + Log[-s12]*((-7483*Pi^4*Log[y])/1440 - 
       (47*Pi^2*Log[y]^3)/18 + (2*Log[y]^5)/3 - (1243*Pi^2*Zeta[3])/24 + 
       169*Log[y]^2*Zeta[3] + (2295*Zeta[5])/2)), 
 gb[79] -> -1/4*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (-1/12*Pi^2 + (3*Log[-s12]*Log[y])/4 + (3*Log[y]^2)/8) + 
   \[Epsilon]^3*((-3*Pi^2*Log[y])/16 - (9*Log[-s12]^2*Log[y])/8 - 
     (3*Log[y]^3)/8 + Log[-s12]*(Pi^2/4 - (9*Log[y]^2)/8) - (9*Zeta[3])/2) + 
   \[Epsilon]^4*((-31*Pi^4)/720 + (9*Log[-s12]^3*Log[y])/8 + 
     (9*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 + 
     Log[-s12]^2*((-3*Pi^2)/8 + (27*Log[y]^2)/16) - (Log[y]*Zeta[3])/4 + 
     Log[-s12]*((9*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 + (27*Zeta[3])/2)) + 
   \[Epsilon]^5*((-193*Pi^4*Log[y])/640 - (27*Log[-s12]^4*Log[y])/32 - 
     (9*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/160 + 
     Log[-s12]^3*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^2*((-27*Pi^2*Log[y])/32 - (27*Log[y]^3)/16 - (81*Zeta[3])/4) + 
     (97*Pi^2*Zeta[3])/24 + (3*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((31*Pi^4)/240 - (27*Pi^2*Log[y]^2)/32 - (27*Log[y]^4)/32 + 
       (3*Log[y]*Zeta[3])/4) - (99*Zeta[5])/2) + 
   \[Epsilon]^6*((-1531*Pi^6)/120960 + (81*Log[-s12]^5*Log[y])/160 + 
     (579*Pi^4*Log[y]^2)/1280 + (27*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/320 + 
     Log[-s12]^4*((-9*Pi^2)/32 + (81*Log[y]^2)/64) - (3*Log[y]^3*Zeta[3])/8 + 
     72*Zeta[3]^2 + Log[-s12]^3*((27*Pi^2*Log[y])/32 + (27*Log[y]^3)/16 + 
       (81*Zeta[3])/4) + Log[-s12]^2*((-31*Pi^4)/160 + 
       (81*Pi^2*Log[y]^2)/64 + (81*Log[y]^4)/64 - (9*Log[y]*Zeta[3])/8) + 
     (Log[y]*(145*Pi^2*Zeta[3] - 5388*Zeta[5]))/80 + 
     Log[-s12]*((579*Pi^4*Log[y])/640 + (27*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/160 - (97*Pi^2*Zeta[3])/8 - (9*Log[y]^2*Zeta[3])/8 + 
       (297*Zeta[5])/2)), 
 gb[80] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*(-1/9*Pi^2 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (Pi^2*Log[y])/3 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + Log[-s12]*(Pi^2/3 - 6*Log[y]^2) - 
     (92*Zeta[3])/9) + \[Epsilon]^4*((-11*Pi^4)/72 + (3*Log[-s12]^4)/2 + 
     6*Log[-s12]^3*Log[y] - (Pi^2*Log[y]^2)/2 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*(-1/2*Pi^2 + 9*Log[y]^2) + (92*Log[y]*Zeta[3])/3 + 
     Log[-s12]*(-(Pi^2*Log[y]) + 6*Log[y]^3 + (92*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (11*Pi^4*Log[y])/24 - 
     (9*Log[-s12]^4*Log[y])/2 + (Pi^2*Log[y]^3)/2 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*(Pi^2/2 - 9*Log[y]^2) + Log[-s12]^2*
      ((3*Pi^2*Log[y])/2 - 9*Log[y]^3 - 46*Zeta[3]) + (23*Pi^2*Zeta[3])/9 - 
     46*Log[y]^2*Zeta[3] + Log[-s12]*((11*Pi^4)/24 + (3*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 92*Log[y]*Zeta[3]) - (468*Zeta[5])/5) + 
   \[Epsilon]^6*((-49199*Pi^6)/272160 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (11*Pi^4*Log[y]^2)/16 - 
     (3*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-3*Pi^2)/8 + (27*Log[y]^2)/4) + 46*Log[y]^3*Zeta[3] + 
     (1058*Zeta[3]^2)/9 + Log[-s12]^3*((-3*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       46*Zeta[3]) + Log[-s12]^2*((-11*Pi^4)/16 - (9*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 138*Log[y]*Zeta[3]) + 
     Log[y]*((-23*Pi^2*Zeta[3])/3 + (1404*Zeta[5])/5) + 
     Log[-s12]*((-11*Pi^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - (23*Pi^2*Zeta[3])/3 + 138*Log[y]^2*Zeta[3] + 
       (1404*Zeta[5])/5)), 
 gb[81] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/27 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + 
     Log[-s12]*((5*Pi^2)/9 - 6*Log[y]^2) - (44*Zeta[3])/3) + 
   \[Epsilon]^4*((-29*Pi^4)/120 + (3*Log[-s12]^4)/2 + 6*Log[-s12]^3*Log[y] - 
     (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*((-5*Pi^2)/6 + 9*Log[y]^2) + 44*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + 6*Log[y]^3 + 44*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (29*Pi^4*Log[y])/40 - 
     (9*Log[-s12]^4*Log[y])/2 + (5*Pi^2*Log[y]^3)/6 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*((5*Pi^2)/6 - 9*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 9*Log[y]^3 - 66*Zeta[3]) - 
     66*Log[y]^2*Zeta[3] + Log[-s12]*((29*Pi^4)/40 + (5*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 132*Log[y]*Zeta[3]) + 
     (85*Pi^2*Zeta[3] - 1844*Zeta[5])/15) + 
   \[Epsilon]^6*((-5681*Pi^6)/30240 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (87*Pi^4*Log[y]^2)/80 - 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-5*Pi^2)/8 + (27*Log[y]^2)/4) + 66*Log[y]^3*Zeta[3] + 
     (734*Zeta[3]^2)/3 + Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       66*Zeta[3]) + Log[-s12]^2*((-87*Pi^4)/80 - (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 198*Log[y]*Zeta[3]) + 
     Log[y]*(-17*Pi^2*Zeta[3] + (1844*Zeta[5])/5) + 
     Log[-s12]*((-87*Pi^4*Log[y])/40 - (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - 17*Pi^2*Zeta[3] + 198*Log[y]^2*Zeta[3] + 
       (1844*Zeta[5])/5)), 
 gb[82] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/27 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + 
     Log[-s12]*((5*Pi^2)/9 - 6*Log[y]^2) - (44*Zeta[3])/3) + 
   \[Epsilon]^4*((-29*Pi^4)/120 + (3*Log[-s12]^4)/2 + 6*Log[-s12]^3*Log[y] - 
     (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*((-5*Pi^2)/6 + 9*Log[y]^2) + 44*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + 6*Log[y]^3 + 44*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (29*Pi^4*Log[y])/40 - 
     (9*Log[-s12]^4*Log[y])/2 + (5*Pi^2*Log[y]^3)/6 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*((5*Pi^2)/6 - 9*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 9*Log[y]^3 - 66*Zeta[3]) - 
     66*Log[y]^2*Zeta[3] + Log[-s12]*((29*Pi^4)/40 + (5*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 132*Log[y]*Zeta[3]) + 
     (85*Pi^2*Zeta[3] - 1844*Zeta[5])/15) + 
   \[Epsilon]^6*((-5681*Pi^6)/30240 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (87*Pi^4*Log[y]^2)/80 - 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-5*Pi^2)/8 + (27*Log[y]^2)/4) + 66*Log[y]^3*Zeta[3] + 
     (734*Zeta[3]^2)/3 + Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       66*Zeta[3]) + Log[-s12]^2*((-87*Pi^4)/80 - (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 198*Log[y]*Zeta[3]) + 
     Log[y]*(-17*Pi^2*Zeta[3] + (1844*Zeta[5])/5) + 
     Log[-s12]*((-87*Pi^4*Log[y])/40 - (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - 17*Pi^2*Zeta[3] + 198*Log[y]^2*Zeta[3] + 
       (1844*Zeta[5])/5)), gb[83] -> -2/9 + (2*\[Epsilon]*Log[-s12])/3 + 
   \[Epsilon]^2*(Pi^2/6 - Log[-s12]^2 + (2*Log[y]^2)/3) + 
   \[Epsilon]^3*(Log[-s12]^3 - (2*Pi^2*Log[y])/9 - (10*Log[y]^3)/9 + 
     Log[-s12]*(-1/2*Pi^2 - 2*Log[y]^2) + (22*Zeta[3])/9) + 
   \[Epsilon]^4*((19*Pi^4)/144 - (3*Log[-s12]^4)/4 + (Pi^2*Log[y]^2)/18 + 
     (19*Log[y]^4)/18 + Log[-s12]^2*((3*Pi^2)/4 + 3*Log[y]^2) + 
     Log[-s12]*((2*Pi^2*Log[y])/3 + (10*Log[y]^3)/3 - (22*Zeta[3])/3) + 
     (16*Log[y]*Zeta[3])/3) + \[Epsilon]^5*((9*Log[-s12]^5)/20 - 
     (Pi^4*Log[y])/9 + (7*Pi^2*Log[y]^3)/54 - (13*Log[y]^5)/18 + 
     Log[-s12]^3*((-3*Pi^2)/4 - 3*Log[y]^2) - (49*Pi^2*Zeta[3])/18 - 
     (62*Log[y]^2*Zeta[3])/3 + Log[-s12]^2*(-(Pi^2*Log[y]) - 5*Log[y]^3 + 
       11*Zeta[3]) + Log[-s12]*((-19*Pi^4)/48 - (Pi^2*Log[y]^2)/6 - 
       (19*Log[y]^4)/6 - 16*Log[y]*Zeta[3]) + (114*Zeta[5])/5) + 
   \[Epsilon]^6*((47477*Pi^6)/544320 - (9*Log[-s12]^6)/40 - 
     (17*Pi^4*Log[y]^2)/144 - (41*Pi^2*Log[y]^4)/216 + (211*Log[y]^6)/540 + 
     Log[-s12]^4*((9*Pi^2)/16 + (9*Log[y]^2)/4) + 
     Log[-s12]^3*(Pi^2*Log[y] + 5*Log[y]^3 - 11*Zeta[3]) + 
     (262*Log[y]^3*Zeta[3])/9 - (25*Zeta[3]^2)/9 + 
     Log[-s12]^2*((19*Pi^4)/32 + (Pi^2*Log[y]^2)/4 + (19*Log[y]^4)/4 + 
       24*Log[y]*Zeta[3]) + Log[-s12]*((Pi^4*Log[y])/3 - 
       (7*Pi^2*Log[y]^3)/18 + (13*Log[y]^5)/6 + (49*Pi^2*Zeta[3])/6 + 
       62*Log[y]^2*Zeta[3] - (342*Zeta[5])/5) + 
     Log[y]*((26*Pi^2*Zeta[3])/9 + 48*Zeta[5])), 
 gb[84] -> 1/2 + \[Epsilon]*((-3*Log[-s12])/2 - (3*Log[y])/2) + 
   \[Epsilon]^2*(-1/24*Pi^2 + (9*Log[-s12]^2)/4 + (9*Log[-s12]*Log[y])/2 + 
     (9*Log[y]^2)/4) + \[Epsilon]^3*((-9*Log[-s12]^3)/4 + (Pi^2*Log[y])/8 - 
     (27*Log[-s12]^2*Log[y])/4 - (9*Log[y]^3)/4 + 
     Log[-s12]*(Pi^2/8 - (27*Log[y]^2)/4) - Zeta[3]/2) + 
   \[Epsilon]^4*((269*Pi^4)/576 + (27*Log[-s12]^4)/16 + 
     (27*Log[-s12]^3*Log[y])/4 - (3*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
     Log[-s12]^2*((-3*Pi^2)/16 + (81*Log[y]^2)/8) + (3*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-3*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + (3*Zeta[3])/2)) + 
   \[Epsilon]^6*((75113*Pi^6)/80640 + (81*Log[-s12]^6)/160 + 
     (243*Log[-s12]^5*Log[y])/80 + (269*Pi^4*Log[y]^2)/128 - 
     (9*Pi^2*Log[y]^4)/64 + (81*Log[y]^6)/160 + 
     Log[-s12]^4*((-9*Pi^2)/64 + (243*Log[y]^2)/32) + 
     (9*Log[y]^3*Zeta[3])/4 - (87*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/16 + (81*Log[y]^3)/8 + (9*Zeta[3])/4) + 
     Log[-s12]^2*((269*Pi^4)/128 - (27*Pi^2*Log[y]^2)/32 + 
       (243*Log[y]^4)/32 + (27*Log[y]*Zeta[3])/4) + 
     Log[y]*((79*Pi^2*Zeta[3])/8 - (6711*Zeta[5])/10) + 
     Log[-s12]*((269*Pi^4*Log[y])/64 - (9*Pi^2*Log[y]^3)/16 + 
       (243*Log[y]^5)/80 + (79*Pi^2*Zeta[3])/8 + (27*Log[y]^2*Zeta[3])/4 - 
       (6711*Zeta[5])/10)) + \[Epsilon]^5*((-81*Log[-s12]^5)/80 - 
     (269*Pi^4*Log[y])/192 - (81*Log[-s12]^4*Log[y])/16 + 
     (3*Pi^2*Log[y]^3)/16 - (81*Log[y]^5)/80 + 
     Log[-s12]^3*((3*Pi^2)/16 - (81*Log[y]^2)/8) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/16 - (81*Log[y]^3)/8 - (9*Zeta[3])/4) - 
     (79*Pi^2*Zeta[3])/24 - (9*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-269*Pi^4)/192 + (9*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (9*Log[y]*Zeta[3])/2) + (2237*Zeta[5])/10), 
 gb[85] -> 5/9 + \[Epsilon]*((-5*Log[-s12])/3 - (5*Log[y])/3) + 
   \[Epsilon]^2*((-7*Pi^2)/36 + (5*Log[-s12]^2)/2 + 5*Log[-s12]*Log[y] + 
     (5*Log[y]^2)/2) + \[Epsilon]^3*((-5*Log[-s12]^3)/2 + 
     (7*Pi^2*Log[y])/12 - (15*Log[-s12]^2*Log[y])/2 - (5*Log[y]^3)/2 + 
     Log[-s12]*((7*Pi^2)/12 - (15*Log[y]^2)/2) - (181*Zeta[3])/9) + 
   \[Epsilon]^4*((-533*Pi^4)/864 + (15*Log[-s12]^4)/8 + 
     (15*Log[-s12]^3*Log[y])/2 - (7*Pi^2*Log[y]^2)/8 + (15*Log[y]^4)/8 + 
     Log[-s12]^2*((-7*Pi^2)/8 + (45*Log[y]^2)/4) + (181*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-7*Pi^2*Log[y])/4 + (15*Log[y]^3)/2 + (181*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/8 + (533*Pi^4*Log[y])/288 - 
     (45*Log[-s12]^4*Log[y])/8 + (7*Pi^2*Log[y]^3)/8 - (9*Log[y]^5)/8 + 
     Log[-s12]^3*((7*Pi^2)/8 - (45*Log[y]^2)/4) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/8 - (45*Log[y]^3)/4 - (181*Zeta[3])/2) + 
     (263*Pi^2*Zeta[3])/36 - (181*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((533*Pi^4)/288 + (21*Pi^2*Log[y]^2)/8 - (45*Log[y]^4)/8 - 
       181*Log[y]*Zeta[3]) - (1009*Zeta[5])/3) + 
   \[Epsilon]^6*((-1069609*Pi^6)/1088640 + (9*Log[-s12]^6)/16 + 
     (27*Log[-s12]^5*Log[y])/8 - (533*Pi^4*Log[y]^2)/192 - 
     (21*Pi^2*Log[y]^4)/32 + (9*Log[y]^6)/16 + 
     Log[-s12]^4*((-21*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (181*Log[y]^3*Zeta[3])/2 + (4493*Zeta[3]^2)/18 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/8 + (45*Log[y]^3)/4 + (181*Zeta[3])/2) + 
     Log[-s12]^2*((-533*Pi^4)/192 - (63*Pi^2*Log[y]^2)/16 + 
       (135*Log[y]^4)/16 + (543*Log[y]*Zeta[3])/2) + 
     Log[y]*((-263*Pi^2*Zeta[3])/12 + 1009*Zeta[5]) + 
     Log[-s12]*((-533*Pi^4*Log[y])/96 - (21*Pi^2*Log[y]^3)/8 + 
       (27*Log[y]^5)/8 - (263*Pi^2*Zeta[3])/12 + (543*Log[y]^2*Zeta[3])/2 + 
       1009*Zeta[5])), gb[86] -> 0, 
 gb[87] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[88] -> -1/18*(Pi^2*\[Epsilon]^2) + \[Epsilon]^3*
    ((Pi^2*Log[-s12])/6 + Zeta[3]/3) + \[Epsilon]^4*
    ((11*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/4 - Log[-s12]*Zeta[3]) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/360 + (Pi^2*Log[-s12]^3)/4 + 
     (31*Pi^2*Zeta[3])/36 + (3*Log[-s12]^2*Zeta[3])/2 - (53*Zeta[5])/3) + 
   \[Epsilon]^6*((-15007*Pi^6)/181440 + (11*Pi^4*Log[-s12]^2)/240 - 
     (3*Pi^2*Log[-s12]^4)/16 - (3*Log[-s12]^3*Zeta[3])/2 - 
     (119*Zeta[3]^2)/3 + Log[-s12]*((-31*Pi^2*Zeta[3])/12 + 53*Zeta[5])), 
 gb[89] -> 0, gb[90] -> -1/18*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/6 - Zeta[3]) + 
   \[Epsilon]^4*((-73*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/4 + 
     3*Log[-s12]*Zeta[3]) + \[Epsilon]^5*((73*Pi^4*Log[-s12])/360 + 
     (Pi^2*Log[-s12]^3)/4 + (19*Pi^2*Zeta[3])/36 - (9*Log[-s12]^2*Zeta[3])/
      2 - 67*Zeta[5]) + \[Epsilon]^6*((-63703*Pi^6)/181440 - 
     (73*Pi^4*Log[-s12]^2)/240 - (3*Pi^2*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Zeta[3])/2 - 67*Zeta[3]^2 + 
     Log[-s12]*((-19*Pi^2*Zeta[3])/12 + 201*Zeta[5])), gb[91] -> 0, 
 gb[92] -> -7/12 + \[Epsilon]*((7*Log[-s12])/4 + (7*Log[y])/6) + 
   \[Epsilon]^2*((41*Pi^2)/144 - (21*Log[-s12]^2)/8 - 
     (7*Log[-s12]*Log[y])/2 - (7*Log[y]^2)/6) + 
   \[Epsilon]^3*((21*Log[-s12]^3)/8 - (41*Pi^2*Log[y])/72 + 
     (21*Log[-s12]^2*Log[y])/4 + (7*Log[y]^3)/9 + 
     Log[-s12]*((-41*Pi^2)/48 + (7*Log[y]^2)/2) + (109*Zeta[3])/12) + 
   \[Epsilon]^4*((41*Pi^4)/1920 - (63*Log[-s12]^4)/32 - 
     (21*Log[-s12]^3*Log[y])/4 + (41*Pi^2*Log[y]^2)/72 - (7*Log[y]^4)/18 + 
     Log[-s12]^2*((41*Pi^2)/32 - (21*Log[y]^2)/4) + 
     Log[-s12]*((41*Pi^2*Log[y])/24 - (7*Log[y]^3)/3 - (109*Zeta[3])/4) - 
     (109*Log[y]*Zeta[3])/6) + \[Epsilon]^6*((-216491*Pi^6)/1451520 - 
     (189*Log[-s12]^6)/320 - (189*Log[-s12]^5*Log[y])/80 + 
     (41*Pi^4*Log[y]^2)/960 + (41*Pi^2*Log[y]^4)/216 - (7*Log[y]^6)/135 + 
     Log[-s12]^4*((123*Pi^2)/128 - (63*Log[y]^2)/16) + 
     Log[-s12]^3*((41*Pi^2*Log[y])/16 - (7*Log[y]^3)/2 - (327*Zeta[3])/8) - 
     (109*Log[y]^3*Zeta[3])/9 - (2383*Zeta[3]^2)/24 + 
     Log[-s12]^2*((123*Pi^4)/1280 + (41*Pi^2*Log[y]^2)/16 - (7*Log[y]^4)/4 - 
       (327*Log[y]*Zeta[3])/4) + Log[-s12]*((41*Pi^4*Log[y])/320 + 
       (41*Pi^2*Log[y]^3)/36 - (7*Log[y]^5)/15 + (899*Pi^2*Zeta[3])/48 - 
       (109*Log[y]^2*Zeta[3])/2 - (1071*Zeta[5])/20) + 
     Log[y]*((899*Pi^2*Zeta[3])/72 - (357*Zeta[5])/10)) + 
   \[Epsilon]^5*((189*Log[-s12]^5)/160 - (41*Pi^4*Log[y])/960 + 
     (63*Log[-s12]^4*Log[y])/16 - (41*Pi^2*Log[y]^3)/108 + (7*Log[y]^5)/45 + 
     Log[-s12]^3*((-41*Pi^2)/32 + (21*Log[y]^2)/4) - (899*Pi^2*Zeta[3])/144 + 
     (109*Log[y]^2*Zeta[3])/6 + Log[-s12]^2*((-41*Pi^2*Log[y])/16 + 
       (7*Log[y]^3)/2 + (327*Zeta[3])/8) + 
     Log[-s12]*((-41*Pi^4)/640 - (41*Pi^2*Log[y]^2)/24 + (7*Log[y]^4)/6 + 
       (109*Log[y]*Zeta[3])/2) + (357*Zeta[5])/20), 
 gb[93] -> \[Epsilon]^6*((2129*Pi^6)/22680 - (5*Log[y]^3*Zeta[3])/3 + 
     3*Zeta[3]^2 + Log[y]^2*((13*Pi^4)/72 - 3*Log[-s12]*Zeta[3]) + 
     Log[y]*((Pi^4*Log[-s12])/5 - Pi^2*Zeta[3] - 52*Zeta[5]) + 
     Log[-s12]*(-(Pi^2*Zeta[3]) - 30*Zeta[5])) + 
   \[Epsilon]^5*(-1/15*(Pi^4*Log[y]) + (Pi^2*Zeta[3])/3 + Log[y]^2*Zeta[3] + 
     10*Zeta[5]), gb[94] -> 
  -7/12 + \[Epsilon]*((7*Log[-s12])/4 + (7*Log[y])/4) + 
   \[Epsilon]^2*((5*Pi^2)/144 - (21*Log[-s12]^2)/8 - 
     (21*Log[-s12]*Log[y])/4 - (21*Log[y]^2)/8) + 
   \[Epsilon]^3*((21*Log[-s12]^3)/8 - (5*Pi^2*Log[y])/48 + 
     (63*Log[-s12]^2*Log[y])/8 + (21*Log[y]^3)/8 + 
     Log[-s12]*((-5*Pi^2)/48 + (63*Log[y]^2)/8) + (33*Zeta[3])/4) + 
   \[Epsilon]^4*((123*Pi^4)/640 - (63*Log[-s12]^4)/32 - 
     (63*Log[-s12]^3*Log[y])/8 + (5*Pi^2*Log[y]^2)/32 - (63*Log[y]^4)/32 + 
     Log[-s12]^2*((5*Pi^2)/32 - (189*Log[y]^2)/16) + 
     Log[-s12]*((5*Pi^2*Log[y])/16 - (63*Log[y]^3)/8 - (99*Zeta[3])/4) - 
     (99*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((171337*Pi^6)/1451520 - 
     (189*Log[-s12]^6)/320 - (567*Log[-s12]^5*Log[y])/160 + 
     (1107*Pi^4*Log[y]^2)/1280 + (15*Pi^2*Log[y]^4)/128 - 
     (189*Log[y]^6)/320 + Log[-s12]^4*((15*Pi^2)/128 - (567*Log[y]^2)/64) + 
     Log[-s12]^3*((15*Pi^2*Log[y])/32 - (189*Log[y]^3)/16 - 
       (297*Zeta[3])/8) - (297*Log[y]^3*Zeta[3])/8 - (29*Zeta[3]^2)/8 + 
     Log[-s12]^2*((1107*Pi^4)/1280 + (45*Pi^2*Log[y]^2)/64 - 
       (567*Log[y]^4)/64 - (891*Log[y]*Zeta[3])/8) + 
     Log[y]*((211*Pi^2*Zeta[3])/16 - (9441*Zeta[5])/20) + 
     Log[-s12]*((1107*Pi^4*Log[y])/640 + (15*Pi^2*Log[y]^3)/32 - 
       (567*Log[y]^5)/160 + (211*Pi^2*Zeta[3])/16 - (891*Log[y]^2*Zeta[3])/
        8 - (9441*Zeta[5])/20)) + \[Epsilon]^5*((189*Log[-s12]^5)/160 - 
     (369*Pi^4*Log[y])/640 + (189*Log[-s12]^4*Log[y])/32 - 
     (5*Pi^2*Log[y]^3)/32 + (189*Log[y]^5)/160 + 
     Log[-s12]^3*((-5*Pi^2)/32 + (189*Log[y]^2)/16) - (211*Pi^2*Zeta[3])/48 + 
     (297*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-15*Pi^2*Log[y])/32 + 
       (189*Log[y]^3)/16 + (297*Zeta[3])/8) + 
     Log[-s12]*((-369*Pi^4)/640 - (15*Pi^2*Log[y]^2)/32 + (189*Log[y]^4)/32 + 
       (297*Log[y]*Zeta[3])/4) + (3147*Zeta[5])/20), 
 gb[95] -> \[Epsilon]^2*(Pi^2/36 + Log[y]^2/12) + 
   \[Epsilon]^3*((-5*Log[y]^3)/36 + Log[-s12]*(-1/12*Pi^2 - Log[y]^2/4) - 
     Zeta[3]/6) + \[Epsilon]^4*((-59*Pi^4)/2160 + (Pi^2*Log[y]^2)/144 + 
     (19*Log[y]^4)/144 + Log[-s12]^2*(Pi^2/8 + (3*Log[y]^2)/8) + 
     Log[-s12]*((5*Log[y]^3)/12 + Zeta[3]/2) + (4*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((111701*Pi^6)/1088640 + (1843*Pi^4*Log[y]^2)/5760 + 
     (19*Pi^2*Log[y]^4)/1728 + (211*Log[y]^6)/4320 + 
     Log[-s12]^4*((3*Pi^2)/32 + (9*Log[y]^2)/32) + 
     Log[-s12]^3*((5*Log[y]^3)/8 + (3*Zeta[3])/4) - 
     (73*Log[y]^3*Zeta[3])/36 + (11*Zeta[3]^2)/3 + 
     Log[-s12]^2*((-59*Pi^4)/480 + (Pi^2*Log[y]^2)/32 + (19*Log[y]^4)/32 + 
       6*Log[y]*Zeta[3]) + Log[y]*((Pi^2*Zeta[3])/9 - 90*Zeta[5]) + 
     Log[-s12]*((Pi^4*Log[y])/5 + (5*Pi^2*Log[y]^3)/144 + (13*Log[y]^5)/48 + 
       (59*Pi^2*Zeta[3])/24 - (5*Log[y]^2*Zeta[3])/4 - (49*Zeta[5])/2)) + 
   \[Epsilon]^5*(-1/15*(Pi^4*Log[y]) - (5*Pi^2*Log[y]^3)/432 - 
     (13*Log[y]^5)/144 + Log[-s12]^3*(-1/8*Pi^2 - (3*Log[y]^2)/8) + 
     Log[-s12]^2*((-5*Log[y]^3)/8 - (3*Zeta[3])/4) - (59*Pi^2*Zeta[3])/72 + 
     (5*Log[y]^2*Zeta[3])/12 + Log[-s12]*((59*Pi^4)/720 - 
       (Pi^2*Log[y]^2)/48 - (19*Log[y]^4)/48 - 4*Log[y]*Zeta[3]) + 
     (49*Zeta[5])/6), gb[96] -> \[Epsilon]^3*((Pi^2*Log[y])/36 - Zeta[3]/6) + 
   \[Epsilon]^4*((-7*Pi^4)/432 - (Pi^2*Log[y]^2)/24 + 
     Log[-s12]*(-1/12*(Pi^2*Log[y]) + Zeta[3]/2) - (Log[y]*Zeta[3])/3) + 
   \[Epsilon]^5*((19*Pi^4*Log[y])/360 + (Pi^2*Log[y]^3)/24 + 
     Log[-s12]^2*((Pi^2*Log[y])/8 - (3*Zeta[3])/4) + (Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((7*Pi^4)/144 + (Pi^2*Log[y]^2)/8 + Log[y]*Zeta[3]) + 
     (-7*Pi^2*Zeta[3] + 4*Zeta[5])/24) + 
   \[Epsilon]^6*((-7823*Pi^6)/181440 - (19*Pi^4*Log[y]^2)/240 - 
     (Pi^2*Log[y]^4)/32 + Log[-s12]^3*(-1/8*(Pi^2*Log[y]) + (3*Zeta[3])/4) - 
     (Log[y]^3*Zeta[3])/2 + (35*Zeta[3]^2)/6 + 
     Log[-s12]^2*((-7*Pi^4)/96 - (3*Pi^2*Log[y]^2)/16 - 
       (3*Log[y]*Zeta[3])/2) + Log[-s12]*((-19*Pi^4*Log[y])/120 - 
       (Pi^2*Log[y]^3)/8 - (3*Log[y]^2*Zeta[3])/2 + 
       (7*Pi^2*Zeta[3] - 4*Zeta[5])/8) + Log[y]*(-1/6*(Pi^2*Zeta[3]) + 
       29*Zeta[5])), gb[97] -> 0, 
 gb[98] -> (\[Epsilon]^3*Zeta[3])/6 + \[Epsilon]^4*
    (-1/432*Pi^4 - (Log[-s12]*Zeta[3])/2) + 
   \[Epsilon]^6*((3071*Pi^6)/181440 - (Pi^4*Log[-s12]^2)/96 - 
     (3*Log[-s12]^3*Zeta[3])/4 - 4*Zeta[3]^2 + 
     Log[-s12]*((-5*Pi^2*Zeta[3])/24 + Zeta[5]/2)) + 
   \[Epsilon]^5*((Pi^4*Log[-s12])/144 + (5*Pi^2*Zeta[3])/72 + 
     (3*Log[-s12]^2*Zeta[3])/4 - Zeta[5]/6), 
 gb[99] -> -1/6*(\[Epsilon]^3*Zeta[3]) + 
   \[Epsilon]^4*(Pi^4/432 + (Log[-s12]*Zeta[3])/2) + 
   \[Epsilon]^5*(-1/144*(Pi^4*Log[-s12]) - (5*Pi^2*Zeta[3])/72 - 
     (3*Log[-s12]^2*Zeta[3])/4 + Zeta[5]/6) + 
   \[Epsilon]^6*((-671*Pi^6)/20160 + (Pi^4*Log[-s12]^2)/96 + 
     (3*Log[-s12]^3*Zeta[3])/4 - (7*Zeta[3]^2)/2 + 
     Log[-s12]*((5*Pi^2*Zeta[3])/24 - Zeta[5]/2) + 
     Log[y]*((Pi^2*Zeta[3])/6 + 10*Zeta[5])), gb[100] -> 0, 
 gb[101] -> -7/12 + \[Epsilon]*((7*Log[-s12])/4 + (7*Log[y])/6) + 
   \[Epsilon]^2*((37*Pi^2)/144 - (21*Log[-s12]^2)/8 - 
     (7*Log[-s12]*Log[y])/2 - (7*Log[y]^2)/6) + 
   \[Epsilon]^3*((21*Log[-s12]^3)/8 - (37*Pi^2*Log[y])/72 + 
     (21*Log[-s12]^2*Log[y])/4 + (7*Log[y]^3)/9 + 
     Log[-s12]*((-37*Pi^2)/48 + (7*Log[y]^2)/2) + (107*Zeta[3])/12) + 
   \[Epsilon]^4*((857*Pi^4)/17280 - (63*Log[-s12]^4)/32 - 
     (21*Log[-s12]^3*Log[y])/4 + (37*Pi^2*Log[y]^2)/72 - (7*Log[y]^4)/18 + 
     Log[-s12]^2*((37*Pi^2)/32 - (21*Log[y]^2)/4) + 
     Log[-s12]*((37*Pi^2*Log[y])/24 - (7*Log[y]^3)/3 - (107*Zeta[3])/4) - 
     (107*Log[y]*Zeta[3])/6) + \[Epsilon]^6*((-6299*Pi^6)/69120 - 
     (189*Log[-s12]^6)/320 - (189*Log[-s12]^5*Log[y])/80 + 
     (857*Pi^4*Log[y]^2)/8640 + (37*Pi^2*Log[y]^4)/216 - (7*Log[y]^6)/135 + 
     Log[-s12]^4*((111*Pi^2)/128 - (63*Log[y]^2)/16) + 
     Log[-s12]^3*((37*Pi^2*Log[y])/16 - (7*Log[y]^3)/2 - (321*Zeta[3])/8) - 
     (107*Log[y]^3*Zeta[3])/9 - (2191*Zeta[3]^2)/24 + 
     Log[-s12]^2*((857*Pi^4)/3840 + (37*Pi^2*Log[y]^2)/16 - (7*Log[y]^4)/4 - 
       (321*Log[y]*Zeta[3])/4) + Log[-s12]*((857*Pi^4*Log[y])/2880 + 
       (37*Pi^2*Log[y]^3)/36 - (7*Log[y]^5)/15 + (689*Pi^2*Zeta[3])/48 - 
       (107*Log[y]^2*Zeta[3])/2 - (1161*Zeta[5])/20) + 
     Log[y]*((689*Pi^2*Zeta[3])/72 - (387*Zeta[5])/10)) + 
   \[Epsilon]^5*((189*Log[-s12]^5)/160 - (857*Pi^4*Log[y])/8640 + 
     (63*Log[-s12]^4*Log[y])/16 - (37*Pi^2*Log[y]^3)/108 + (7*Log[y]^5)/45 + 
     Log[-s12]^3*((-37*Pi^2)/32 + (21*Log[y]^2)/4) - (689*Pi^2*Zeta[3])/144 + 
     (107*Log[y]^2*Zeta[3])/6 + Log[-s12]^2*((-37*Pi^2*Log[y])/16 + 
       (7*Log[y]^3)/2 + (321*Zeta[3])/8) + 
     Log[-s12]*((-857*Pi^4)/5760 - (37*Pi^2*Log[y]^2)/24 + (7*Log[y]^4)/6 + 
       (107*Log[y]*Zeta[3])/2) + (387*Zeta[5])/20), gb[102] -> 0, 
 gb[103] -> -11/36 + \[Epsilon]*((11*Log[-s12])/12 + (11*Log[y])/12) + 
   \[Epsilon]^2*((-17*Pi^2)/144 - (11*Log[-s12]^2)/8 - 
     (11*Log[-s12]*Log[y])/4 - (11*Log[y]^2)/8) + 
   \[Epsilon]^3*((11*Log[-s12]^3)/8 + (17*Pi^2*Log[y])/48 + 
     (33*Log[-s12]^2*Log[y])/8 + (11*Log[y]^3)/8 + 
     Log[-s12]*((17*Pi^2)/48 + (33*Log[y]^2)/8) + (181*Zeta[3])/36) + 
   \[Epsilon]^4*((-737*Pi^4)/17280 - (33*Log[-s12]^4)/32 - 
     (33*Log[-s12]^3*Log[y])/8 - (17*Pi^2*Log[y]^2)/32 - (33*Log[y]^4)/32 + 
     Log[-s12]^2*((-17*Pi^2)/32 - (99*Log[y]^2)/16) + 
     Log[-s12]*((-17*Pi^2*Log[y])/16 - (33*Log[y]^3)/8 - (181*Zeta[3])/12) - 
     (181*Log[y]*Zeta[3])/12) + \[Epsilon]^6*((-127943*Pi^6)/4354560 - 
     (99*Log[-s12]^6)/320 - (297*Log[-s12]^5*Log[y])/160 - 
     (737*Pi^4*Log[y]^2)/3840 - (51*Pi^2*Log[y]^4)/128 - (99*Log[y]^6)/320 + 
     Log[-s12]^4*((-51*Pi^2)/128 - (297*Log[y]^2)/64) + 
     Log[-s12]^3*((-51*Pi^2*Log[y])/32 - (99*Log[y]^3)/16 - 
       (181*Zeta[3])/8) - (181*Log[y]^3*Zeta[3])/8 - (3083*Zeta[3]^2)/72 + 
     Log[-s12]^2*((-737*Pi^4)/3840 - (153*Pi^2*Log[y]^2)/64 - 
       (297*Log[y]^4)/64 - (543*Log[y]*Zeta[3])/8) + 
     Log[y]*((-271*Pi^2*Zeta[3])/48 - (1461*Zeta[5])/20) + 
     Log[-s12]*((-737*Pi^4*Log[y])/1920 - (51*Pi^2*Log[y]^3)/32 - 
       (297*Log[y]^5)/160 - (271*Pi^2*Zeta[3])/48 - (543*Log[y]^2*Zeta[3])/
        8 - (1461*Zeta[5])/20)) + \[Epsilon]^5*((99*Log[-s12]^5)/160 + 
     (737*Pi^4*Log[y])/5760 + (99*Log[-s12]^4*Log[y])/32 + 
     (17*Pi^2*Log[y]^3)/32 + (99*Log[y]^5)/160 + 
     Log[-s12]^3*((17*Pi^2)/32 + (99*Log[y]^2)/16) + (271*Pi^2*Zeta[3])/144 + 
     (181*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((51*Pi^2*Log[y])/32 + 
       (99*Log[y]^3)/16 + (181*Zeta[3])/8) + 
     Log[-s12]*((737*Pi^4)/5760 + (51*Pi^2*Log[y]^2)/32 + (99*Log[y]^4)/32 + 
       (181*Log[y]*Zeta[3])/4) + (487*Zeta[5])/20), gb[104] -> 0, 
 gb[105] -> 0, gb[106] -> -1/3 + \[Epsilon]*(Log[-s12] + Log[y]) + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2 - 3*Log[-s12]*Log[y] - 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((3*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (9*Log[-s12]^2*Log[y])/2 + (3*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/2) + 9*Zeta[3]) + 
   \[Epsilon]^4*((109*Pi^4)/1440 - (9*Log[-s12]^4)/8 - 
     (9*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 - (9*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - (9*Log[y]^3)/2 - 27*Zeta[3]) - 
     27*Log[y]*Zeta[3]) + \[Epsilon]^6*((-13753*Pi^6)/362880 - 
     (27*Log[-s12]^6)/80 - (81*Log[-s12]^5*Log[y])/40 + 
     (109*Pi^4*Log[y]^2)/320 + (9*Pi^2*Log[y]^4)/32 - (27*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (81*Zeta[3])/2) - 
     (81*Log[y]^3*Zeta[3])/2 - (761*Zeta[3]^2)/6 + 
     Log[-s12]^2*((109*Pi^4)/320 + (27*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (243*Log[y]*Zeta[3])/2) + Log[y]*((27*Pi^2*Zeta[3])/4 - 
       (653*Zeta[5])/5) + Log[-s12]*((109*Pi^4*Log[y])/160 + 
       (9*Pi^2*Log[y]^3)/8 - (81*Log[y]^5)/40 + (27*Pi^2*Zeta[3])/4 - 
       (243*Log[y]^2*Zeta[3])/2 - (653*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/40 - (109*Pi^4*Log[y])/480 + 
     (27*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 + (27*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/4) - (9*Pi^2*Zeta[3])/4 + 
     (81*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (27*Log[y]^3)/4 + (81*Zeta[3])/2) + 
     Log[-s12]*((-109*Pi^4)/480 - (9*Pi^2*Log[y]^2)/8 + (27*Log[y]^4)/8 + 
       81*Log[y]*Zeta[3]) + (653*Zeta[5])/15), gb[107] -> 0, 
 gb[108] -> -7/18 + \[Epsilon]*((7*Log[-s12])/6 + (7*Log[y])/6) + 
   \[Epsilon]^2*(Pi^2/24 - (7*Log[-s12]^2)/4 - (7*Log[-s12]*Log[y])/2 - 
     (7*Log[y]^2)/4) + \[Epsilon]^3*((7*Log[-s12]^3)/4 - (Pi^2*Log[y])/8 + 
     (21*Log[-s12]^2*Log[y])/4 + (7*Log[y]^3)/4 + 
     Log[-s12]*(-1/8*Pi^2 + (21*Log[y]^2)/4) + (149*Zeta[3])/18) + 
   \[Epsilon]^4*(-1/1728*Pi^4 - (21*Log[-s12]^4)/16 - 
     (21*Log[-s12]^3*Log[y])/4 + (3*Pi^2*Log[y]^2)/16 - (21*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/16 - (63*Log[y]^2)/8) + 
     Log[-s12]*((3*Pi^2*Log[y])/8 - (21*Log[y]^3)/4 - (149*Zeta[3])/6) - 
     (149*Log[y]*Zeta[3])/6) + \[Epsilon]^6*((-25117*Pi^6)/311040 - 
     (63*Log[-s12]^6)/160 - (189*Log[-s12]^5*Log[y])/80 - 
     (Pi^4*Log[y]^2)/384 + (9*Pi^2*Log[y]^4)/64 - (63*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/64 - (189*Log[y]^2)/32) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/16 - (63*Log[y]^3)/8 - (149*Zeta[3])/4) - 
     (149*Log[y]^3*Zeta[3])/4 - (3727*Zeta[3]^2)/36 + 
     Log[-s12]^2*(-1/384*Pi^4 + (27*Pi^2*Log[y]^2)/32 - (189*Log[y]^4)/32 - 
       (447*Log[y]*Zeta[3])/4) + Log[y]*((35*Pi^2*Zeta[3])/8 - 
       (877*Zeta[5])/10) + Log[-s12]*(-1/192*(Pi^4*Log[y]) + 
       (9*Pi^2*Log[y]^3)/16 - (189*Log[y]^5)/80 + (35*Pi^2*Zeta[3])/8 - 
       (447*Log[y]^2*Zeta[3])/4 - (877*Zeta[5])/10)) + 
   \[Epsilon]^5*((63*Log[-s12]^5)/80 + (Pi^4*Log[y])/576 + 
     (63*Log[-s12]^4*Log[y])/16 - (3*Pi^2*Log[y]^3)/16 + (63*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/16 + (63*Log[y]^2)/8) - (35*Pi^2*Zeta[3])/24 + 
     (149*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-9*Pi^2*Log[y])/16 + 
       (63*Log[y]^3)/8 + (149*Zeta[3])/4) + 
     Log[-s12]*(Pi^4/576 - (9*Pi^2*Log[y]^2)/16 + (63*Log[y]^4)/16 + 
       (149*Log[y]*Zeta[3])/2) + (877*Zeta[5])/30), 
 gb[109] -> 7/36 + \[Epsilon]*((-7*Log[-s12])/12 - (7*Log[y])/12) + 
   \[Epsilon]^2*((-5*Pi^2)/432 + (7*Log[-s12]^2)/8 + (7*Log[-s12]*Log[y])/4 + 
     (7*Log[y]^2)/8) + \[Epsilon]^3*((-7*Log[-s12]^3)/8 + 
     (5*Pi^2*Log[y])/144 - (21*Log[-s12]^2*Log[y])/8 - (7*Log[y]^3)/8 + 
     Log[-s12]*((5*Pi^2)/144 - (21*Log[y]^2)/8) - (11*Zeta[3])/4) + 
   \[Epsilon]^4*((-41*Pi^4)/640 + (21*Log[-s12]^4)/32 + 
     (21*Log[-s12]^3*Log[y])/8 - (5*Pi^2*Log[y]^2)/96 + (21*Log[y]^4)/32 + 
     Log[-s12]^2*((-5*Pi^2)/96 + (63*Log[y]^2)/16) + (33*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((-5*Pi^2*Log[y])/48 + (21*Log[y]^3)/8 + (33*Zeta[3])/4)) + 
   \[Epsilon]^5*((-63*Log[-s12]^5)/160 + (123*Pi^4*Log[y])/640 - 
     (63*Log[-s12]^4*Log[y])/32 + (5*Pi^2*Log[y]^3)/96 - (63*Log[y]^5)/160 + 
     Log[-s12]^3*((5*Pi^2)/96 - (63*Log[y]^2)/16) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/32 - (63*Log[y]^3)/16 - (99*Zeta[3])/8) + 
     (211*Pi^2*Zeta[3])/144 - (99*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((123*Pi^4)/640 + (5*Pi^2*Log[y]^2)/32 - (63*Log[y]^4)/32 - 
       (99*Log[y]*Zeta[3])/4) - (1049*Zeta[5])/20) + 
   \[Epsilon]^6*((-171337*Pi^6)/4354560 + (63*Log[-s12]^6)/320 + 
     (189*Log[-s12]^5*Log[y])/160 - (369*Pi^4*Log[y]^2)/1280 - 
     (5*Pi^2*Log[y]^4)/128 + (63*Log[y]^6)/320 + 
     Log[-s12]^4*((-5*Pi^2)/128 + (189*Log[y]^2)/64) + 
     (99*Log[y]^3*Zeta[3])/8 + (29*Zeta[3]^2)/24 + 
     Log[-s12]^3*((-5*Pi^2*Log[y])/32 + (63*Log[y]^3)/16 + (99*Zeta[3])/8) + 
     Log[-s12]^2*((-369*Pi^4)/1280 - (15*Pi^2*Log[y]^2)/64 + 
       (189*Log[y]^4)/64 + (297*Log[y]*Zeta[3])/8) + 
     Log[y]*((-211*Pi^2*Zeta[3])/48 + (3147*Zeta[5])/20) + 
     Log[-s12]*((-369*Pi^4*Log[y])/640 - (5*Pi^2*Log[y]^3)/32 + 
       (189*Log[y]^5)/160 - (211*Pi^2*Zeta[3])/48 + (297*Log[y]^2*Zeta[3])/
        8 + (3147*Zeta[5])/20)), gb[110] -> -1/12*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(-1/18*Pi^2 + (Log[-s12]*Log[y])/4 + Log[y]^2/8) + 
   \[Epsilon]^3*((Pi^2*Log[y])/48 - (3*Log[-s12]^2*Log[y])/8 - Log[y]^3/8 + 
     Log[-s12]*(Pi^2/6 - (3*Log[y]^2)/8) - (4*Zeta[3])/3) + 
   \[Epsilon]^4*((-8*Pi^4)/135 + (3*Log[-s12]^3*Log[y])/8 - 
     (Pi^2*Log[y]^2)/32 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*(-1/4*Pi^2 + (9*Log[y]^2)/16) - (7*Log[y]*Zeta[3])/12 + 
     Log[-s12]*(-1/16*(Pi^2*Log[y]) + (3*Log[y]^3)/8 + 4*Zeta[3])) + 
   \[Epsilon]^6*((-187*Pi^6)/2880 + (27*Log[-s12]^5*Log[y])/160 + 
     (2257*Pi^4*Log[y]^2)/11520 - (3*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-3*Pi^2)/16 + (27*Log[y]^2)/64) - (7*Log[y]^3*Zeta[3])/8 - 
     13*Zeta[3]^2 + Log[-s12]^3*((-3*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 + 
       6*Zeta[3]) + Log[-s12]^2*((-4*Pi^4)/15 - (9*Pi^2*Log[y]^2)/64 + 
       (27*Log[y]^4)/64 - (21*Log[y]*Zeta[3])/8) + 
     Log[y]*((341*Pi^2*Zeta[3])/144 - (2439*Zeta[5])/20) + 
     Log[-s12]*((2257*Pi^4*Log[y])/5760 - (3*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 + (21*Pi^2*Zeta[3])/2 - (21*Log[y]^2*Zeta[3])/8 - 
       62*Zeta[5])) + \[Epsilon]^5*((-2257*Pi^4*Log[y])/17280 - 
     (9*Log[-s12]^4*Log[y])/32 + (Pi^2*Log[y]^3)/32 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*(Pi^2/4 - (9*Log[y]^2)/16) + 
     Log[-s12]^2*((3*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 - 6*Zeta[3]) - 
     (7*Pi^2*Zeta[3])/2 + (7*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((8*Pi^4)/45 + (3*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 + 
       (7*Log[y]*Zeta[3])/4) + (62*Zeta[5])/3), 
 gb[111] -> -1/12*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(Pi^2/36 + (Log[-s12]*Log[y])/4 + Log[y]^2/8) + 
   \[Epsilon]^3*((-17*Pi^2*Log[y])/144 - (3*Log[-s12]^2*Log[y])/8 - 
     Log[y]^3/8 + Log[-s12]*(-1/12*Pi^2 - (3*Log[y]^2)/8) - (7*Zeta[3])/6) + 
   \[Epsilon]^4*(Pi^4/144 + (3*Log[-s12]^3*Log[y])/8 + 
     (17*Pi^2*Log[y]^2)/96 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*(Pi^2/8 + (9*Log[y]^2)/16) + (55*Log[y]*Zeta[3])/12 + 
     Log[-s12]*((17*Pi^2*Log[y])/48 + (3*Log[y]^3)/8 + (7*Zeta[3])/2)) + 
   \[Epsilon]^5*((701*Pi^4*Log[y])/5760 - (9*Log[-s12]^4*Log[y])/32 - 
     (17*Pi^2*Log[y]^3)/96 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*(-1/8*Pi^2 - (9*Log[y]^2)/16) + 
     Log[-s12]^2*((-17*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 - (21*Zeta[3])/4) - 
     (55*Log[y]^2*Zeta[3])/8 + Log[-s12]*(-1/48*Pi^4 - 
       (17*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 - (55*Log[y]*Zeta[3])/4) + 
     (73*Pi^2*Zeta[3] - 932*Zeta[5])/24) + 
   \[Epsilon]^6*((2981*Pi^6)/217728 + (27*Log[-s12]^5*Log[y])/160 - 
     (701*Pi^4*Log[y]^2)/3840 + (17*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((3*Pi^2)/32 + (27*Log[y]^2)/64) + (55*Log[y]^3*Zeta[3])/8 + 
     (89*Zeta[3]^2)/2 + Log[-s12]^3*((17*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 + 
       (21*Zeta[3])/4) + Log[-s12]^2*(Pi^4/32 + (51*Pi^2*Log[y]^2)/64 + 
       (27*Log[y]^4)/64 + (165*Log[y]*Zeta[3])/8) + 
     Log[y]*((-59*Pi^2*Zeta[3])/48 + (2591*Zeta[5])/20) + 
     Log[-s12]*((-701*Pi^4*Log[y])/1920 + (17*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 + (165*Log[y]^2*Zeta[3])/8 + 
       (-73*Pi^2*Zeta[3] + 932*Zeta[5])/8)), 
 gb[112] -> 1/36 + \[Epsilon]*(-1/12*Log[-s12] - Log[y]/12) + 
   \[Epsilon]^2*((37*Pi^2)/432 + Log[-s12]^2/8 + (Log[-s12]*Log[y])/4 + 
     Log[y]^2/8) + \[Epsilon]^3*(-1/8*Log[-s12]^3 - (37*Pi^2*Log[y])/144 - 
     (3*Log[-s12]^2*Log[y])/8 - Log[y]^3/8 + 
     Log[-s12]*((-37*Pi^2)/144 - (3*Log[y]^2)/8) + (11*Zeta[3])/12) + 
   \[Epsilon]^4*((1667*Pi^4)/17280 + (3*Log[-s12]^4)/32 + 
     (3*Log[-s12]^3*Log[y])/8 + (37*Pi^2*Log[y]^2)/96 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*((37*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]*((37*Pi^2*Log[y])/48 + (3*Log[y]^3)/8 - (11*Zeta[3])/4) - 
     (11*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((90173*Pi^6)/870912 + 
     (9*Log[-s12]^6)/320 + (27*Log[-s12]^5*Log[y])/160 + 
     (1667*Pi^4*Log[y]^2)/3840 + (37*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((37*Pi^2)/128 + (27*Log[y]^2)/64) + 
     Log[-s12]^3*((37*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (33*Zeta[3])/8) - 
     (33*Log[y]^3*Zeta[3])/8 - (709*Zeta[3]^2)/24 + 
     Log[-s12]^2*((1667*Pi^4)/3840 + (111*Pi^2*Log[y]^2)/64 + 
       (27*Log[y]^4)/64 - (99*Log[y]*Zeta[3])/8) + 
     Log[-s12]*((1667*Pi^4*Log[y])/1920 + (37*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 - (99*Log[y]^2*Zeta[3])/8 + 
       (695*Pi^2*Zeta[3] - 9636*Zeta[5])/80) + 
     (Log[y]*(695*Pi^2*Zeta[3] - 9636*Zeta[5]))/80) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/160 - (1667*Pi^4*Log[y])/5760 - 
     (9*Log[-s12]^4*Log[y])/32 - (37*Pi^2*Log[y]^3)/96 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*((-37*Pi^2)/96 - (9*Log[y]^2)/16) - (139*Pi^2*Zeta[3])/48 + 
     (33*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-37*Pi^2*Log[y])/32 - 
       (9*Log[y]^3)/16 + (33*Zeta[3])/8) + 
     Log[-s12]*((-1667*Pi^4)/5760 - (37*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 + 
       (33*Log[y]*Zeta[3])/4) + (803*Zeta[5])/20), 
 gb[113] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((9*Pi^4)/80 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - 8*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((44563*Pi^6)/181440 + (5*Pi^4*Log[y]^2)/6 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - 12*Log[y]^3*Zeta[3] - (57*Zeta[3]^2)/2 + 
     Log[-s12]^2*((81*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 36*Log[y]*Zeta[3]) + 
     Log[y]*((115*Pi^2*Zeta[3])/12 - 372*Zeta[5]) + 
     Log[-s12]*((5*Pi^4*Log[y])/3 + (3*Pi^2*Log[y]^3)/8 + 
       (109*Pi^2*Zeta[3])/8 - 36*Log[y]^2*Zeta[3] - (615*Zeta[5])/2)) + 
   \[Epsilon]^5*((-5*Pi^4*Log[y])/9 - (Pi^2*Log[y]^3)/8 - 
     (109*Pi^2*Zeta[3])/24 + 12*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-27*Pi^4)/80 - (3*Pi^2*Log[y]^2)/8 + 24*Log[y]*Zeta[3]) + 
     (205*Zeta[5])/2), gb[114] -> 1/36 - (\[Epsilon]*Log[-s12])/12 + 
   \[Epsilon]^2*((7*Pi^2)/144 + Log[-s12]^2/8) + 
   \[Epsilon]^3*((-7*Pi^2*Log[-s12])/48 - Log[-s12]^3/8 + (55*Zeta[3])/36) + 
   \[Epsilon]^4*((5329*Pi^4)/51840 + (7*Pi^2*Log[-s12]^2)/32 + 
     (3*Log[-s12]^4)/32 - (55*Log[-s12]*Zeta[3])/12) + 
   \[Epsilon]^6*((2606843*Pi^6)/13063680 + (5329*Pi^4*Log[-s12]^2)/11520 + 
     (21*Pi^2*Log[-s12]^4)/128 + (9*Log[-s12]^6)/320 - 
     (55*Log[-s12]^3*Zeta[3])/8 + (353*Zeta[3]^2)/8 + 
     (Log[-s12]*(-5855*Pi^2*Zeta[3] - 43164*Zeta[5]))/720) + 
   \[Epsilon]^5*((-5329*Pi^4*Log[-s12])/17280 - (7*Pi^2*Log[-s12]^3)/32 - 
     (9*Log[-s12]^5)/160 + (1171*Pi^2*Zeta[3])/432 + 
     (55*Log[-s12]^2*Zeta[3])/8 + (1199*Zeta[5])/60), 
 gb[115] -> 2/9 + \[Epsilon]*((-2*Log[-s12])/3 - (2*Log[y])/3) + 
   \[Epsilon]^2*(-1/54*Pi^2 + Log[-s12]^2 + 2*Log[-s12]*Log[y] + Log[y]^2) + 
   \[Epsilon]^3*(-Log[-s12]^3 + (Pi^2*Log[y])/18 - 3*Log[-s12]^2*Log[y] - 
     Log[y]^3 + Log[-s12]*(Pi^2/18 - 3*Log[y]^2) - (23*Zeta[3])/9) + 
   \[Epsilon]^4*((-133*Pi^4)/6480 + (3*Log[-s12]^4)/4 + 
     3*Log[-s12]^3*Log[y] - (Pi^2*Log[y]^2)/12 + (3*Log[y]^4)/4 + 
     Log[-s12]^2*(-1/12*Pi^2 + (9*Log[y]^2)/2) + (23*Log[y]*Zeta[3])/3 + 
     Log[-s12]*(-1/6*(Pi^2*Log[y]) + 3*Log[y]^3 + (23*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/20 + (133*Pi^4*Log[y])/2160 - 
     (9*Log[-s12]^4*Log[y])/4 + (Pi^2*Log[y]^3)/12 - (9*Log[y]^5)/20 + 
     Log[-s12]^3*(Pi^2/12 - (9*Log[y]^2)/2) + 
     Log[-s12]^2*((Pi^2*Log[y])/4 - (9*Log[y]^3)/2 - (23*Zeta[3])/2) + 
     (73*Pi^2*Zeta[3])/108 - (23*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((133*Pi^4)/2160 + (Pi^2*Log[y]^2)/4 - (9*Log[y]^4)/4 - 
       23*Log[y]*Zeta[3]) - (59*Zeta[5])/5) + 
   \[Epsilon]^6*((4445*Pi^6)/46656 + (9*Log[-s12]^6)/40 + 
     (27*Log[-s12]^5*Log[y])/20 - (133*Pi^4*Log[y]^2)/1440 - 
     (Pi^2*Log[y]^4)/16 + (9*Log[y]^6)/40 + 
     Log[-s12]^4*(-1/16*Pi^2 + (27*Log[y]^2)/8) + (23*Log[y]^3*Zeta[3])/2 + 
     (97*Zeta[3]^2)/3 + Log[-s12]^3*(-1/4*(Pi^2*Log[y]) + (9*Log[y]^3)/2 + 
       (23*Zeta[3])/2) + Log[-s12]^2*((-133*Pi^4)/1440 - 
       (3*Pi^2*Log[y]^2)/8 + (27*Log[y]^4)/8 + (69*Log[y]*Zeta[3])/2) + 
     Log[y]*((-73*Pi^2*Zeta[3])/36 + (177*Zeta[5])/5) + 
     Log[-s12]*((-133*Pi^4*Log[y])/720 - (Pi^2*Log[y]^3)/4 + 
       (27*Log[y]^5)/20 - (73*Pi^2*Zeta[3])/36 + (69*Log[y]^2*Zeta[3])/2 + 
       (177*Zeta[5])/5)), gb[116] -> 
  1/9 + \[Epsilon]*(-1/3*Log[-s12] - Log[y]/3) + 
   \[Epsilon]^2*((-5*Pi^2)/108 + Log[-s12]^2/2 + Log[-s12]*Log[y] + 
     Log[y]^2/2) + \[Epsilon]^3*(-1/2*Log[-s12]^3 + (5*Pi^2*Log[y])/36 - 
     (3*Log[-s12]^2*Log[y])/2 - Log[y]^3/2 + 
     Log[-s12]*((5*Pi^2)/36 - (3*Log[y]^2)/2) - (5*Zeta[3])/3) + 
   \[Epsilon]^4*((49*Pi^4)/1440 + (3*Log[-s12]^4)/8 + 
     (3*Log[-s12]^3*Log[y])/2 - (5*Pi^2*Log[y]^2)/24 + (3*Log[y]^4)/8 + 
     Log[-s12]^2*((-5*Pi^2)/24 + (9*Log[y]^2)/4) + 5*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/12 + (3*Log[y]^3)/2 + 5*Zeta[3])) + 
   \[Epsilon]^6*((56083*Pi^6)/217728 + (9*Log[-s12]^6)/80 + 
     (27*Log[-s12]^5*Log[y])/40 + (49*Pi^4*Log[y]^2)/320 - 
     (5*Pi^2*Log[y]^4)/32 + (9*Log[y]^6)/80 + 
     Log[-s12]^4*((-5*Pi^2)/32 + (27*Log[y]^2)/16) + 
     (15*Log[y]^3*Zeta[3])/2 + (343*Zeta[3]^2)/6 + 
     Log[-s12]^3*((-5*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + (15*Zeta[3])/2) + 
     Log[-s12]^2*((49*Pi^4)/320 - (15*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
       (45*Log[y]*Zeta[3])/2) + Log[y]*((-7*Pi^2*Zeta[3])/4 - 
       (589*Zeta[5])/5) + Log[-s12]*((49*Pi^4*Log[y])/160 - 
       (5*Pi^2*Log[y]^3)/8 + (27*Log[y]^5)/40 - (7*Pi^2*Zeta[3])/4 + 
       (45*Log[y]^2*Zeta[3])/2 - (589*Zeta[5])/5)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/40 - (49*Pi^4*Log[y])/480 - 
     (9*Log[-s12]^4*Log[y])/8 + (5*Pi^2*Log[y]^3)/24 - (9*Log[y]^5)/40 + 
     Log[-s12]^3*((5*Pi^2)/24 - (9*Log[y]^2)/4) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - (15*Zeta[3])/2) + 
     (7*Pi^2*Zeta[3])/12 - (15*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((-49*Pi^4)/480 + (5*Pi^2*Log[y]^2)/8 - (9*Log[y]^4)/8 - 
       15*Log[y]*Zeta[3]) + (589*Zeta[5])/15), gb[117] -> 0}


==> anc/F2/F2basis.m <==
{g[1] -> S23*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0], 
 g[2] -> mm*\[Epsilon]^3*G[0, 2, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0], 
 g[3] -> S12*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0], 
 g[4] -> S23*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[5] -> S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[0, 0, 2, 2, 0, 0, 1, 1, 1, 0, 
    0, 0, 0, 0, 0], g[6] -> (mm - S12)*\[Epsilon]^4*
   G[0, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[7] -> (mm - S12)*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 
    0], g[8] -> -4*mm*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 
     0, 0] + mm*S12*\[Epsilon]^3*G[0, 2, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 
     0], g[9] -> (mm - S12)*\[Epsilon]^4*G[0, 2, 0, 0, 2, 0, 1, 1, 1, 0, 0, 
    0, 0, 0, 0], g[10] -> S12*\[Epsilon]^3*(1 + 2*\[Epsilon])*
   G[0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[11] -> (mm - S23)*\[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
    0], g[12] -> (mm - S23)*\[Epsilon]^4*G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 
    0, 0, 0, 0], g[13] -> (mm - S23)*\[Epsilon]^4*
   G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[14] -> -4*mm*\[Epsilon]^4*G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   mm*S23*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[15] -> S12*\[Epsilon]^4*G[0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[16] -> (mm - S12)*\[Epsilon]^4*G[1, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 
    0], g[17] -> (mm - S23)*\[Epsilon]^4*G[1, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 
    0, 0, 0, 0], g[18] -> S12*\[Epsilon]^4*G[1, 0, 0, 2, 0, 1, 0, 2, 0, 1, 0, 
    0, 0, 0, 0], g[19] -> S12^2*\[Epsilon]^3*G[2, 2, 0, 0, 2, 1, 0, 0, 0, 1, 
    0, 0, 0, 0, 0], g[20] -> mm*S12*\[Epsilon]^3*G[2, 2, 0, 0, 2, 0, 1, 0, 0, 
    1, 0, 0, 0, 0, 0], g[21] -> S23*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 
    1, 0, 0, 0, 0, 0], g[22] -> (mm - S12)*\[Epsilon]^5*
   G[0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[23] -> (mm - S12)*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 
    0], g[24] -> (mm - S23)*\[Epsilon]^5*G[0, 1, 0, 2, 0, 0, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], g[25] -> (mm - S23)*\[Epsilon]^5*
   G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[26] -> S12*\[Epsilon]^5*G[0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[27] -> -((-mm + S12 + S23)*\[Epsilon]^5*G[0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
     0, 0, 0, 0]), g[28] -> -((-mm + S12 + S23)*\[Epsilon]^5*
    G[0, 1, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 g[29] -> (S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 
    0, 0], g[30] -> -(S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
    G[0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0]), 
 g[31] -> -((-mm + S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 
     0, 0, 0, 0]), g[32] -> (S12 + S23)*\[Epsilon]^5*
   G[1, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[33] -> S12*S23*\[Epsilon]^4*G[1, 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 
    0], g[34] -> mm*S23*\[Epsilon]^4*G[1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 
    0, 0], g[35] -> -((-mm + S12 + S23)*\[Epsilon]^5*
    G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]), 
 g[36] -> (S12 + S23)*\[Epsilon]^5*G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
    0, 0], g[37] -> S12*S23*\[Epsilon]^4*G[1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 0, 
    0, 0, 0, 0], g[38] -> mm*S12*\[Epsilon]^4*G[2, 0, 2, 0, 1, 0, 1, 0, 1, 1, 
    0, 0, 0, 0, 0], g[39] -> -((-mm + S12 + S23)*\[Epsilon]^5*
    G[0, 1, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0]), 
 g[40] -> (S12 + S23)*\[Epsilon]^5*G[1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 
    0, 0], g[41] -> S12*S23*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 
    0, 0, 0, 0], g[42] -> S12*S23*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 
    2, 0, 0, 0, 0, 0], g[43] -> S12*S23*\[Epsilon]^4*
   G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0], 
 g[44] -> (mm - S12)*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, -1, 0, 0, 
    0, 0], g[45] -> S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 0, 1, 1, 2, 0, 1, 0, 
    0, 0, 0, 0], g[46] -> S12*\[Epsilon]^5*G[1, 0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 
    0, 0, 0, 0], g[47] -> (mm - S23)*\[Epsilon]^5*
   G[1, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0], 
 g[48] -> (mm - S12)*\[Epsilon]^5*G[1, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 
    0], g[49] -> (mm - S12)*\[Epsilon]^5*G[1, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 
    0, 0, 0, 0], g[50] -> mm*(mm - S12)*\[Epsilon]^4*
   G[1, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[51] -> (mm - S23)*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, 1, 2, 2, 0, -1, 0, 0, 
    0, 0], g[52] -> S12*\[Epsilon]^4*G[1, 0, 2, 2, 0, 1, 0, 1, 1, 0, -1, 0, 
    0, 0, 0], g[53] -> S12*S23*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, 1, 2, 2, 0, 
    0, 0, 0, 0, 0], g[54] -> S12*S23*\[Epsilon]^4*
   G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0], 
 g[55] -> (S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 
    0, 0], g[56] -> S12*S23*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 2, 0, 2, 0, 
    0, 0, 0, 0], g[57] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0], 
 g[58] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 0, 1, 0, 1, 1, 1, 1, 
    2, 0, 0, 0, 0, 0], g[59] -> (S12 + S23)*\[Epsilon]^6*
   G[0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[60] -> S12*(mm - S23)*\[Epsilon]^5*G[0, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
    0, 0, 0], g[61] -> (mm - S12)*S23*\[Epsilon]^5*
   G[0, 1, 0, 1, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[62] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 0, 1, 1, 0, 1, 2, 1, 
    1, 0, 0, 0, 0, 0], g[63] -> mm*S12*\[Epsilon]^5*
   G[2, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[64] -> S12*S23*\[Epsilon]^5*G[1, 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], g[65] -> S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 
    0, 0, 0], g[66] -> mm*S23*\[Epsilon]^5*G[1, 0, 1, 0, 1, 0, 2, 1, 1, 1, 0, 
    0, 0, 0, 0], g[67] -> S23*\[Epsilon]^6*G[0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 
    0, 0, 0, 0], g[68] -> -(S12*(-mm + S12)*\[Epsilon]^5*
    G[0, 2, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0]), 
 g[69] -> S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[70] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 
    0], g[71] -> (S12 + S23)*\[Epsilon]^6*G[1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 
    0, 0, 0, 0], g[72] -> mm*S12*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0], 
 g[73] -> S12*\[Epsilon]^6*G[1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[74] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 
    0], g[75] -> S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 
    0, 0, 0], g[76] -> mm*S12*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[77] -> mm*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[1, 1, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[78] -> S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[1, 1, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0], 
 g[79] -> S12*(mm - S23)*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 
    0, 0, 0], g[80] -> S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0], 
 g[81] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 1, 0, 1, 0, 1, 1, 2, 
    1, 0, 0, 0, 0, 0], g[82] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 1, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0], 
 g[83] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 
    0], g[84] -> mm*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[85] -> S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[1, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0], 
 g[86] -> S12*S23*\[Epsilon]^5*G[1, 1, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 
    0], g[87] -> (mm - S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
    0, 0, 0, 0], g[88] -> mm*S12*\[Epsilon]^5*G[2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 
    0, 0, 0, 0, 0], g[89] -> -(S12*(-mm + S12)*\[Epsilon]^5*
    G[1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0]), 
 g[90] -> S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[91] -> S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 
    0], g[92] -> S12*S23*\[Epsilon]^5*G[0, 2, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
    0, 0, 0], g[93] -> 
  -((mm + S23)*\[Epsilon]^6*G[0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]) + 
   (mm - S12)*\[Epsilon]^6*G[0, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0], 
 g[94] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 2, 1, 1, 1, -1, 0, 0, 0, 
    0], g[95] -> (-mm + S23)*\[Epsilon]^6*G[0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, 0, 0, 0] + (mm - S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     -1, 0, 0, 0], g[96] -> mm*S12*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 
    1, 0, 0, 0, 0, 0], 
 g[97] -> (S23^2*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
    (8*mm - 8*S12 - 8*S23) - (S23^2*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0])/(2*mm - 2*S12 - 2*S23) + 
   (S23^2*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (-mm + S12 + S23) - ((-mm + S12)*S23*\[Epsilon]^5*
     G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/(-mm + S12 + S23) - 
   ((-mm + S12)*S23*\[Epsilon]^5*G[0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0])/(-mm + S12 + S23) - ((-mm + S12)*S23*\[Epsilon]^4*
     G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/(-mm + S12 + S23) - 
   (S12*S23^2*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 
      0, 0, 0, 0, 0])/(4*(-mm + S12 + S23)) - 
   (S12*S23^2*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (4*(-mm + S12 + S23)) + 2*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 
     1, 0, 0, 0, 0, 0] + 2*S23*\[Epsilon]^5*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 
     0, 0, 0, 0, 0] + ((-mm + S12)*S23*\[Epsilon]^4*
     G[0, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/(-mm + S12 + S23) + 
   ((-mm + S12)*S23*\[Epsilon]^4*G[0, 2, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(-mm + S12 + S23) + (-mm + S12)*\[Epsilon]^6*
    G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0], 
 g[98] -> (-mm + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 
     0, 0] - S12*S23*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0], g[99] -> 
  -1/24*(S12*S23*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
     (S12 + S23) - (S12*S23*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0])/(2*(S12 + S23)) - 
   (S12*S23*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (3*(S12 + S23)) - (S12^2*\[Epsilon]^5*G[0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0, 
      0, 0, 0, 0])/(2*(S12 + S23)) - 
   (S12^2*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0])/
    (24*(S12 + S23)) - (S12^2*\[Epsilon]^4*G[0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 0, 0])/(3*(S12 + S23)) - 
   (S12^2*S23*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)) - (mm*S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 1, 0, 2, 1, 1, 
      1, 0, 0, 0, 0, 0])/(4*(S12 + S23)) - 
   (S12^2*S23*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)) + (S12^2*S23*\[Epsilon]^4*G[1, 0, 1, 0, 2, 0, 1, 2, 0, 1, 
      0, 0, 0, 0, 0])/(12*(S12 + S23)) + 
   (S12^2*S23*\[Epsilon]^4*G[1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0])/
    (12*(S12 + S23)) - (S12^2*S23*\[Epsilon]^5*G[1, 0, 2, 0, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0])/(4*(S12 + S23)) + S12*\[Epsilon]^6*
    G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   (mm*S12^2*\[Epsilon]^5*G[2, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)), g[100] -> 
  -1/216*(S23*\[Epsilon]^3*(-2*mm*(2*S12*(19 + 55*\[Epsilon]) + 
         S23*(23 + 95*\[Epsilon])) + (S12 + S23)*
        (4*S12*(19 + 55*\[Epsilon]) + S23*(91 + 235*\[Epsilon])))*
      G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
     ((S12 + S23)*(-mm + S12 + S23)*(1 + \[Epsilon])) + 
   (5*S23*(2*mm*S12 - 2*S12^2 - S12*S23 + S23^2)*\[Epsilon]^5*
     G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (6*(S12 + S23)*(-mm + S12 + S23)) + 
   (S23*\[Epsilon]^4*(-2*mm*(3*S12*(1 + 5*\[Epsilon]) + 
        4*S23*(2 + 5*\[Epsilon])) + (S12 + S23)*(6*S12*(1 + 5*\[Epsilon]) + 
        S23*(31 + 55*\[Epsilon])))*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 
      0, 0])/(9*(S12 + S23)*(-mm + S12 + S23)*(1 + \[Epsilon])) + 
   ((mm - S12)*(6*mm - 6*S12 - 11*S23)*\[Epsilon]^5*
     G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/(3*(mm - S12 - S23)) + 
   ((mm - S12)*(9*mm - 9*S12 - 14*S23)*\[Epsilon]^5*
     G[0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(3*(mm - S12 - S23)) + 
   ((20*mm^2 - 41*mm*S12 + 21*S12^2 - 35*mm*S23 + 36*S12*S23)*\[Epsilon]^4*
     G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/(9*(mm - S12 - S23)) + 
   (53*S12*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0, 
      0, 0, 0, 0])/27 - (5*S12*(3*S12 - S23)*\[Epsilon]^5*
     G[0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0])/(12*(S12 + S23)) - 
   3*(-mm + S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 
     0, 0] - (S12*S23*\[Epsilon]^4*(5 + 9*\[Epsilon])*
     G[0, 1, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0])/12 - 
   (S12*S23*\[Epsilon]^4*(-2*mm*(3 + 7*\[Epsilon]) + 
      2*S12*(3 + 7*\[Epsilon]) + S23*(11 + 19*\[Epsilon]))*
     G[0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0])/(12*(-mm + S12 + S23)) - 
   (S12*S23*\[Epsilon]^4*(mm - 23*mm*\[Epsilon] + 2*S23*(7 + 19*\[Epsilon]) + 
      S12*(-1 + 23*\[Epsilon]))*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 
      0])/(36*(-mm + S12 + S23)*(1 + \[Epsilon])) + 
   (\[Epsilon]^5*(77*(-mm + S12) + 107*S23 + 149*(-mm + S12)*\[Epsilon] + 
      179*S23*\[Epsilon])*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/
    (9*(1 + \[Epsilon])) + (\[Epsilon]^5*(11*(-mm + S12) + 21*S23 + 
      35*(-mm + S12)*\[Epsilon] + 45*S23*\[Epsilon])*
     G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/(3*(1 + \[Epsilon])) - 
   (35*mm*\[Epsilon]^3*G[0, 2, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0])/54 + 
   (5*S12*(S12 + 5*S23)*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 
      0, 0])/(144*(S12 + S23)) + 
   (S12*\[Epsilon]^4*(mm*(8 - 16*\[Epsilon]) + 8*S12*(-1 + 2*\[Epsilon]) + 
      S23*(7 + 31*\[Epsilon]))*G[0, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
      0])/(9*(S12 + (S12*S23)/(-mm + S12))*(1 + \[Epsilon])) + 
   (S12*\[Epsilon]^4*(4*S23*(3 + 5*\[Epsilon]) - mm*(7 + 15*\[Epsilon]) + 
      S12*(7 + 15*\[Epsilon]))*G[0, 2, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(3*(S12 + (S12*S23)/(-mm + S12))*(1 + \[Epsilon])) + 
   (mm*S12*\[Epsilon]^3*G[0, 2, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/36 + 
   (S12*(151*S12 + 181*S23)*\[Epsilon]^4*G[0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 0, 0])/(27*(S12 + S23)) + 
   ((-mm + S12)*\[Epsilon]^4*G[1, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/
    3 + (3*(-mm + S23)*\[Epsilon]^4*G[1, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0, 0, 
      0, 0])/2 - (7*S12*\[Epsilon]^4*G[1, 0, 0, 2, 0, 1, 0, 2, 0, 1, 0, 0, 0, 
      0, 0])/4 + (3*S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 0, 1, 1, 2, 0, 1, 0, 
      0, 0, 0, 0])/4 + (5*(mm - S12)*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 
      2, 0, -1, 0, 0, 0, 0])/3 - 
   (S12*S23*\[Epsilon]^4*(S23*(-1 + 3*\[Epsilon]) + S12*(4 + 8*\[Epsilon]))*
     G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0])/
    (6*(S12 + S23)*(1 + \[Epsilon])) - 
   (5*mm*S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (6*(S12 + S23)) + (5*(S12 + S23)*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 
      0, 1, 0, 0, 0, 0, 0])/3 - 
   (S12*S23*\[Epsilon]^5*(S23*(-1 + 3*\[Epsilon]) + S12*(9 + 13*\[Epsilon]))*
     G[1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (12*(S12 + S23)*(1 + \[Epsilon])) - 
   (5*S12*S23*(S12 + 3*S23)*\[Epsilon]^4*G[1, 0, 1, 0, 2, 0, 1, 2, 0, 1, 0, 
      0, 0, 0, 0])/(36*(S12 + S23)) - 
   (5*mm*S23*\[Epsilon]^4*G[1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/6 + 
   (13*(S12 + S23)*\[Epsilon]^5*G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
      0])/3 + (S12*S23*\[Epsilon]^4*(3*S12*(-3 + \[Epsilon]) - 
      S23*(19 + 7*\[Epsilon]))*G[1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 
      0])/(36*(S12 + S23)*(1 + \[Epsilon])) - 
   (S12*S23*\[Epsilon]^5*(S12*(-3 + 5*\[Epsilon]) - S23*(13 + 5*\[Epsilon]))*
     G[1, 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (12*(S12 + S23)*(1 + \[Epsilon])) + (mm - S12)*\[Epsilon]^5*
    G[1, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0] - 
   S12*\[Epsilon]^6*G[1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0] + 
   (-mm + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (5*S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0])/
    9 + (4*S12*(-mm + S23)*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 
      0, 0, 0])/9 + (5*(-mm + S12)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 
      1, -1, 0, 0, 0, 0])/3 + (5*(mm - S23)*\[Epsilon]^6*
     G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0])/3 + 
   (10*S12*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0])/3 + 
   S12*(-3*mm + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0] - (S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 
      -1])/3 - 3*S12*(-mm + S12 + S23)*\[Epsilon]^6*
    G[1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (S12^2*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0])/
    2 - (13*S12*(-mm + S12)*\[Epsilon]^5*G[1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 
      0, 0, 0, 0])/9 - S12*(-mm + S12)*\[Epsilon]^5*
    G[1, 1, 1, 0, 2, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0] + 
   (35*(mm - S12)*\[Epsilon]^5*G[1, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
      0])/3 + 4*mm*(-mm + S12)*\[Epsilon]^4*G[1, 2, 0, 0, 1, 0, 2, 0, 1, 1, 
     0, 0, 0, 0, 0] + (S12*(-mm + S23)*\[Epsilon]^4*(1 + \[Epsilon])*
     G[1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/9 + 
   (mm*S12*(3*S12 + 8*S23)*\[Epsilon]^5*G[2, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 0])/(6*(S12 + S23)) - 
   (13*mm*S12*\[Epsilon]^4*G[2, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    6 + (mm*S12*\[Epsilon]^5*G[2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    3 + (mm*S12*\[Epsilon]^3*G[2, 2, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0])/
    3 - (S12^2*\[Epsilon]^3*G[2, 2, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0])/
    4, g[101] -> S12^2*S23*\[Epsilon]^5*G[1, 2, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
    0, 0, 0], g[102] -> -(S12*(-mm + S12)*\[Epsilon]^5*
    G[1, 2, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0]), 
 g[103] -> S12^2*S23*\[Epsilon]^5*G[1, 1, 1, 0, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
    0], g[104] -> -(S12*(-mm + S12)*\[Epsilon]^5*G[1, 1, 1, 0, 2, 1, 1, 1, 0, 
     1, -1, 0, 0, 0, 0]), 
 g[105] -> -(S12*(-mm + S12 + S23)*\[Epsilon]^6*G[1, 1, 0, 1, 1, 1, 1, 1, 0, 
     1, 0, 0, 0, 0, 0]), g[106] -> S12^2*S23*\[Epsilon]^5*
   G[1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0], 
 g[107] -> -(S12*(-mm + S12 + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 1, 1, 0, 1, 
     1, 0, 0, 0, 0, 0]), g[108] -> S12^2*S23*\[Epsilon]^5*
   G[1, 1, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0], 
 g[109] -> S12*S23*\[Epsilon]^6*G[0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 
    0], g[110] -> S12*(-mm + S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 
    1, -1, 0, 0, 0, 0], 
 g[111] -> -1/3600*(S23*\[Epsilon]^3*(S12*S23^2*(-1 + 2*\[Epsilon])*
        (S23*(859 + 4233*\[Epsilon] + 3950*\[Epsilon]^2) + 
         S12*(1309 + 5583*\[Epsilon] + 4850*\[Epsilon]^2)) + 
       mm*S23*(1800*S23^2*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
         S12^2*(4130 + 11834*\[Epsilon] - 9680*\[Epsilon]^2 - 
           25016*\[Epsilon]^3) - 3*S12*S23*(-1363 - 5083*\[Epsilon] + 
           532*\[Epsilon]^2 + 6172*\[Epsilon]^3)) - 
       5*mm^3*(-360*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
         S12*(-215 + 649*\[Epsilon] + 7052*\[Epsilon]^2 + 
           8924*\[Epsilon]^3)) + mm^2*(-3600*S23^2*\[Epsilon]*
          (1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
         5*S12^2*(-305 + 559*\[Epsilon] + 7412*\[Epsilon]^2 + 
           9284*\[Epsilon]^3) + 3*S12*S23*(-1435 - 3163*\[Epsilon] + 
           10780*\[Epsilon]^2 + 18412*\[Epsilon]^3)))*
      G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
     (S12*(mm - S23)^2*(-mm + S12 + S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
      (1 + 2*\[Epsilon])) + ((3*mm - 5*S12 - 3*S23)*S23*\[Epsilon]^5*
     G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(4*(mm - S12 - S23)) - 
   (S23*\[Epsilon]^4*(8*S12*(7 + 10*\[Epsilon]) - mm*(41 + 65*\[Epsilon]) + 
      S23*(41 + 65*\[Epsilon]))*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(15*(mm - S12 - S23)*(1 + \[Epsilon])) + 
   (6*S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[0, 0, 2, 2, 0, 0, 1, 1, 1, 0, 0, 
      0, 0, 0, 0])/5 + (\[Epsilon]^5*(S12^2*S23*(-1 + 2*\[Epsilon])*
       (-3*S23*(1 + 13*\[Epsilon] + 4*\[Epsilon]^2) + 
        S12*(7 - 9*\[Epsilon] + 8*\[Epsilon]^2)) - 
      2*mm^2*(-9*S23^2*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        3*S12*S23*(-1 - 12*\[Epsilon] + 17*\[Epsilon]^2 + 242*\[Epsilon]^3) + 
        2*S12^2*(1 + \[Epsilon] + 98*\[Epsilon]^2 + 272*\[Epsilon]^3)) + 
      3*mm^3*(-6*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-1 - \[Epsilon] + 72*\[Epsilon]^2 + 308*\[Epsilon]^3)) + 
      mm*S12*(S12^2*(7 + 7*\[Epsilon] + 176*\[Epsilon]^2 + 
          164*\[Epsilon]^3) + 3*S23^2*(-1 - 17*\[Epsilon] - 8*\[Epsilon]^2 + 
          212*\[Epsilon]^3) + S12*S23*(1 - 77*\[Epsilon] + 218*\[Epsilon]^2 + 
          824*\[Epsilon]^3)))*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (10*S12*(mm - S23)*(-mm + S12 + S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + 
   (\[Epsilon]^5*(mm^2*(42*S23^2*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + 2*S12*S23*(7 + 64*\[Epsilon] + 101*\[Epsilon]^2 - 
          574*\[Epsilon]^3) + 4*S12^2*(1 + \[Epsilon] - 82*\[Epsilon]^2 - 
          268*\[Epsilon]^3)) + S12^2*S23*
       (S23*(7 + 37*\[Epsilon] - 34*\[Epsilon]^2 - 16*\[Epsilon]^3) + 
        3*S12*(-1 + 9*\[Epsilon] + 2*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
      mm*S12*(3*S12^2*(1 + \[Epsilon] + 48*\[Epsilon]^2 + 52*\[Epsilon]^3) + 
        S23^2*(-7 - 79*\[Epsilon] - 176*\[Epsilon]^2 + 484*\[Epsilon]^3) + 
        S12*S23*(-11 - 113*\[Epsilon] + 2*\[Epsilon]^2 + 656*\[Epsilon]^3)) + 
      mm^3*(-42*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-7 - 7*\[Epsilon] + 184*\[Epsilon]^2 + 916*\[Epsilon]^3)))*
     G[0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (10*S12*(mm - S23)*(-mm + S12 + S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - 
   (\[Epsilon]^4*(S12^2*S23^2*(-1 + 2*\[Epsilon])*
       (6*S23*(2 - \[Epsilon] + 5*\[Epsilon]^2) + 
        S12*(37 + 69*\[Epsilon] + 80*\[Epsilon]^2)) - 
      15*mm^4*(-3*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-2 + 5*\[Epsilon] + 83*\[Epsilon]^2 + 202*\[Epsilon]^3)) + 
      mm*S12*S23*(S12^2*(130 + 277*\[Epsilon] + 335*\[Epsilon]^2 - 
          118*\[Epsilon]^3) + S12*S23*(91 + 157*\[Epsilon] + 
          986*\[Epsilon]^2 + 2072*\[Epsilon]^3) + 
        S23^2*(-26 - 65*\[Epsilon] + 509*\[Epsilon]^2 + 2150*\[Epsilon]^3)) + 
      mm^2*(45*S23^3*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        15*S12^3*(-3 + 10*\[Epsilon] + 57*\[Epsilon]^2 + 74*\[Epsilon]^3) - 
        2*S12^2*S23*(35 - 52*\[Epsilon] + 355*\[Epsilon]^2 + 
          1738*\[Epsilon]^3) - 2*S12*S23^2*(-53 - 158*\[Epsilon] + 
          707*\[Epsilon]^2 + 3242*\[Epsilon]^3)) + 
      mm^3*(-90*S23^2*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        15*S12^2*(1 - 5*\[Epsilon] + 26*\[Epsilon]^2 + 128*\[Epsilon]^3) + 
        2*S12*S23*(-55 - 88*\[Epsilon] + 1075*\[Epsilon]^2 + 
          3682*\[Epsilon]^3)))*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 
      0])/(25*S12*(mm - S23)^2*(-mm + S12 + S23)*(1 + \[Epsilon])*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (2*\[Epsilon]^3*(1 + 2*\[Epsilon])*
     (113*S12*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      2*mm*S23*(81*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(176 + 67*\[Epsilon] - 163*\[Epsilon]^2)) + 
      mm^2*(-162*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-131 + 509*\[Epsilon] + 1396*\[Epsilon]^2)))*
     G[0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0])/
    (45*(mm - S23)^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2)) + 
   (\[Epsilon]^5*(6*mm*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
      S12*S23*(-1 + 5*\[Epsilon] + 22*\[Epsilon]^2 - 56*\[Epsilon]^3) + 
      mm*S12*(1 + \[Epsilon] + 56*\[Epsilon]^2 + 236*\[Epsilon]^3))*
     G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (30*S12*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(S12*S23^2*(-31 - 11*\[Epsilon] + 116*\[Epsilon]^2) + 
      2*mm*S23*(27*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(59 + 82*\[Epsilon] - 115*\[Epsilon]^2)) + 
      3*mm^2*(-18*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-13 + 61*\[Epsilon] + 230*\[Epsilon]^2)))*
     G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    (40*(mm - S23)^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2)) + 
   (\[Epsilon]^6*(2*mm^2*S12*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      S12*S23*(1 + \[Epsilon])*(S12 + 4*S12*\[Epsilon] + 
        S23*(-1 + 8*\[Epsilon])) + 
      mm*(6*S23^2*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        3*S12*S23*(1 + \[Epsilon] + 8*\[Epsilon]^2) + 
        S12^2*(-1 + \[Epsilon] + 14*\[Epsilon]^2)))*
     G[0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (2*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(78*mm*S23*\[Epsilon]*(1 + 3*\[Epsilon]) - 
      11*mm*S12*(-23 + 23*\[Epsilon] + 106*\[Epsilon]^2) + 
      S12*S23*(-253 + 91*\[Epsilon] + 680*\[Epsilon]^2))*
     G[0, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0])/
    (40*S12*(mm - S23)*(1 + \[Epsilon])) - 
   ((S12 + S23)*\[Epsilon]^5*(2*S12*S23^2*(-23 + 11*\[Epsilon] + 
        70*\[Epsilon]^2) + mm*S23*(30*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(155 + 31*\[Epsilon] - 532*\[Epsilon]^2)) + 
      5*mm^2*(-6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-11 + 65*\[Epsilon] + 208*\[Epsilon]^2)))*
     G[0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/
    (25*S12*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(S12*S23^2*(1 + 113*\[Epsilon] - 80*\[Epsilon]^2) - 
      6*mm*S23*(5*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(5 + 46*\[Epsilon] - 37*\[Epsilon]^2)) - 
      5*mm^2*(-6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-1 + \[Epsilon] + 86*\[Epsilon]^2)))*G[0, 1, 0, 1, 1, 0, 1, 2, 
      0, 2, 0, 0, 0, 0, 0])/(200*(mm - S23)^2*(-1 + \[Epsilon] + 
      2*\[Epsilon]^2)) + ((S12 + S23)*\[Epsilon]^5*
     (54*mm*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
      mm*S12*(49 - 49*\[Epsilon] - 38*\[Epsilon]^2) + 
      S12*S23*(-49 + 55*\[Epsilon] + 56*\[Epsilon]^2))*
     G[0, 1, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0])/
    (20*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])) - 
   (S23*\[Epsilon]^4*(6*mm*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
      mm*S12*(11 - 21*\[Epsilon] - 62*\[Epsilon]^2) + 
      S12*S23*(-11 + 3*\[Epsilon] + 8*\[Epsilon]^2))*
     G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0])/
    (20*(mm - S23)*(-1 + 2*\[Epsilon])) + 
   ((-mm + S12)*S23*\[Epsilon]^5*(6*mm*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
      S12*S23*(-1 + 7*\[Epsilon] - 40*\[Epsilon]^2) + 
      mm*S12*(1 - \[Epsilon] + 58*\[Epsilon]^2))*G[0, 1, 0, 1, 1, 0, 2, 1, 1, 
      1, 0, 0, 0, 0, 0])/(40*S12*(mm - S23)*(1 + \[Epsilon])*
     (-1 + 2*\[Epsilon])) - 
   (3*\[Epsilon]^5*(4*mm*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
      S12*S23*(1 + 5*\[Epsilon] + 8*\[Epsilon]^2 - 4*\[Epsilon]^3) + 
      mm*S12*(-1 - \[Epsilon] + 44*\[Epsilon]^2 + 124*\[Epsilon]^3))*
     G[0, 1, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (10*S12*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (2*\[Epsilon]^4*(S12*S23^2*(-34 - 55*\[Epsilon] + 181*\[Epsilon]^2 + 
        130*\[Epsilon]^3) + mm*S23*(15*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(110 + 239*\[Epsilon] - 695*\[Epsilon]^2 - 
          1346*\[Epsilon]^3)) + 5*mm^2*(-3*S23*\[Epsilon]*
         (1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-8 + 28*\[Epsilon] + 290*\[Epsilon]^2 + 416*\[Epsilon]^3)))*
     G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    (75*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - (S12*\[Epsilon]^5*G[0, 1, 0, 2, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 0])/4 + (S12*S23*\[Epsilon]^4*(7 + 3*\[Epsilon])*
     G[0, 1, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0])/20 + 
   (S12*S23*\[Epsilon]^4*(-6*mm*(-2 + \[Epsilon]) + 6*S23*(-2 + \[Epsilon]) + 
      S12*(-7 + 11*\[Epsilon]))*G[0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 
      0])/(20*(mm - S12 - S23)) - 
   (S12*S23*\[Epsilon]^4*(2*S12*(5 + 9*\[Epsilon]) - mm*(5 + 13*\[Epsilon]) + 
      S23*(5 + 13*\[Epsilon]))*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 
      0])/(20*(-mm + S12 + S23)*(1 + \[Epsilon])) + 
   (\[Epsilon]^5*(mm*(41 - 31*\[Epsilon]) + S23*(-41 + 31*\[Epsilon]) + 
      S12*(-11 + 61*\[Epsilon]))*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
      0])/(15*(1 + \[Epsilon])) + 
   (2*\[Epsilon]^5*(2*S12*(5 + 11*\[Epsilon]) - mm*(5 + 17*\[Epsilon]) + 
      S23*(5 + 17*\[Epsilon]))*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(5*(1 + \[Epsilon])) + (-mm + S23)*\[Epsilon]^6*
    G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0] - 
   (6*S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0])/
    5 - (3*S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 2, 1, 1, 1, -1, 0, 0, 0, 
      0])/5 - (mm*\[Epsilon]^3*(S12*S23^2*(-74 - 101*\[Epsilon] + 
        323*\[Epsilon]^2 + 350*\[Epsilon]^3) + 
      mm*S23*(135*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(274 + 787*\[Epsilon] + 65*\[Epsilon]^2 - 610*\[Epsilon]^3)) + 
      mm^2*(-135*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-92 + 286*\[Epsilon] + 2420*\[Epsilon]^2 + 2852*\[Epsilon]^3)))*
     G[0, 2, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0])/
    (90*S12*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + 
   (\[Epsilon]^3*(S12*S23^2*(-19 + 17*\[Epsilon] + 24*\[Epsilon]^2 + 
        116*\[Epsilon]^3) + 2*mm*S23*(42*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(47 + 117*\[Epsilon] + 154*\[Epsilon]^2 - 
          72*\[Epsilon]^3)) + mm^2*(-84*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(-27 + 181*\[Epsilon] + 916*\[Epsilon]^2 + 
          1180*\[Epsilon]^3)))*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 
      0])/(80*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + 
   (\[Epsilon]^4*(S12^2*S23^2*(-1 + 4*\[Epsilon]^2)*
       (2*S23*(91 + 103*\[Epsilon]) + S12*(197 + 221*\[Epsilon])) + 
      mm*S12*S23*(S12*S23*(911 + 1763*\[Epsilon] - 1304*\[Epsilon]^2 - 
          2012*\[Epsilon]^3) + 2*S23^2*(91 + 157*\[Epsilon] - 
          94*\[Epsilon]^2 + 92*\[Epsilon]^3) - 
        2*S12^2*(-281 - 629*\[Epsilon] + 224*\[Epsilon]^2 + 
          716*\[Epsilon]^3)) + 2*mm^4*(-54*S23*\[Epsilon]*
         (1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-103 + 137*\[Epsilon] + 1672*\[Epsilon]^2 + 
          1792*\[Epsilon]^3)) + mm^2*(-108*S23^3*\[Epsilon]*
         (1 + 5*\[Epsilon] + 6*\[Epsilon]^2) - 6*S12*S23^2*
         (119 + 293*\[Epsilon] + 94*\[Epsilon]^2 + 148*\[Epsilon]^3) + 
        20*S12^2*S23*(-65 - 116*\[Epsilon] + 179*\[Epsilon]^2 + 
          266*\[Epsilon]^3) + S12^3*(-221 + 259*\[Epsilon] + 
          3404*\[Epsilon]^2 + 4004*\[Epsilon]^3)) + 
      mm^3*(216*S23^2*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) - 
        18*S12*S23*(-41 - 65*\[Epsilon] + 144*\[Epsilon]^2 + 
          160*\[Epsilon]^3) - S12^2*(-427 + 533*\[Epsilon] + 
          6748*\[Epsilon]^2 + 7588*\[Epsilon]^3)))*G[0, 2, 0, 0, 1, 0, 2, 0, 
      1, 1, 0, 0, 0, 0, 0])/(15*S12*(mm - S23)^2*(-mm + S12 + S23)*
     (1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) - 
   (\[Epsilon]^4*(S12^2*S23*(S23*(39 + 61*\[Epsilon] - 234*\[Epsilon]^2 + 
          32*\[Epsilon]^3) + S12*(19 + 41*\[Epsilon] - 154*\[Epsilon]^2 + 
          112*\[Epsilon]^3)) - 2*mm^2*(3*S23^2*\[Epsilon]*
         (1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12^2*(-29 + 3*\[Epsilon] + 464*\[Epsilon]^2 + 492*\[Epsilon]^3) + 
        S12*S23*(-39 - 28*\[Epsilon] + 399*\[Epsilon]^2 + 
          646*\[Epsilon]^3)) + 
      mm*S12*(S12^2*(-19 + 13*\[Epsilon] + 424*\[Epsilon]^2 + 
          212*\[Epsilon]^3) + S23^2*(-39 - 55*\[Epsilon] + 264*\[Epsilon]^2 + 
          484*\[Epsilon]^3) + S12*S23*(-97 - 103*\[Epsilon] + 
          922*\[Epsilon]^2 + 664*\[Epsilon]^3)) + 
      mm^3*(6*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-39 - 7*\[Epsilon] + 504*\[Epsilon]^2 + 772*\[Epsilon]^3)))*
     G[0, 2, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (20*S12*(mm - S23)*(-mm + S12 + S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + 
   (mm*\[Epsilon]^3*(S12*S23^2*(-19 - 40*\[Epsilon] + 121*\[Epsilon]^2 + 
        70*\[Epsilon]^3) + mm*S23*(45*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(80 + 239*\[Epsilon] - 185*\[Epsilon]^2 - 
          326*\[Epsilon]^3)) + 5*mm^2*(-9*S23*\[Epsilon]*
         (1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-5 + 25*\[Epsilon] + 200*\[Epsilon]^2 + 224*\[Epsilon]^3)))*
     G[0, 2, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    (50*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - 
   (\[Epsilon]^4*(S12*S23^2*(-23 - 20*\[Epsilon] + 101*\[Epsilon]^2 + 
        62*\[Epsilon]^3) + mm*S23*(39*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(88 + 229*\[Epsilon] + 29*\[Epsilon]^2 - 
          58*\[Epsilon]^3)) + mm^2*(-39*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(-29 + 115*\[Epsilon] + 806*\[Epsilon]^2 + 
          860*\[Epsilon]^3)))*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/
    (15*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - 
   (\[Epsilon]^5*(S12*S23^2*(-23 + 17*\[Epsilon] + 88*\[Epsilon]^2) + 
      2*mm*S23*(21*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(37 + 62*\[Epsilon] - 77*\[Epsilon]^2)) + 
      3*mm^2*(-14*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-9 + 9*\[Epsilon] + 118*\[Epsilon]^2)))*
     G[0, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (40*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])) - 
   (\[Epsilon]^4*(3*S12*S23^2*(-55 - 93*\[Epsilon] + 186*\[Epsilon]^2 + 
        320*\[Epsilon]^3) + 2*mm*S23*(15*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(112 + 139*\[Epsilon] - 721*\[Epsilon]^2 - 
          1150*\[Epsilon]^3)) + 
      mm^2*(6*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        S12*(-59 - 59*\[Epsilon] + 584*\[Epsilon]^2 + 980*\[Epsilon]^3)))*
     G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (20*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + (mm*S23*\[Epsilon]^3*
     (18*mm*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
      mm*S12*(53 + 53*\[Epsilon] - 320*\[Epsilon]^2 - 476*\[Epsilon]^3) + 
      S12*S23*(-53 - 83*\[Epsilon] + 170*\[Epsilon]^2 + 296*\[Epsilon]^3))*
     G[0, 2, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0])/
    (40*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - (11*S12*\[Epsilon]^4*G[0, 2, 0, 2, 0, 1, 0, 1, 1, 
      0, 0, 0, 0, 0, 0])/9 - (3*(mm - S12)*\[Epsilon]^4*
     (15*S12*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      2*mm*S23*(15*S23*\[Epsilon]*(1 + 3*\[Epsilon]) - 
        S12*(-22 + \[Epsilon] + 41*\[Epsilon]^2)) + 
      mm^2*(-30*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-17 + 71*\[Epsilon] + 196*\[Epsilon]^2)))*
     G[1, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/
    (20*S12*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])) - 
   (3*(S12 + S23)*\[Epsilon]^5*(8*S12*S23^2*(-1 + \[Epsilon] + 
        2*\[Epsilon]^2) + mm*S23*(18*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(23 + 7*\[Epsilon] - 16*\[Epsilon]^2)) + 
      9*mm^2*(-2*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-1 + 3*\[Epsilon] + 8*\[Epsilon]^2)))*G[1, 0, 0, 1, 1, 0, 1, 2, 
      0, 1, 0, 0, 0, 0, 0])/(10*S12*(mm - S23)^2*(1 + \[Epsilon])*
     (-1 + 2*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(2*S12*S23^2*(-4 - \[Epsilon] + 18*\[Epsilon]^2) + 
      mm*S23*(6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(23 + 27*\[Epsilon] - 56*\[Epsilon]^2)) + 
      mm^2*(-6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-9 + 17*\[Epsilon] + 92*\[Epsilon]^2)))*
     G[1, 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (20*(mm - S23)^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2)) + 
   (\[Epsilon]^4*(67*S12*S23^2*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 
        4*\[Epsilon]^3) + 8*mm*S23*(9*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(22 + 40*\[Epsilon] - 25*\[Epsilon]^2 - 
          16*\[Epsilon]^3)) + mm^2*(-72*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(-73 + 71*\[Epsilon] + 868*\[Epsilon]^2 + 
          724*\[Epsilon]^3)))*G[1, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/
    (20*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + (6*(mm - S12)*\[Epsilon]^4*
     G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, -1, 0, 0, 0, 0])/5 + 
   (3*S12*S23*\[Epsilon]^4*(3 + 5*\[Epsilon])*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 
      0, 0, 0, 0, 0])/(10*(1 + \[Epsilon])) + 
   (26*(S12 + S23)*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
      0])/5 + (3*S12*S23*\[Epsilon]^5*(1 + 3*\[Epsilon])*
     G[1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(20*(1 + \[Epsilon])) - 
   (S12*S23*\[Epsilon]^4*(16 + 31*\[Epsilon])*G[1, 0, 1, 0, 2, 0, 1, 2, 0, 1, 
      0, 0, 0, 0, 0])/(30*(1 + \[Epsilon])) - 
   (13*mm*S23*\[Epsilon]^4*G[1, 0, 1, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    10 + (6*(-mm + S23)*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, 1, 2, 2, 0, -1, 0, 
      0, 0, 0])/5 - (3*S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     G[1, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0])/20 + 
   (3*mm*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*G[1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 
      0, 0, 0, 0, 0])/10 - (28*(S12 + S23)*\[Epsilon]^5*
     G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/5 + 
   (S12*S23*\[Epsilon]^4*(19 + \[Epsilon])*G[1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 0, 
      0, 0, 0, 0])/(60*(1 + \[Epsilon])) + 
   (S12*S23*\[Epsilon]^6*G[1, 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (10*(1 + \[Epsilon])) + 
   (3*\[Epsilon]^5*(S12^2*S23*(1 + \[Epsilon] - 4*\[Epsilon]^2 - 
        4*\[Epsilon]^3) + mm*S12*(S12*(-1 + 2*\[Epsilon] + 19*\[Epsilon]^2 + 
          22*\[Epsilon]^3) + S23*(-1 - 4*\[Epsilon] + 13*\[Epsilon]^2 + 
          58*\[Epsilon]^3)) + mm^2*(3*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) - S12*(-1 + 2*\[Epsilon] + 43*\[Epsilon]^2 + 
          94*\[Epsilon]^3)))*G[1, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0])/
    (5*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - 
   (6*\[Epsilon]^5*(5*S12*S23^2*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 
        4*\[Epsilon]^3) + mm*S23*(6*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 
          6*\[Epsilon]^2) + S12*(17 + 41*\[Epsilon] - 20*\[Epsilon]^2 - 
          80*\[Epsilon]^3)) + 
      6*mm^2*(-(S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2)) + 
        S12*(-1 + 3*\[Epsilon] + 26*\[Epsilon]^2 + 34*\[Epsilon]^3)))*
     G[1, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0])/
    (5*S12*(mm - S23)*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - (S12*S23*\[Epsilon]^4*
     (4*mm*S23*(7 + 8*\[Epsilon] + \[Epsilon]^2) + 
      7*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      9*mm^2*(-1 + 5*\[Epsilon] + 14*\[Epsilon]^2))*
     G[1, 1, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0])/
    (20*(mm - S23)^2*(1 + \[Epsilon])) + 
   (3*(S12 + S23)*\[Epsilon]^6*(5*S12*S23^2*(-1 + \[Epsilon] + 
        2*\[Epsilon]^2) + mm*S23*(6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(17 + \[Epsilon] - 40*\[Epsilon]^2)) - 
      6*mm^2*(S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(1 - 6*\[Epsilon] - 17*\[Epsilon]^2)))*G[1, 1, 0, 1, 1, 0, 1, 1, 
      0, 1, 0, 0, 0, 0, 0])/(5*S12*(mm - S23)^2*(1 + \[Epsilon])*
     (-1 + 2*\[Epsilon])) + 
   (mm*\[Epsilon]^4*(5*S12*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      mm*S23*(9*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(17 + 4*\[Epsilon] - 31*\[Epsilon]^2)) + 
      3*mm^2*(-3*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-2 + 11*\[Epsilon] + 31*\[Epsilon]^2)))*
     G[1, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/
    (5*(mm - S23)^2*(-1 + 2*\[Epsilon])) - 
   (3*mm*S23*\[Epsilon]^4*(5*S12*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      mm*S23*(6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(17 + 7*\[Epsilon] - 22*\[Epsilon]^2)) - 
      6*mm^2*(S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(1 - 5*\[Epsilon] - 14*\[Epsilon]^2)))*G[1, 1, 0, 1, 1, 0, 2, 0, 
      1, 1, 0, 0, 0, 0, 0])/(10*S12*(mm - S23)^2*(1 + \[Epsilon])) + 
   (28*(mm - S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
      0])/5 + (7*S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 
      0, 0, 0])/15 + (6*S12*(mm - S23)*\[Epsilon]^5*
     G[1, 1, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0])/5 + 
   (mm - S12)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0] - 
   (S12*(mm + 2*S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0])/5 - (S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 
      0, -1])/5 + (2*S12*(-mm + S12)*\[Epsilon]^5*G[1, 1, 1, 0, 2, 0, 1, 0, 
      1, 1, 0, 0, 0, 0, 0])/3 - (S12 + S23)*\[Epsilon]^6*
    G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, -1] + 
   (3*S12*(5*mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 
      0, 0])/5 + (S12*S23*\[Epsilon]^5*G[1, 1, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 
      0, 0, -1])/2 + 
   (\[Epsilon]^5*(107*S12^2*S23^2*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 
        4*\[Epsilon]^3) + mm*S12*S23*
       (S12*(298 + 622*\[Epsilon] - 292*\[Epsilon]^2 - 688*\[Epsilon]^3) + 
        S23*(107 + 143*\[Epsilon] - 176*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
      mm^2*(-36*S23^2*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) + 
        2*S12*S23*(-149 - 329*\[Epsilon] - 16*\[Epsilon]^2 + 
          20*\[Epsilon]^3) + 7*S12^2*(-17 + 19*\[Epsilon] + 
          248*\[Epsilon]^2 + 284*\[Epsilon]^3)) + 
      mm^3*(36*S23*\[Epsilon]*(1 + 5*\[Epsilon] + 6*\[Epsilon]^2) - 
        S12*(-119 + 133*\[Epsilon] + 1664*\[Epsilon]^2 + 1772*\[Epsilon]^3)))*
     G[1, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    (5*S12*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + 
   (3*mm*\[Epsilon]^4*(-55*S12^2*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      mm^2*(24*S23^2*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12^2*(61 - 193*\[Epsilon] - 518*\[Epsilon]^2) - 
        4*S12*S23*(-38 - 7*\[Epsilon] + 31*\[Epsilon]^2)) + 
      mm*S12*S23*(S23*(-55 + 31*\[Epsilon] + 38*\[Epsilon]^2) + 
        4*S12*(-38 - \[Epsilon] + 49*\[Epsilon]^2)) + 
      mm^3*(-24*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-61 + 193*\[Epsilon] + 518*\[Epsilon]^2)))*
     G[1, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/
    (20*S12*(mm - S23)^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])) + 
   (23*S12*(-mm + S23)*\[Epsilon]^4*(1 + \[Epsilon])*
     G[1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/15 - 
   (mm*S12*\[Epsilon]^5*G[2, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/2 + 
   2*mm*S12*\[Epsilon]^4*G[2, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (3*mm*\[Epsilon]^4*(7*S12*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      4*mm*S23*(6*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(7 + 8*\[Epsilon] + \[Epsilon]^2)) + 
      3*mm^2*(-8*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        3*S12*(-1 + 5*\[Epsilon] + 14*\[Epsilon]^2)))*
     G[2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    (20*(mm - S23)^2*(1 + \[Epsilon])) + 
   (4*mm*S12*\[Epsilon]^5*G[2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/5 + 
   (3*mm*S12*\[Epsilon]^5*G[2, 1, 1, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, 0, 0])/
    5 + (mm*\[Epsilon]^3*(-41*S12*S23^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2) + 
      mm^2*(36*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(47 - 227*\[Epsilon] - 634*\[Epsilon]^2)) + 
      4*mm*S23*(-9*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(-31 + 4*\[Epsilon] + 71*\[Epsilon]^2)))*
     G[2, 2, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0])/
    (40*(mm - S23)^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2)), 
 g[112] -> (S23*\[Epsilon]^3*(-20*mm*\[Epsilon] + S23*(3 + 23*\[Epsilon]))*
     G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
    (10*(mm - S23)*(1 + \[Epsilon])) + 
   (8*S23*\[Epsilon]^5*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (1 + \[Epsilon]) + (4*(mm + 2*S12)*S23*\[Epsilon]^4*
     G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/(5*(mm - S23)) + 
   (4*S12*S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 
      0, 0, 0, 0, 0])/(-mm + S23) + 
   (S12*S23^2*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    (-mm + S23) + (9*S23*(S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 1, 1, 0, 1, 2, 
      0, 1, 0, 0, 0, 0, 0])/(5*(mm - S23)) + 
   (S12*S23^2*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (10*mm - 10*S23) - (S12*S23*\[Epsilon]^5*G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 
      0, 0, 0, 0, 0])/2 - (4*S23*\[Epsilon]^4*G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 
      0, 0, 0, 0, 0])/5 - S12*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 1, 1, 1, 
     2, 0, 0, 0, 0, 0] - (S12*S23*\[Epsilon]^4*(1 + 6*\[Epsilon])*
     G[0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0])/2 - 
   (2*S12*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (1 + \[Epsilon]) + (24*(-mm + S12 + S23)*\[Epsilon]^6*
     G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/(1 + \[Epsilon]) + 
   (24*(-mm + S12 + S23)*\[Epsilon]^6*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 
      0, 0, 0])/(1 + \[Epsilon]) + 
   (mm*S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0])/
    (mm - S23) + (S12*S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 
      0, 0, 0])/(2*(-mm + S23)) - (8*(mm - S12)*\[Epsilon]^4*
     (mm*\[Epsilon] - S23*(1 + 2*\[Epsilon]))*G[0, 2, 0, 0, 1, 0, 2, 0, 1, 1, 
      0, 0, 0, 0, 0])/((mm - S23)*(1 + \[Epsilon])) + 
   (8*(-mm + S12)*\[Epsilon]^5*G[0, 2, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(1 + \[Epsilon]) - (3*mm*S12*S23*\[Epsilon]^3*
     G[0, 2, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/(5*mm - 5*S23) + 
   2*S23*\[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (S12*S23*\[Epsilon]^5*G[0, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/2 + 
   (3*(mm - S12)*S23*\[Epsilon]^4*G[1, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 
      0])/(2*(mm - S23)) + (3*S23*(S12 + S23)*\[Epsilon]^5*
     G[1, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/(2*(mm - S23)) - 
   (S12*S23*\[Epsilon]^4*(S23 - 2*mm*\[Epsilon] + 3*S23*\[Epsilon])*
     G[1, 0, 0, 1, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (4*(mm - S23)*(1 + \[Epsilon])) - 
   (3*S23*\[Epsilon]^4*G[1, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/2 + 
   (S12*S23*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0])/
    (1 + \[Epsilon]) + (S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0])/(2 + 2*\[Epsilon]) - 
   (S12*S23*\[Epsilon]^4*(1 + 2*\[Epsilon])*G[1, 0, 1, 0, 2, 0, 1, 2, 0, 1, 
      0, 0, 0, 0, 0])/(2*(1 + \[Epsilon])) + 
   (S12*S23*\[Epsilon]^4*(1 + 2*\[Epsilon])*G[1, 0, 2, 0, 1, 0, 1, 0, 2, 1, 
      0, 0, 0, 0, 0])/(2*(1 + \[Epsilon])) - 
   (S12*S23*\[Epsilon]^5*(1 + 4*\[Epsilon])*G[1, 0, 2, 0, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0])/(2*(1 + \[Epsilon])) + 6*S23*\[Epsilon]^5*
    G[1, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0] + 
   (S12*S23^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*G[1, 1, 0, 1, 1, 0, 1, 0, 2, 
      1, 0, 0, 0, 0, 0])/(2*(mm - S23)) + 
   (3*S23*(S12 + S23)*\[Epsilon]^6*G[1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
      0, 0])/(-mm + S23) - (mm*S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*
     G[1, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/(mm - S23) + 
   (3*mm*S23^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*G[1, 1, 0, 1, 1, 0, 2, 0, 1, 
      1, 0, 0, 0, 0, 0])/(2*(mm - S23)) + S12*S23*\[Epsilon]^5*
    G[1, 1, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0] - 
   2*S12*S23*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 
   S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, -1] + 
   (S12*S23*\[Epsilon]^5*G[1, 1, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0, 0, -1])/
    2 + (12*(mm - S12)*S23*\[Epsilon]^5*G[1, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 0])/(mm - S23) + (9*mm*(-mm + S12)*S23*\[Epsilon]^4*
     G[1, 2, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/(2*(mm - S23)) - 
   (3*mm*S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*G[2, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 0, 0, 0, 0, 0])/(2*(mm - S23)) + 
   (3*mm*S12*S23*\[Epsilon]^3*G[2, 2, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0])/
    (4*mm - 4*S23), g[113] -> 
  (S23*(S12 + S23)*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 
      0])/(8*(mm - S12 - S23)) - (S23*(S12 + S23)*\[Epsilon]^5*
     G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(2*(mm - S12 - S23)) + 
   (S23*(S12 + S23)*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(-mm + S12 + S23) - ((-mm + S12)*(S12 + S23)*\[Epsilon]^5*
     G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/(-mm + S12 + S23) - 
   ((-mm + S12)*(S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 0, 2, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0])/(-mm + S12 + S23) - 
   ((-mm + S12)*(S12 + S23)*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 
      0, 0, 0, 0])/(-mm + S12 + S23) - 
   (S12*S23*(S12 + S23)*\[Epsilon]^4*(1 + \[Epsilon])*
     G[0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0])/(4*(-mm + S12 + S23)) - 
   (S12*S23*(S12 + S23)*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 
      0, 0])/(4*(-mm + S12 + S23)) + 2*(S12 + S23)*\[Epsilon]^5*
    G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0] + 
   2*(S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
     0] + ((-mm + S12)*(S12 + S23)*\[Epsilon]^4*G[0, 2, 0, 0, 1, 0, 2, 0, 1, 
      1, 0, 0, 0, 0, 0])/(-mm + S12 + S23) + 
   ((-mm + S12)*(S12 + S23)*\[Epsilon]^4*G[0, 2, 0, 0, 2, 0, 1, 1, 1, 0, 0, 
      0, 0, 0, 0])/(-mm + S12 + S23) - (S12 + S23)*\[Epsilon]^6*
    G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, -1], 
 g[114] -> S12^2*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 
    0], g[115] -> S12^2*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
    0, 0, 0, 0], g[116] -> S12*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, -1, 0, 0, 0, -1], g[117] -> S12*(-mm + S12)*\[Epsilon]^6*
   G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0]}


==> anc/F3/F3DE.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*\[Epsilon])/x, \[Epsilon]/(4*(-1 + x)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, (4*\[Epsilon])/x, (-2*\[Epsilon])/(-1 + x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  ((3 + y - 3*x*(1 + y))*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/
   (x*(-1 + x + x*y)), \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (\[Epsilon] - 3*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(3*(-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((2 - 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (\[Epsilon] - 3*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (2*\[Epsilon])/x, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*\[Epsilon])/(x - x^2), (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 
  -1/3*\[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(2*x - 2*x^2), \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/((-1 + x)*x), 
  (3*\[Epsilon])/(4*(-1 + x)*x), (3*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/((-1 + x)*x), 
  (-3/(-1 + x) - 2/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((3 - 2*x)*\[Epsilon])/(6*(-1 + x)*x), 0, 0, 0, 0, 0, 
  0, (2*\[Epsilon])/x, 0, 0, -(((-3 + x)*\[Epsilon])/((-1 + x)*x)), 
  \[Epsilon]/(4*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2/(-1 + x) - 3/x + (5*y)/(1 + x*y))*\[Epsilon], \[Epsilon]/(x - x^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/3*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/x, 0, 0, (-4*\[Epsilon])/x, -1/2*\[Epsilon]/x, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(x + x^2*y), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/6*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 
  0, 0, -(((1 + y)*\[Epsilon])/(-1 + x + x*y)), 0, 0, 
  ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, ((1 + y)*\[Epsilon])/(6*(-1 + x + x*y)), 
  -1/6*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-7 + 5*x)*\[Epsilon])/(3*(-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2/(-1 + x) + (4*y)/(1 + x*y))*
   \[Epsilon], -1/6*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  ((6 - 5*x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 0, 0, 0, 
  (-4*(2 + x*(-2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), \[Epsilon]/((-1 + x)*x), 
  (3*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (8*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*y*\[Epsilon])/(1 + x*y), 
  (-2*\[Epsilon])/(3*x), ((4 - 5*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2/(3 - 3*x) - x^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2/(-1 + x) - 5/x + (4*y)/(1 + x*y))*\[Epsilon], 
  \[Epsilon]/(6*(-1 + x)), (1/(4*(-1 + x)) + x^(-1))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(x - x^2), 0, (4*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(x - x^2), 
  \[Epsilon]/((-1 + x)*x), (3*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/(x + x^2*y), 0, 
  \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, ((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {((4 - 3*x)*\[Epsilon])/(18*(-1 + x)*x), 
  ((-2 + 3*x)*\[Epsilon])/(18*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1/(2*(-1 + x)) + x^(-1))*\[Epsilon], (1/(2*(-1 + x)) - 2/x)*\[Epsilon], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2/(-1 + x) - 4/x + (6*y)/(1 + x*y))*\[Epsilon], 
  \[Epsilon]/(6*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(2*\[Epsilon])/(3*x - 3*x^2), 
  (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6*\[Epsilon])/((-1 + x)*x), (6*(1 + x*(-1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(x - x^2), 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ((1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 
  -1/3*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {\[Epsilon]/(6 - 6*x), 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(4 - 4*x), 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 
  0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(6 - 6*x), 0, 0, 0, 0, 0, (2*\[Epsilon])/(-1 + x), 0, 0, 
  0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3/(-1 + x) + 2/x)*\[Epsilon], (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(3*(-1 + x)), 0, 0, 
  0, 0, 0, (8*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(-1 + x), 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12/(-1 + x) + 8/x)*\[Epsilon], (\[Epsilon] - 8*x*\[Epsilon])/((-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*(y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((1 - x)^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(6*x - 6*x^2), 0, 0, 0, 0, 0, 
  0, 0, 0, (2*\[Epsilon])/(x - x^2), \[Epsilon]/(4*x - 4*x^2), 0, 0, 
  (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3/x - (2*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(6*x - 6*x^2), 0, 0, 0, 0, 
  0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(x - x^2), 0, 0, 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8/(-1 + x) + 3/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (8*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(x - x^2), 
  0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-3 + x*(3 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (5/(-1 + x) - 7/x - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(6*x - 6*x^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, \[Epsilon]/(x - x^2), 0, 0, 
  0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3/(-1 + x) - 8/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, (4*\[Epsilon])/(x - x^2), 0, 0, 0, 
  (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-5 + x*(5 + 3*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-7/(-1 + x) + 5/x - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(6*x - 6*x^2), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), \[Epsilon]/(4*x - 4*x^2), 0, 0, 0, 
  (3*\[Epsilon])/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3/(-1 + x) - 2/x + (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(18*(-1 + x)*x), 
  \[Epsilon]/(6*x - 6*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - 4/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*\[Epsilon])/(2*x*(-1 + x + x*y)), (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*\[Epsilon])/(x*(-1 + x + x*y)), (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*(1 + y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - x^(-1) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - x^(-1) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (4*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, \[Epsilon]/(x - x^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, (4*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, \[Epsilon]/x, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2 - 2*x), (\[Epsilon] - 3*x*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/x + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-7 + 10*x)*\[Epsilon])/(30*(-1 + x)*x), 0, 0, 0, 
  (\[Epsilon] - 5*x*\[Epsilon])/(5*x - 5*x^2), 
  ((6 - 5*x)*\[Epsilon])/(20*(-1 + x)*x), 0, 0, 
  (-2*(-6 + 5*x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12/(5 - 5*x) - 18/(5*x) + (5*y)/(1 + x*y))*\[Epsilon], 
  \[Epsilon]/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, (4*\[Epsilon])/(5*x - 5*x^2), 0, 0, 0, 
  (8*\[Epsilon])/(5*(-1 + x)*x), (2*\[Epsilon])/(5*x - 5*x^2), 0, 0, 
  (8*(2 + x*(-2 + 3*y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (24*\[Epsilon])/(5*x - 5*x^2), 
  ((7 - 5*x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(24*(-1 + x)*x), \[Epsilon]/(60*x), 
  0, 0, 0, -1/5*\[Epsilon]/x, \[Epsilon]/(20*x), \[Epsilon]/(4*x - 4*x^2), 0, 
  \[Epsilon]/(15*x), (3*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(8*(-1 + x)*x), \[Epsilon]/(6*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (\[Epsilon] - 2*x*\[Epsilon])/(2*x - 2*x^2), -1/2*\[Epsilon]/x, 
  (1/(2*(-1 + x)) - 2/x)*\[Epsilon], \[Epsilon]/(6*x), 
  (\[Epsilon] - 2*x*\[Epsilon])/(4*x - 4*x^2), 
  (3*\[Epsilon] + 2*x*\[Epsilon])/(8*x - 8*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(8*x - 8*x^2), 0, 0, 0, 0, (-2*\[Epsilon])/(5*x), 
  ((7 - 2*x)*\[Epsilon])/(40*(-1 + x)*x), 
  (3/(2 - 2*x) - 11/(2*x) + (8*y)/(1 + x*y))*\[Epsilon], 
  ((-3 + 2*x)*\[Epsilon])/(8*(-1 + x)*x), \[Epsilon]/(4*x - 4*x^2), 
  (\[Epsilon] - 2*x*\[Epsilon])/(8*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {((-10 + x)*\[Epsilon])/(12*(-1 + x)*x), 
  ((-2 + x)*\[Epsilon])/(10*(-1 + x)*x), ((2 - 2*x)^(-1) + x^(-1))*
   \[Epsilon], 0, 0, (-2*(-6 + 13*x)*\[Epsilon])/(5*(-1 + x)*x), 
  (-7*(-2 + x)*\[Epsilon])/(10*(-1 + x)*x), (9/(2*(-1 + x)) - 5/x)*
   \[Epsilon], (4*\[Epsilon])/x, (-14*(-2 + x)*\[Epsilon])/(15*(-1 + x)*x), 
  (19/(2 - 2*x) + 7/x)*\[Epsilon], (2*\[Epsilon] + 3*x*\[Epsilon])/
   (4*x - 4*x^2), -1/3*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((2 - 7*x)*\[Epsilon])/((-1 + x)*x), 
  ((2 + 3*x)*\[Epsilon])/(x - x^2), (2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/3*((-2 + x)*\[Epsilon])/((-1 + x)*x), (1/(2*(-1 + x)) - 5/x)*\[Epsilon], 
  ((14 + 13*x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((6 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 
  (8*(-2 + x)*\[Epsilon])/(5*(-1 + x)*x), 
  -1/20*((18 + x)*\[Epsilon])/((-1 + x)*x), (-5*(-2 + x)*\[Epsilon])/
   ((-1 + x)*x), ((4 - 4*x)^(-1) + 5/(2*x) - (4*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], ((2 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  ((-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {\[Epsilon]/(6*x - 6*x^2), \[Epsilon]/(5*x - 5*x^2), 
  \[Epsilon]/((-1 + x)*x), 0, 0, (12*\[Epsilon])/(5*(-1 + x)*x), 
  (3*\[Epsilon])/(5*x - 5*x^2), \[Epsilon]/((-1 + x)*x), 0, 
  (4*(13 + x*(-13 + 7*y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  ((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/(2*x - 2*x^2), (2*(-5 + x*(5 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), (2*\[Epsilon])/((-1 + x)*x), 
  (-4*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*(1 + x*(-1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x - x^2), \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, (16*\[Epsilon])/(5*x - 5*x^2), 
  \[Epsilon]/(10*(-1 + x)*x), (10*\[Epsilon])/((-1 + x)*x), 
  ((1 + x*(-1 + 3*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/((-1 + x)*x), (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-5*\[Epsilon])/(12*(-1 + x)), 
  (-3*\[Epsilon])/(10*(-1 + x)), \[Epsilon]/(2 - 2*x), 0, 0, 
  (2*\[Epsilon])/(5 - 5*x), \[Epsilon]/(10*(-1 + x)), 
  (5*\[Epsilon])/(2*(-1 + x)), 0, (2*\[Epsilon])/(15*(-1 + x)), 
  (7*\[Epsilon])/(2 - 2*x), \[Epsilon]/(4 - 4*x), (5*\[Epsilon])/(3 - 3*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 
  \[Epsilon]/(-1 + x), 0, (5*\[Epsilon])/(3 - 3*x), (7*\[Epsilon])/(2 - 2*x), 
  (19*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (7*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, 0, (16*\[Epsilon])/(5*(-1 + x)), 
  (-27*\[Epsilon])/(20*(-1 + x)), (5*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(4 - 4*x), (3*\[Epsilon])/(2*(-1 + x)), 
  ((4 - 4*x)^(-1) - 4/x)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (-8*(-2 + x*(2 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-4*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x - x^2), (4*(-2 + x*(2 + 3*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (4*(4 + x*(-4 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (2*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, (8*(-1 + x + 3*x*y)*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (4*(-2 + x*(2 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (2*\[Epsilon])/((-1 + x)*x), 
  (-4*(-7 + x*(7 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/((-1 + x)*x), 
  (-4*(2 + x*(-2 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-5*\[Epsilon])/(6*x + 6*x^2*y), 
  (-5*(-2 + x)*\[Epsilon])/(6*x*(1 + x*y)*(-1 + x + x*y)), 0, 
  (-4*(-7 + x*(5 + 3*y))*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 
  (20*(3 + x*(-1 + y))*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*\[Epsilon])/(2*x + 2*x^2*y), (-5*(-2 + x)*\[Epsilon])/
   (2*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), ((-9 + x*(5 + y))*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), ((-7 + x*(5 + 3*y))*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-7 + x*(5 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - 2/x + (5*y)/(1 + x*y) - (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (-5*\[Epsilon])/(x + x^2*y), 
  -(((-7 + x*(5 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 
  -(((-7 + x*(5 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1/3*(y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-5*\[Epsilon])/(6*x*(-1 + x + x*y)), 0, 
  (-8*\[Epsilon])/(3*x*(-1 + x + x*y)), (4*(6 + x*(-6 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  -1/3*((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -(((1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-2*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(3*x - 3*x^2), 0, 
  (4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), (4*\[Epsilon])/((-1 + x)*x), 
  \[Epsilon]/(3*x - 3*x^2), \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(5*y*\[Epsilon])/(6 + 6*x*y), (-5*\[Epsilon])/(6*x + 6*x^2*y), 0, 
  (20*y*\[Epsilon])/(3 + 3*x*y), (-20*\[Epsilon])/(3*x + 3*x^2*y), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*y*\[Epsilon])/(2 + 2*x*y), (-5*\[Epsilon])/(2*x + 2*x^2*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (5*\[Epsilon])/(3*x + 3*x^2*y), 0, 0, 
  (x^(-1) - (5*y)/(3 + 3*x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-4 + x*y)*\[Epsilon])/
   (x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*y*\[Epsilon])/(1 + x*y), ((-3 + 2*x*y)*\[Epsilon])/(x*(1 + x*y)), 
  (-5*\[Epsilon])/(x + x^2*y), ((1 - x)^(-1) - 7/x + (5*y)/(1 + x*y))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(x^(-1) - (2*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/3, 0, 0, 0, 
  8*(x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  (4/(-1 + x) - 8/x - (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  (-4/(-1 + x) - 40/(3*x) - (8*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  (-4*(-2 + 3*x*(1 + y))*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (16*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*((-1 + x)^(-1) - 4/x)*\[Epsilon], 2*((-1 + x)^(-1) + 8/x)*\[Epsilon], 
  (-8*(-5 + 6*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((5 - 6*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), (-6*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (16*\[Epsilon])/(3*x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, (-8*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (5*\[Epsilon])/(36*x - 36*x^2), \[Epsilon]/(12*(-1 + x)*x), 0, 0, 0, 0, 
  0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, (3*\[Epsilon])/(8*(-1 + x)*x), 
  (5*\[Epsilon])/(8*x - 8*x^2), 0, 0, \[Epsilon]/(x - x^2), 0, 
  \[Epsilon]/(4*(-1 + x)*x), 0, \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*(-1 + x)*x), \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 
  \[Epsilon]/(x - x^2), \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((2 - 2*x)^(-1) - 9/(2*x) + (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (3*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(x - x^2), \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  (-2*(9 + x*(-9 + 5*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, (15*\[Epsilon])/(4*(-1 + x)*x), (15*\[Epsilon])/(4*x - 4*x^2), 0, 0, 
  (4*\[Epsilon])/(x - x^2), 0, (3*\[Epsilon])/(2*(-1 + x)*x), 0, 
  (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((9 + x*(-9 + 7*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (3*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (-2*(-3 + x*(3 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, ((-3 + x*(3 + 5*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-21 + x*(21 + 5*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 
  (9/(2 - 2*x) + 7/(2*x) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (5*\[Epsilon])/(36*x - 36*x^2), \[Epsilon]/(12*(-1 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]/(x - x^2), 0, (9*\[Epsilon])/(8*(-1 + x)*x), 
  \[Epsilon]/(8*(-1 + x)*x), 0, \[Epsilon]/(x - x^2), 0, 0, 0, 
  \[Epsilon]/(4*(-1 + x)*x), 0, \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*x - 2*x^2), \[Epsilon]/(2*(-1 + x)*x), 0, 
  (2*\[Epsilon])/(x - x^2), \[Epsilon]/(3*x - 3*x^2), 0, 0, 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (9/(2 - 2*x) - 1/(2*x) + 
    (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], (3*\[Epsilon])/(4*(-1 + x)*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, \[Epsilon]/(x - x^2), \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*(5 + x*(-5 + 9*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, (27*\[Epsilon])/(4*(-1 + x)*x), 
  (3*\[Epsilon])/(4*x - 4*x^2), 0, (4*\[Epsilon])/(x - x^2), 0, 0, 0, 
  (3*\[Epsilon])/(2*(-1 + x)*x), 0, (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((7 + x*(-7 + 9*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (3*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  (-4*(-2 + x*(2 + 3*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x - x^2), 0, 0, -(((-5 + x*(5 + 3*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((-5 + x*(5 + 21*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), 
  (7/(2*(-1 + x)) - 9/(2*x) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-7*(-2 + x)*\[Epsilon])/(36*(-1 + x)*x), 
  (5*(-2 + x)*\[Epsilon])/(36*(-1 + x)*x), 0, 0, 0, 
  -1/2*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/4*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (-2*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 
  ((2 - 2*x)^(-1) + x^(-1))*\[Epsilon], 
  -1/4*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 
  ((-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 - 2*x)^(-1) + x^(-1) + (x + y^(-1))^(-1))*
   \[Epsilon], -1/12*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 
  \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-2 + x - x*y)*\[Epsilon])/((-1 + x)*x*(1 + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) - 4/x + (4*y)/(1 + x*y))*\[Epsilon], 
  -1/2*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/(x*(-1 + x + x*y)), (6*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 
  0, 0, (-32*\[Epsilon])/(5*x*(-1 + x + x*y)), 
  (-12*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 
  (-16*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 0, 
  (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-6*(-2 + x)*\[Epsilon])/
   (x*(1 + x*y)*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-12*(-8 + x*(5 + 2*y))*\[Epsilon])/(5*x*(1 + x*y)*(-1 + x + x*y)), 
  (2*\[Epsilon])/(5*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (12*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(12 - 12*x), 0, \[Epsilon]/(12*(-1 + x)), 0, 
  (8*\[Epsilon])/(9 - 9*x), 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(3 - 3*x), 
  \[Epsilon]/(4*(-1 + x)), 0, 0, 0, (7*\[Epsilon])/(9 - 9*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(6 - 6*x), 
  \[Epsilon]/(4 - 4*x), 0, 0, 0, (2*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/(-1 + x), \[Epsilon]/(-1 + x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), -(\[Epsilon]/(-1 + x)), 
  (2*\[Epsilon])/(3 - 3*x), \[Epsilon]/(6*(-1 + x)), \[Epsilon]/(3 - 3*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/(9*x), 0, -1/9*\[Epsilon]/x, 0, (-28*\[Epsilon])/(9*x), 0, 
  0, 0, 0, 0, 0, 0, (-20*\[Epsilon])/(3*x), \[Epsilon]/x, 0, 0, 0, 
  (4*\[Epsilon])/(9*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/x, 0, (2*\[Epsilon])/x, 0, 0, 0, (-4*\[Epsilon])/(3*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*\[Epsilon])/x, (4*\[Epsilon])/x, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/x, 
  ((2 - 3*x)*\[Epsilon])/((-1 + x)*x), (-4*\[Epsilon])/(3*x), 
  (-2*\[Epsilon])/(3*x), (-2*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/3*\[Epsilon]/x, 0, \[Epsilon]/(3*x), 0, 
  (-4*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/x), (-3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 
  (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3*(-2 + x)*\[Epsilon])/((-1 + x)*x), 
  ((2 - 4*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/x, 
  (-2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((2 - 6*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 
  ((4 - 3*x)*\[Epsilon])/(9*(-1 + x)*x), 0, ((64 - 84*x)*\[Epsilon])/
   (9*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, ((56 - 60*x)*\[Epsilon])/
   (3*(-1 + x)*x), ((-4 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  (4*(-16 + 3*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*((-1 + x)^(-1) - 4/x)*\[Epsilon], (4*\[Epsilon])/(3*x - 3*x^2), 
  (-2/(-1 + x) + 8/x)*\[Epsilon], 0, 0, 0, (-4*(2 + 3*x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-8 + 9*x)*\[Epsilon])/((-1 + x)*x), (12*\[Epsilon])/x, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (4*(-4 + 3*x)*\[Epsilon])/((-1 + x)*x), 
  (4*\[Epsilon])/(x - x^2), (-4*(-1 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((14 - 15*x)*\[Epsilon])/(3*(-1 + x)*x), (4*\[Epsilon])/(3*x - 3*x^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((2 + x*(-2 + 7*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (4*\[Epsilon])/(9*x - 9*x^2), 0, (4*(19 + x*(-19 + 8*y))*\[Epsilon])/
   (9*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (4*(5 + x*(-5 + 7*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -(((1 + x*(-1 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 0, 0, 0, 
  (32*\[Epsilon])/(9*x - 9*x^2), 0, 0, 0, \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(1 + x*(-1 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x - 3*x^2), 
  (-2*(1 + x*(-1 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (4*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*(1 + x*(-1 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-3*(1 + x*(-1 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/((-1 + x)*x), (2*\[Epsilon])/(x - x^2), 
  (2*(2 + x*(-2 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(3*x - 3*x^2), ((-2 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*(5 + x*(-2 + y))*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, (8*(3 + x*(-1 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 
  0, 0, (-16*(-2 + x)*\[Epsilon])/(3*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, -(\[Epsilon]/(x + x^2*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*(5 + x*(-2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (-3*(5 + x*(-2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (-8*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (2*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((1 - x)^(-1) + 2/x + (2*y)/(1 + x*y) - 
    (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -(((-7 + x*(4 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 
  -(((-3 + x*(2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*(-1 + x*y)*\[Epsilon])/(3*x*(1 + x*y)), 0, 0, 0, 0, 0, 
  (8*y*\[Epsilon])/(1 + x*y), 0, 0, 0, (8*(-1 + x*y)*\[Epsilon])/
   (3*x*(1 + x*y)), 0, 0, 0, 0, 0, 0, (y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*y*\[Epsilon])/(1 + x*y), (-6*y*\[Epsilon])/(1 + x*y), 
  (8*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*y*\[Epsilon])/(1 + x*y), 
  ((1 - x)^(-1) - 4/x + (4*y)/(1 + x*y))*\[Epsilon], 
  (-2*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (24*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-9*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 
  (3/(2 - 2*x) + 4/x)*\[Epsilon], ((2 - 2*x)^(-1) + x^(-1))*\[Epsilon], 0, 0, 
  0, 0, 0, 0, (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 0, 0, 
  (-3*(-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-6*(-2 + x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(x - x^2), 
  (3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) + 2/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (4*\[Epsilon])/(15*(-1 + x)*x), 0, 
  0, 0, (8*\[Epsilon])/(15*x - 15*x^2), (2*\[Epsilon])/(15*(-1 + x)*x), 0, 0, 
  (-8*(-6 + x*(6 + y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, (16*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*\[Epsilon])/(x*(-1 + x + x*y)), (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/(5*(-1 + x)*x), 
  \[Epsilon]/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 
  (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/(15 - 15*x), 0, 0, 0, (-8*\[Epsilon])/(15*(-1 + x)), 
  (2*\[Epsilon])/(15*(-1 + x)), 0, 0, (8*\[Epsilon])/(5 - 5*x), 0, 0, 0, 0, 
  0, 0, 0, 0, (4*\[Epsilon])/(3 - 3*x), 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*\[Epsilon])/(-1 + x), \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/(5*(-1 + x)), 
  (-3*\[Epsilon])/(10*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 
  ((3 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(3 - 3*x), 0, 0, 0, 0, 0, 0, 0, (-5*\[Epsilon])/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(-1 + x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), (-4*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2 - 2*x), \[Epsilon]/(2 - 2*x), 0, 0, 
  (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(4*(-1 + x)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*\[Epsilon])/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), (3*\[Epsilon])/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (3*\[Epsilon])/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((3 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3/x - (2*y)/((-1 + x)*(-1 + x + x*y)))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3/(-1 + x) - 2/x + (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(9*(-1 + x)), 
  \[Epsilon]/(9*(-1 + x)), (2*\[Epsilon])/(9 - 9*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Epsilon]/(-1 + x)), -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(-1 + x), \[Epsilon]/(3 - 3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((3 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  ((-5 + 8*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-8*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (8/x + (12*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  8*(x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (5*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (24*\[Epsilon])/x, 24*(x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*(x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (2*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), ((5 - 12*x*(1 + y))*\[Epsilon])/
   (2*x*(-1 + x + x*y)), 0, 0, (8*(-3 + 2*x*(1 + y))*\[Epsilon])/
   (x*(-1 + x + x*y)), (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  4*(-4/x - (3*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  (-8*(-2 + 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-48*\[Epsilon])/x, (-24*(-2 + 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-6*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((6 - 8*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((2 - 4*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-4*y*\[Epsilon])/(1 + x*y), (4*(-1 + 3*x*y)*\[Epsilon])/
   (x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-2 + 3*x*y)*\[Epsilon])/(x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-12*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, (2*\[Epsilon])/x, 
  (12*y*\[Epsilon])/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((1 - x)^(-1) - 5/x + (6*y)/(1 + x*y))*\[Epsilon], 
  (-3*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (8*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((5 - 8*x)*\[Epsilon])/(36*(-1 + x)*x), ((10 - 7*x)*\[Epsilon])/
   (36*(-1 + x)*x), ((13 - 21*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 0, 0, 0, 
  ((17 - 21*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 
  (1/(4*(-1 + x)) + x^(-1))*\[Epsilon], 0, ((-22 + 15*x)*\[Epsilon])/
   (9*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, (-5*\[Epsilon])/x, 
  ((-2 + x)*\[Epsilon])/(6*(-1 + x)*x), ((4 - 4*x)^(-1) + 3/x)*\[Epsilon], 0, 
  0, 0, 0, 0, 0, (-3/(-1 + x) - 8/x)*\[Epsilon], 
  ((-1 + x)^(-1) + 3/x)*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2/(-1 + x) - 2/x + (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((-3 + 2*x)*\[Epsilon])/((-1 + x)*x), (\[Epsilon] - 3*x*\[Epsilon])/
   (3*(-1 + x)*x), ((4 - 3*x)*\[Epsilon])/(6*(-1 + x)*x), 
  \[Epsilon]/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, \[Epsilon]/(9*x*(-1 + x + x*y)), 
  -1/9*\[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/(x*(-1 + x + x*y)), 
  \[Epsilon]/(x - x^2), 0, -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(-1 + x), -(\[Epsilon]/x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*(3 + y - 3*x*(1 + y))*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 
  (((-1 + x)^(-1) - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  (4*(-5/(-1 + x) + 12/x - (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 0, 0, 
  0, 0, (4/(3 - 3*x) - (56*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 
  0, 0, ((1 - x)^(-1) + (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 
  (4*(-13/(-1 + x) + 6/x + (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (4*(-5/(-1 + x) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 0, 0, 0, 
  4*((-1 + x)^(-1) - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2/(-1 + x) + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  (-4/(-1 + x) - (32*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (12*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-4/(-1 + x) - 24/x + (40*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (6/x - (4*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  (4*(3 + y - 3*x*(1 + y))*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  ((3 - 3*x)^(-1) + 2/x - (14*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (7*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 
  (32*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (28*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-5*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-32*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 0, 
  (y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  ((-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((1 + y)*\[Epsilon])/(-1 + x + x*y), ((1 + y)*\[Epsilon])/
   (2*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, (-2*\[Epsilon])/x, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (3*\[Epsilon])/(5*x - 5*x^2), 0, 0, 0, 
  (4*\[Epsilon])/(5*x - 5*x^2), \[Epsilon]/(5*(-1 + x)*x), 0, 0, 
  (4*(-3 + 5*x)*\[Epsilon])/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/x, (2*\[Epsilon])/x, 0, 0, 0, 
  (3*(-x^(-1) + (2*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/4, 
  (3*(1 + x + x*y)*\[Epsilon])/(4*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*\[Epsilon])/x, 
  (-3*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/x), (12*\[Epsilon])/(5*(-1 + x)*x), 
  ((3 - 5*x)*\[Epsilon])/(10*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/x, (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 
  (-4/x - (4*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 
  4*(x^(-1) + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 12*(x^(-1) + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/x, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (3*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (8*\[Epsilon])/x, 0, 0, 0, 0, 0, (-8*\[Epsilon])/x, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-24*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  0, 0, 0, (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/x, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x - x^2), \[Epsilon]/x, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/x, (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, \[Epsilon]/(3 - 3*x), 0, 
  (8*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, 0, 0, (4*\[Epsilon])/(3 - 3*x), 0, 0, 
  0, 0, 0, 0, 0, (4*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(-1 + x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(3 - 3*x), 0, 0, 0, 
  0, 0, 0, (2*\[Epsilon])/(3*(-1 + x)), (2*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, 
  0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, (2*\[Epsilon])/(3 - 3*x), 0, 
  ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-4*(1 + y)*\[Epsilon])/(9*(-1 + x + x*y)), 
  (-17*(1 + y)*\[Epsilon])/(54*(-1 + x + x*y)), 
  (17*(1 + y)*\[Epsilon])/(54*(-1 + x + x*y)), 0, 
  (-4*(1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 0, 0, 
  (4*(1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 0, 0, 
  ((1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), ((1 + y)*\[Epsilon])/
   (6*(-1 + x + x*y)), 0, 0, 0, 0, 0, (-2*(1 + y)*\[Epsilon])/
   (3*(-1 + x + x*y)), 0, 0, 0, 0, -1/6*((1 + y)*\[Epsilon])/(-1 + x + x*y), 
  ((1 + y)*\[Epsilon])/(6*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  -1/2*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 
  (-2*(1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (-2*(1 + y)*\[Epsilon])/(3*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((2 - 4*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/3*((1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(2*(-1 + 2*x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((-13 + 12*x*(1 + y))*\[Epsilon])/(9*x*(-1 + x + x*y)), 
  ((13 - 12*x*(1 + y))*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 
  (8*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (-4/(-1 + x) - 12/x + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  (2*(-7 + x*(7 + 18*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  ((-7 + x*(7 + 6*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  0, 0, 0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/((-1 + x)*x), (10*\[Epsilon])/(x - x^2), 
  8*(-4/x + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (12*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (6*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-31 + 21*x)*\[Epsilon])/(27*(-1 + x)*x), 
  -1/6*((-4 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/54*((4 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, 
  (-2*(4 + 9*x)*\[Epsilon])/(27*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (49/(9 - 9*x) + 6/x)*\[Epsilon], ((4 + 3*x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-22 + 9*x)*\[Epsilon])/(8*(-1 + x)*x), 
  -1/8*((-6 + x)*\[Epsilon])/((-1 + x)*x), 0, 
  (80*\[Epsilon])/(27*(-1 + x)*x), 0, 0, 0, ((-8 + 3*x)*\[Epsilon])/
   (12*(-1 + x)*x), 0, (3/(4 - 4*x) + x^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (8*\[Epsilon] + 6*x*\[Epsilon])/(3*x - 3*x^2), 
  (2*(-2 + 3*x)*\[Epsilon])/(9*(-1 + x)*x), ((4 + 3*x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, (2*(-58 + 45*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 0, 
  -1/6*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (35/(6 - 6*x) + x^(-1))*\[Epsilon], ((2 + 3*x)*\[Epsilon])/(2*(-1 + x)*x), 
  0, ((-1 + x)^(-1) - 7/(3*x))*\[Epsilon], 
  -1/3*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (3/(2*(-1 + x)) - 7/(3*x))*\[Epsilon], 0, ((-3 + 2*x)*\[Epsilon])/
   (2*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((2 - 5*x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-2 + 3*x)*\[Epsilon])/(12*(-1 + x)*x), 0, 0, 0, 
  (2*(4 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), ((-4 + 3*x)*\[Epsilon])/
   (3*(-1 + x)*x), (-2*(-5 + 3*x)*\[Epsilon])/(9*(-1 + x)*x), 
  -1/18*((8 + 9*x)*\[Epsilon])/((-1 + x)*x), (2*(-2 + 3*x)*\[Epsilon])/
   (9*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((6 + 4*x*y)*\[Epsilon])/(x + x^2*y)), 
  \[Epsilon]/(3*(-1 + x)*x), 2*((3 - 3*x)^(-1) + x^(-1))*\[Epsilon], 
  \[Epsilon]/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(10*\[Epsilon])/(9*x), 
  -(\[Epsilon]/x), -1/9*\[Epsilon]/x, 0, (-28*\[Epsilon])/(9*x), 0, 0, 0, 0, 
  0, 0, 0, (-2*\[Epsilon])/(3*x), \[Epsilon]/x, (15*\[Epsilon])/(4*x), 
  (-3*\[Epsilon])/(4*x), 0, (-8*\[Epsilon])/(9*x), 0, 0, 0, \[Epsilon]/(2*x), 
  0, (3*\[Epsilon])/(2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/x, 
  (4*\[Epsilon])/(3*x), (2*\[Epsilon])/x, 0, 0, 0, (44*\[Epsilon])/(3*x), 0, 
  0, -1/2*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-11*\[Epsilon])/x, 
  (3*\[Epsilon])/x, 0, (-3*\[Epsilon])/x, -(\[Epsilon]/x), 0, 0, 
  (-3*\[Epsilon])/x, 0, (3*\[Epsilon])/(2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, \[Epsilon]/(2*x), 
  0, 0, 0, (4*\[Epsilon])/x, (4*\[Epsilon])/x, (-4*\[Epsilon])/(3*x), 
  (-5*\[Epsilon])/(3*x), (4*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/(x + x^2*y), ((3 - 4*x)*\[Epsilon])/((-1 + x)*x), 
  (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-22*\[Epsilon])/(9*x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 
  (-8*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (-64*\[Epsilon])/(3*x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-15*\[Epsilon])/(2*x*(-1 + x + x*y)), (9*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  0, (80*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-3*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), (4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, (-80*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*\[Epsilon])/(x*(-1 + x + x*y)), (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (9*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-3*\[Epsilon])/(x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (8*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), (4*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*(-2 + x)*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), -(((-4 + x*(4 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-4*(6 + x*(-6 + 5*y))*\[Epsilon])/
   (9*(-1 + x)*x*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 
  (-16*(-3 + x*(3 + 4*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, (-40*(1 + x*(-1 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (12*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (32*(3 + x*(-3 + 2*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  -(((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 0, 
  (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*(3 + x*(-3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (8*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-32*(3 + x*(-3 + 2*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  ((-1 + x)^(-1) + x^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-16*(1 + x*(-1 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (6*(1 + x*(-1 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, (-20*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-3*(1 + x*(-1 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 
  (16*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + 7*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2/(3 - 3*x) - 4/x + (8*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-12*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*(2 + x*(-2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-17*\[Epsilon])/(108*(-1 + x)), (127*\[Epsilon])/(270*(-1 + x)), 
  (-11*\[Epsilon])/(108*(-1 + x)), 0, 0, (-11*\[Epsilon])/(30*(-1 + x)), 
  (-17*\[Epsilon])/(60*(-1 + x)), 0, 0, (11*\[Epsilon])/(15*(-1 + x)), 0, 0, 
  0, \[Epsilon]/(6*(-1 + x)), (-47*\[Epsilon])/(24*(-1 + x)), 
  (9*\[Epsilon])/(8*(-1 + x)), 0, 0, (7*\[Epsilon])/(3*(-1 + x)), 
  \[Epsilon]/(4*(-1 + x)), (3*\[Epsilon])/(4 - 4*x), 0, \[Epsilon]/(2 - 2*x), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (7*\[Epsilon])/(6*(-1 + x)), \[Epsilon]/(36 - 36*x), 0, 
  \[Epsilon]/(2*(-1 + x)), 0, 0, 0, 0, 0, (5*\[Epsilon])/(2*(-1 + x)), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, (3*\[Epsilon])/(-1 + x), 
  (7*\[Epsilon])/(9*(-1 + x)), 0, 0, 0, (3*\[Epsilon])/(2 - 2*x), 
  \[Epsilon]/(12 - 12*x), 0, 0, 0, 0, 0, (3*\[Epsilon])/(5*(-1 + x)), 
  \[Epsilon]/(20 - 20*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (7*\[Epsilon])/(2 - 2*x), (3*\[Epsilon])/(4*(-1 + x)), 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, -(\[Epsilon]/(-1 + x)), 
  \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4 - 4*x), 
  \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, (2*\[Epsilon])/(3*(-1 + x)), 0, 
  \[Epsilon]/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (5*\[Epsilon])/(36*(-1 + x)*x), \[Epsilon]/(12*x - 12*x^2), 0, 0, 0, 0, 
  0, 0, \[Epsilon]/(x - x^2), 0, 0, 0, 0, (3*\[Epsilon])/(8*x - 8*x^2), 
  (5*\[Epsilon])/(8*(-1 + x)*x), 0, 0, \[Epsilon]/((-1 + x)*x), 0, 
  \[Epsilon]/(4*x - 4*x^2), 0, \[Epsilon]/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 
  0, 0, 0, (3*\[Epsilon])/(2*x - 2*x^2), \[Epsilon]/(2*(-1 + x)*x), 0, 0, 0, 
  \[Epsilon]/((-1 + x)*x), \[Epsilon]/(3*(-1 + x)*x), 0, 0, 0, 
  \[Epsilon]/(2*x - 2*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (5*\[Epsilon] + 2*x*\[Epsilon])/(2*x - 2*x^2), 
  (3*\[Epsilon])/(4*(-1 + x)*x), 0, ((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  0, (2*\[Epsilon])/(x + x^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*\[Epsilon])/((-1 + x)*x), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, \[Epsilon]/(2*(-1 + x)), (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 
  0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), \[Epsilon]/(2*(-1 + x)), 
  (2*\[Epsilon])/(-1 + x), 0, (3*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), 0, (3*\[Epsilon])/(4*(-1 + x)), 
  (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*\[Epsilon])/(-1 + x), \[Epsilon]/(-1 + x), (3*\[Epsilon])/(2*(-1 + x)), 
  0, 0, 0, 0, 0, 0, 0, 0, (6*\[Epsilon])/(-1 + x), 0, 
  (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/(2*(-1 + x)), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, \[Epsilon]/(x - x^2), 0, 
  -(\[Epsilon]/(-1 + x)), 0, (2*\[Epsilon])/(-1 + x), -(\[Epsilon]/(-1 + x)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/12*((1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-4/(-1 + x) + 159/x + (5*(1 + y))/(-1 + x + x*y))*\[Epsilon])/40, 
  -1/2*((4 + x*(-4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  ((6 - 8*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*(8 + x*(-8 + 7*y))*\[Epsilon])/(5*(-1 + x)*x*(-1 + x + x*y)), 
  ((8 + x*(-8 + 7*y))*\[Epsilon])/(10*(-1 + x)*x*(-1 + x + x*y)), 
  (((-1 + x)^(-1) + 17/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/2, 
  (10/x + (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (14*(4 + x*(-4 + y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  ((7 + x*(-7 + 15*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  ((13 + x*(-13 + 9*y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 
  ((-20 + x*(20 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (22*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (15*\[Epsilon])/(8*x*(-1 + x + x*y)), 
  -(((1 + x*(-1 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -(((4 + x*(-4 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -(((3 + x*(-3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  ((4 + x*(-4 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (9*\[Epsilon])/(2*(-1 + x)*x), (13*\[Epsilon])/(4*x - 4*x^2), 
  8*(2/x + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (6*(-5 + 8*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (9*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, (4*\[Epsilon])/x, 
  (8*\[Epsilon])/(5*x - 5*x^2), (21*\[Epsilon])/(20*(-1 + x)*x), 
  (5*\[Epsilon])/((-1 + x)*x), ((9 + x*(-9 + 7*y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), \[Epsilon]/(2*x - 2*x^2), 
  (7*\[Epsilon])/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-5 + 8*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  ((-1 + 4*x*(1 + y))*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 
  (-10*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1/(24*(-1 + x)) - 11/(60*x))*\[Epsilon], (-27*\[Epsilon])/(80*x), 
  -1/10*\[Epsilon]/x, 0, (13*\[Epsilon])/(5*x), (8*\[Epsilon])/(5*x), 
  \[Epsilon]/(10*x), ((4 - 4*x)^(-1) - 9/(10*x))*\[Epsilon], 
  (-14*\[Epsilon])/(5*x), (2*\[Epsilon])/(15*x), 
  (3/(4*(-1 + x)) - 23/(6*x))*\[Epsilon], (1/(8*(-1 + x)) - 37/(60*x))*
   \[Epsilon], -1/15*\[Epsilon]/x, 0, 0, 0, 0, -1/3*\[Epsilon]/x, 0, 0, 0, 0, 
  0, 0, 0, (3*\[Epsilon])/(16*x), (1/(2*(-1 + x)) + 8/(5*x))*\[Epsilon], 
  (7*\[Epsilon])/(5*x), (1/(2*(-1 + x)) + 2/(5*x) - (1 + y)/(-1 + x + x*y))*
   \[Epsilon], -1/15*\[Epsilon]/x, (1/(4*(-1 + x)) - 13/(10*x))*\[Epsilon], 
  ((-26 + 21*x)*\[Epsilon])/(8*(-1 + x)*x), (-34*\[Epsilon])/(5*x), 
  (-27*\[Epsilon])/(5*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((8 - 8*x)^(-1) - 7/(20*x))*\[Epsilon], 
  0, 0, 0, -1/2*\[Epsilon]/x, 0, (1/(8*(-1 + x)) + 3/(20*x))*\[Epsilon], 
  (3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  ((8 - 8*x)^(-1) - 27/(20*x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  -1/20*((2 + 3*x)*\[Epsilon])/((-1 + x)*x), 
  -1/40*((2 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  -1/5*\[Epsilon]/x, (-6*\[Epsilon])/(5*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/5*\[Epsilon]/x, 
  -1/10*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/5*\[Epsilon]/x, (-4*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/(x*(-1 + x + x*y))), (-47*\[Epsilon])/(72*x*(-1 + x + x*y)), 
  -1/18*\[Epsilon]/(x*(-1 + x + x*y)), (-19*\[Epsilon])/(9*x*(-1 + x + x*y)), 
  (-8*\[Epsilon])/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (5*\[Epsilon])/(12*x*(-1 + x + x*y)), (9*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-17*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (7*\[Epsilon])/(4*x*(-1 + x + x*y)), (9*\[Epsilon])/(4*x*(-1 + x + x*y)), 
  0, (16*\[Epsilon])/(9*x*(-1 + x + x*y)), 0, 0, 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-5*\[Epsilon])/(8*x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (-3*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), (-7*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(6*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (-5*\[Epsilon])/(x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(12*x*(-1 + x + x*y)), (5*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, (-8*\[Epsilon])/(x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, \[Epsilon]/(6*x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4*x*(-1 + x + x*y)), 0, 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 
  0, (-3*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  -1/3*\[Epsilon]/(x*(-1 + x + x*y)), (5*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  \[Epsilon]/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((1 + x*(-1 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  0, (5*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5/(72*(-1 + x)) + (1 + y)/(6 - 6*x - 6*x*y))*\[Epsilon], 
  ((-1 + x + 51*y + x*y)*\[Epsilon])/(72*(-1 + x)*(-1 + x + x*y)), 
  (29/(18*(-1 + x)) + (1 + y)/(6 - 6*x - 6*x*y))*\[Epsilon], 
  (104*\[Epsilon])/(9 - 9*x), (13/(3*(-1 + x)) - (1 + y)/(-1 + x + x*y))*
   \[Epsilon], ((2 - 2*x)^(-1) - 3/x - (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], -1/4*((-1 + x + y + x*y)*\[Epsilon])/
    ((-1 + x)*(-1 + x + x*y)), 
  (3/(2 - 2*x) + x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (2/(3*(-1 + x)) + x^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 
  0, 0, (5*\[Epsilon])/(4*(-1 + x)), 0, (43*\[Epsilon])/(9 - 9*x), 0, 0, 
  \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, (3*\[Epsilon])/(8 - 8*x), 
  ((-1 + x + 5*y + x*y)*\[Epsilon])/(8*(-1 + x)*(-1 + x + x*y)), 
  ((1 - x)^(-1) - 3/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3/(2*(-1 + x)) - 3/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  (-2*(1 + y)*\[Epsilon])/(-1 + x + x*y), 
  (46/(3*(-1 + x)) - (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 
  \[Epsilon]/(2*(-1 + x)), \[Epsilon]/(4*(-1 + x)), (-4*\[Epsilon])/(-1 + x), 
  (5*\[Epsilon])/(6*(-1 + x)), (3*\[Epsilon])/(2*(-1 + x)), 0, 0, 0, 0, 
  (-6*\[Epsilon])/(-1 + x), (3*\[Epsilon])/(2 - 2*x), 
  (-19*\[Epsilon])/(-1 + x), (6*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4 - 4*x), (7*\[Epsilon])/(3*(-1 + x)), 
  0, ((3 + y - 3*x*(1 + y))*\[Epsilon])/(4*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, (7*\[Epsilon])/(4 - 4*x), (3*\[Epsilon])/(2 - 2*x), 0, 
  \[Epsilon]/(4*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  ((-1 + x)^(-1) + (1 + y)/(2 - 2*x - 2*x*y))*\[Epsilon], 0, 0, 
  (2*\[Epsilon])/(-1 + x), (-3*\[Epsilon])/(-1 + x), 
  (8*\[Epsilon])/(3 - 3*x), \[Epsilon]/(6*(-1 + x)), 
  (4*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*\[Epsilon])/(-1 + x), ((2 + 4*x)*\[Epsilon])/(x - x^2), 0, 
  (-4*\[Epsilon])/(-1 + x), (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-50/(-1 + x) - 51/x + (48*(1 + y))/(-1 + x + x*y))*\[Epsilon])/72, 
  ((-4/(-1 + x) - 2/x - (7*(1 + y))/(-1 + x + x*y))*\[Epsilon])/72, 
  ((47/(-1 + x) + 4/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/36, 
  ((-110/(-1 + x) - 3/x - (6*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  (5/(3*(-1 + x)) - 11/(3*x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (-5*\[Epsilon])/(-1 + x), ((2 - 3*x + x^2*(1 + y))*\[Epsilon])/
   (12*(-1 + x)*x*(-1 + x + x*y)), 
  (5/(2*(-1 + x)) + 3/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (13*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, 
  (3/(4*(-1 + x)) + x^(-1) + (1 + y)/(2 - 2*x - 2*x*y))*\[Epsilon], 
  (5/(2*(-1 + x)) + x^(-1) + (1 + y)/(2 - 2*x - 2*x*y))*\[Epsilon], 0, 
  (31*\[Epsilon])/(9 - 9*x), 0, 0, (3*\[Epsilon])/(4 - 4*x), 0, 0, 0, 0, 
  (\[Epsilon] - 3*x*\[Epsilon])/(8*(-1 + x)*x), 
  ((4/(-1 + x) + 2/x - (5*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 
  (-6*\[Epsilon])/(-1 + x), (9*\[Epsilon])/(2 - 2*x), 0, 0, 0, 0, 
  (-2/(-1 + x) + 3/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (28*\[Epsilon])/(3*(-1 + x)), ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 
  ((3/(-1 + x) - x^(-1) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/6, 
  ((-1 + x)^(-1) + x^(-1))*\[Epsilon], 
  (-6/(-1 + x) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((7/(-1 + x) - x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon])/6, 
  (3/(-1 + x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  (-6*\[Epsilon])/(-1 + x), (-2*\[Epsilon])/(-1 + x), 
  (-23*\[Epsilon])/(-1 + x), (8*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((2 + x - 3*x^2*(1 + y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), 
  (1/(3*(-1 + x)) - 3/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 
  ((1 + 3*x - 4*x^2*(1 + y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, ((-11/(-1 + x) + 2/x + (2*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/4, (\[Epsilon] + 3*x*\[Epsilon])/(2*x - 2*x^2), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), ((2 - 3*x + x^2*(1 + y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*(-1 + x^2*(1 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)), 0, 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (\[Epsilon] - 2*x*\[Epsilon])/((-1 + x)*x), (8*\[Epsilon])/(3 - 3*x), 
  (2/(3*(-1 + x)) + x^(-1) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (4*\[Epsilon])/(3 - 3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (6/(-1 + x) - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*\[Epsilon])/(-1 + x), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((2 + 4*x)*\[Epsilon])/(x - x^2), (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/3*((3 + x*(-1 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  ((-47 + x*(24 + y))*\[Epsilon])/(72*x*(1 + x*y)*(-1 + x + x*y)), 
  \[Epsilon]/(9*x*(-1 + x + x*y)), (2*(-5 + x*(4 + 3*y))*\[Epsilon])/
   (3*x*(1 + x*y)*(-1 + x + x*y)), -1/3*((31 + x*(-8 + 15*y))*\[Epsilon])/
    (x*(1 + x*y)*(-1 + x + x*y)), 0, \[Epsilon]/(6*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*x*(-1 + x + x*y)), (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(x + x^2*y), 
  ((-13 + x*(8 + 3*y))*\[Epsilon])/(8*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/3*((-3 + x*(2 + y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/6*((-5 + x*(4 + 3*y))*\[Epsilon])/(x*(1 + x*y)*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-5 + x*(4 + 3*y))*\[Epsilon])/
   (2*x*(1 + x*y)*(-1 + x + x*y)), (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  \[Epsilon]/(6*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2/(-1 + x) + x^(-1) - (4*y)/(1 + x*y) + (1 + y)/(-1 + x + x*y))*
    \[Epsilon])/2, (2*\[Epsilon])/(x + x^2*y), 
  ((-5 + x*(4 + 3*y))*\[Epsilon])/(2*x*(1 + x*y)*(-1 + x + x*y)), 
  ((-5 + x*(4 + 3*y))*\[Epsilon])/(2*x*(1 + x*y)*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x - x^2), 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-83*\[Epsilon])/(144*(-1 + x)*x), 
  ((141/(-1 + x) - 5/x + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon])/72, 
  ((-19 + x*(19 + 15*y))*\[Epsilon])/(18*(-1 + x)*x*(-1 + x + x*y)), 
  (-2/(-1 + x) - 29/(9*x) + (32*(1 + y))/(9*(-1 + x + x*y)))*\[Epsilon], 
  ((11 + 9*x)*\[Epsilon])/(3*(-1 + x)*x), ((2 - 2*x)^(-1) - 2/x)*\[Epsilon], 
  \[Epsilon]/(2 - 2*x), ((-7 + 8*x)*\[Epsilon])/(2*(-1 + x)*x), 
  (6/(-1 + x) - 22/(3*x) + (28*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 0, 0, 
  0, 0, (3*\[Epsilon])/(4*x), (15/(4 - 4*x) + 11/(4*x) + 
    (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 
  -1/9*((-41 + x*(41 + 9*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  ((-1 + 3*x*(1 + y))*\[Epsilon])/(4*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (5*\[Epsilon])/(16*x - 16*x^2), (5*\[Epsilon])/(8*(-1 + x)*x), 
  \[Epsilon]/((-1 + x)*x), (3*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 0, 
  2*((-1 + x)^(-1) + 5/x)*\[Epsilon], 
  (4*(12/(-1 + x) + 7/x - (1 + y)/(-1 + x + x*y))*\[Epsilon])/3, 
  (5/(-1 + x) + x^(-1))*\[Epsilon], \[Epsilon]/(12*(-1 + x)*x), 
  ((1 - x)^(-1) - 1/(2*x))*\[Epsilon], (4*(-3 + x*(3 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), ((3 + x*(-3 + y))*\[Epsilon])/
   (6*(-1 + x)*x*(-1 + x + x*y)), (-2*(-3 + x*(3 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, (3*\[Epsilon])/(x - x^2), 
  (3*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  -(((13 + x*(-13 + 3*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (-6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (7/(12*(-1 + x)) + 1/(4*x))*\[Epsilon], 
  (4/(-1 + x) + x^(-1))*\[Epsilon], 0, ((-5 + 4*x)*\[Epsilon])/
   (4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4*x - 4*x^2), 
  \[Epsilon]/(4*x - 4*x^2), 0, \[Epsilon]/(4*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-5 + 8*x)*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(-1 + x), 0, 0, (2*(1 + x*(-1 + 3*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), -(((-5 + x*(5 + 3*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  -1/6*((11 + x*(-11 + 3*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (5*\[Epsilon])/(x - x^2), 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(-421*\[Epsilon])/(216*x), (37*\[Epsilon])/(48*x), 
  (-31*\[Epsilon])/(108*x), (2*\[Epsilon])/x, (-433*\[Epsilon])/(27*x), 0, 0, 
  0, 0, \[Epsilon]/(3*x), -1/2*\[Epsilon]/x, \[Epsilon]/(6*x), 
  (-161*\[Epsilon])/(6*x), (35*\[Epsilon])/(6*x), (-3*\[Epsilon])/x, 
  (3*\[Epsilon])/(4*x), 0, (109*\[Epsilon])/(27*x), 0, 0, 0, 
  (-19*\[Epsilon])/(12*x), 0, -(\[Epsilon]/x), (5*\[Epsilon])/(8*x), 
  (5*\[Epsilon])/(16*x), 0, 0, (-3*\[Epsilon])/(2*x), -(\[Epsilon]/x), 0, 0, 
  0, 0, (-55*\[Epsilon])/(3*x), (-13*\[Epsilon])/(18*x), 
  (55*\[Epsilon])/(6*x), (-5*\[Epsilon])/x, \[Epsilon]/(3*x), 
  (5*\[Epsilon])/(2*x), (-163*\[Epsilon])/(9*x), (-6*\[Epsilon])/x, 0, 
  (2*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/(2*x), 0, 0, 
  (-34*\[Epsilon])/x, (14*\[Epsilon])/x, 0, (14*\[Epsilon])/(3*x), 
  (4*\[Epsilon])/(3*x), 0, 0, (11*\[Epsilon])/(3*x), 0, (-2*\[Epsilon])/x, 0, 
  (3*\[Epsilon])/(4*x), (-5*\[Epsilon])/x, (-7*\[Epsilon])/(12*x), 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]/(2*x), 0, (5*\[Epsilon])/(4*x), \[Epsilon]/x, 
  -1/2*\[Epsilon]/x, (-3*\[Epsilon])/(4*x), 0, 0, 0, 0, 0, 0, 
  (11*\[Epsilon])/(3*x), (-5*\[Epsilon])/(6*x), 0, 0, 0, 
  (25*\[Epsilon])/(3*x), \[Epsilon]/(3*x), (-19*\[Epsilon])/(9*x), 
  (-14*\[Epsilon])/(9*x), (-5*\[Epsilon])/(9*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(3*x), (4*\[Epsilon])/(3*x), 0, (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/x, 0, 0, 
  (-2*\[Epsilon])/(3*x), (-4*\[Epsilon])/(3*x), (-2*\[Epsilon])/x, 0, 0, 
  (2*\[Epsilon])/x, (2*\[Epsilon])/(3*x), (-2*\[Epsilon])/x, 
  (-2*\[Epsilon])/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-3 + x)*\[Epsilon])/((-1 + x)*x), (-5*\[Epsilon])/x, (5*\[Epsilon])/x, 
  (-5*\[Epsilon])/x, (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((-104/(-1 + x) + 65/x + (27*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/108, (41*\[Epsilon])/(24*(-1 + x)*x), 
  ((35 - 33*x)*\[Epsilon])/(108*(-1 + x)*x), 
  (6/(-1 + x) - 5/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -1/27*((220 + 57*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 
  -1/3*((-7 + x*(7 + 11*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-5 + x)*\[Epsilon])/(2*(-1 + x)*x), ((-4 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-109/(-1 + x) + 67/x + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon])/6, 
  ((34 + 9*x)*\[Epsilon])/(12*(-1 + x)*x), ((-20 + x)*\[Epsilon])/
   (4*(-1 + x)*x), (3*\[Epsilon])/(4*(-1 + x)*x), 0, 
  ((4 + 57*x)*\[Epsilon])/(27*(-1 + x)*x), 0, 0, 0, 
  -1/12*((13 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, \[Epsilon]/(x - x^2), 
  ((-4 + x*(4 + 5*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/(8*(-1 + x)*x), 0, 0, (5*\[Epsilon])/(2*x - 2*x^2), 
  (1/(2*(-1 + x)) + 5/(3*x) - (8*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 0, 
  0, 0, 0, (-5*(5 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((-25 + 6*x)*\[Epsilon])/(18*(-1 + x)*x), ((19 + 18*x)*\[Epsilon])/
   (6*(-1 + x)*x), (-2*\[Epsilon])/x, \[Epsilon]/(6*(-1 + x)), 
  ((-2 + 3*x)*\[Epsilon])/(4*(-1 + x)*x), 
  (106/(9 - 9*x) + 67/(9*x) + (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-4*(-1 + x + 2*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  (2*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  (3*\[Epsilon])/(2*x - 2*x^2), 0, 0, (-2*(9 + 4*x)*\[Epsilon])/((-1 + x)*x), 
  ((8 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, (14*\[Epsilon])/(3*(-1 + x)*x), 
  (4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, (11*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (2*\[Epsilon])/(x - x^2), 0, (3*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(x - x^2), ((-x^(-1) - (6*y)/((-1 + x)*(-1 + x + x*y)))*
    \[Epsilon])/12, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 
  ((-2 + x*(2 + y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(4*(-1 + x)*x), \[Epsilon]/((-1 + x)*x), 
  \[Epsilon]/(2*x - 2*x^2), (3*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 
  (11*\[Epsilon])/(3*(-1 + x)*x), (5*\[Epsilon])/(6*x - 6*x^2), 0, 0, 0, 
  ((25 + 9*x)*\[Epsilon])/(3*(-1 + x)*x), ((-11 + 6*x)*\[Epsilon])/
   (3*(-1 + x)*x), (13*\[Epsilon] + 3*x*\[Epsilon])/(9*x - 9*x^2), 
  -1/18*((22 + 21*x)*\[Epsilon])/((-1 + x)*x), ((-11 + 3*x)*\[Epsilon])/
   (9*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2 + x)*\[Epsilon])/(3*(-1 + x)*x), (4*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, (2*\[Epsilon])/(3*x - 3*x^2), 
  0, 0, 0, 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 
  (2*\[Epsilon])/(3*x - 3*x^2), (4*\[Epsilon])/(3*x - 3*x^2), 
  (2*\[Epsilon])/(x - x^2), 0, 0, (2*\[Epsilon])/((-1 + x)*x), 
  (2*\[Epsilon])/(3*(-1 + x)*x), (2*\[Epsilon])/(x - x^2), 
  (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/((-1 + x)*x), 
  (-6/(-1 + x) + x^(-1) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -(\[Epsilon]/x), -(((3 + x)*\[Epsilon])/((-1 + x)*x)), 
  (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {((-188 + 9*x)*\[Epsilon])/(108*(-1 + x)*x), 
  ((37 + 19*x)*\[Epsilon])/(48*(-1 + x)*x), 
  (-31*\[Epsilon])/(108*(-1 + x)*x), ((13 + 5*x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((-388 + 57*x)*\[Epsilon])/(27*(-1 + x)*x), 0, 0, 0, 0, 
  (\[Epsilon] - 6*x*\[Epsilon])/(3*(-1 + x)*x), \[Epsilon]/(2*x - 2*x^2), 
  -1/12*((-2 + x)*\[Epsilon])/((-1 + x)*x), ((-161 + 10*x)*\[Epsilon])/
   (6*(-1 + x)*x), ((32 - 3*x)*\[Epsilon])/(6*(-1 + x)*x), 
  -1/2*((7 + x)*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/(4*(-1 + x)*x), 0, 
  ((109 - 12*x)*\[Epsilon])/(27*(-1 + x)*x), 0, 0, 0, 
  (19*\[Epsilon])/(12*x - 12*x^2), 0, \[Epsilon]/(x - x^2), 
  (5*\[Epsilon])/(4*(-1 + x)*x), ((5 + 3*x)*\[Epsilon])/(16*(-1 + x)*x), 0, 
  0, (3*\[Epsilon])/(2*x - 2*x^2), (3/(2 - 2*x) + x^(-1))*\[Epsilon], 0, 0, 
  0, 0, ((-49 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (8*\[Epsilon])/(9*x - 9*x^2), ((49 - 3*x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-3 + x)*\[Epsilon])/((-1 + x)*x), 0, ((-1 + x)^(-1) - 3/(2*x))*
   \[Epsilon], ((-163 + 3*x)*\[Epsilon])/(9*(-1 + x)*x), 
  (6*\[Epsilon] + 4*x*\[Epsilon])/(x - x^2), 0, 
  (2*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  -1/2*((3 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  (2*(-17 + 2*x)*\[Epsilon])/((-1 + x)*x), 
  -(((-14 + x)*\[Epsilon])/((-1 + x)*x)), 0, (14*\[Epsilon])/(3*(-1 + x)*x), 
  (4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, (11*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (2*\[Epsilon])/(x - x^2), 0, ((5 - 2*x)*\[Epsilon])/(4*(-1 + x)*x), 
  ((-4 + x)*\[Epsilon])/((-1 + x)*x), 
  -1/12*((7 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*(-1 + x)*x), 0, (7*\[Epsilon])/(4*(-1 + x)*x), 
  (3*\[Epsilon])/(2*(-1 + x)*x), \[Epsilon]/(2*x - 2*x^2), 
  (5*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 
  (11*\[Epsilon])/(3*(-1 + x)*x), (5*\[Epsilon])/(6*x - 6*x^2), 0, 0, 0, 
  ((25 + 3*x)*\[Epsilon])/(3*(-1 + x)*x), \[Epsilon]/(3*(-1 + x)*x), 
  ((-19 + 3*x)*\[Epsilon])/(9*(-1 + x)*x), (14*\[Epsilon] + 3*x*\[Epsilon])/
   (9*x - 9*x^2), (5*\[Epsilon] + 3*x*\[Epsilon])/(9*x - 9*x^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((1 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  (4*\[Epsilon])/(3*(-1 + x)*x), 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 
  0, (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), 0, 0, (2*\[Epsilon])/(3*x - 3*x^2), 
  (4*\[Epsilon])/(3*x - 3*x^2), (2*\[Epsilon])/(x - x^2), 0, 0, 
  (2*\[Epsilon])/((-1 + x)*x), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (2*\[Epsilon])/(x - x^2), (2*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (6*\[Epsilon])/((-1 + x)*x), ((-5 + x)*\[Epsilon])/
   ((-1 + x)*x), (-5*\[Epsilon])/x, -(((5 + x)*\[Epsilon])/((-1 + x)*x)), 
  (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/12*((2 + x*y)*\[Epsilon])/(x*(1 + x*y)), 
  -1/48*((23 + 19*x*y)*\[Epsilon])/(x*(1 + x*y)), 0, 
  (2/(3*(-1 + x)) - 3/x + (2*y)/(3 + 3*x*y))*\[Epsilon], 
  ((15/(-1 + x) - 40/x + (6*y)/(1 + x*y))*\[Epsilon])/9, 0, 0, 0, 0, 
  (2*\[Epsilon])/x, 0, \[Epsilon]/(12*x), (-5*\[Epsilon])/(3*x), 
  ((2 - 2*x)^(-1) + x^(-1))*\[Epsilon], ((2 - 2*x)^(-1) + x^(-1))*\[Epsilon], 
  0, 0, (4*\[Epsilon])/(9*x), 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(4*x + 4*x^2*y)), -1/16*((7 + 3*x*y)*\[Epsilon])/
    (x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-3 + x)*\[Epsilon])/((-1 + x)*x)), 
  -1/6*((2 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(1 + x*y)), 
  ((-3 + x)*\[Epsilon])/(2*(-1 + x)*x), 
  -(((-3 + x)*\[Epsilon])/((-1 + x)*x)), 
  -1/6*((2 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(1 + x*y)), 
  ((-3 + x)*\[Epsilon])/(2*(-1 + x)*x), -1/3*\[Epsilon]/x, (4*\[Epsilon])/x, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, \[Epsilon]/x, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (((-1 + x)^(-1) - x^(-1) + (2*y)/(1 + x*y))*\[Epsilon])/
   4, ((-1 + x)^(-1) - 2/x)*\[Epsilon], \[Epsilon]/(12*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/4*((1 + x*(2 + 3*y))*\[Epsilon])/((-1 + x)*x*(1 + x*y)), 
  -(\[Epsilon]/(2*x + 2*x^2*y)), -(\[Epsilon]/(2*x + 2*x^2*y)), 
  ((3 + x*(-2 + y))*\[Epsilon])/(4*(-1 + x)*x*(1 + x*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Epsilon]/x), \[Epsilon]/(x - x^2), -1/3*\[Epsilon]/x, 
  \[Epsilon]/(3*x), \[Epsilon]/(3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*\[Epsilon]/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x - x^2), -(\[Epsilon]/x), \[Epsilon]/x, (-3*\[Epsilon])/x, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-161/(-1 + x) + 645/x + (153*(1 + y))/(-1 + x + x*y))*\[Epsilon])/216, 
  ((97/(-1 + x) - 389/x + (15*(1 + y))/(-1 + x + x*y))*\[Epsilon])/144, 
  (1/(27*(-1 + x)) - 11/(36*x))*\[Epsilon], 
  (2*(8/(-1 + x) - 11/x - (7*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  ((-260/(-1 + x) + 519/x + (72*(1 + y))/(-1 + x + x*y))*\[Epsilon])/27, 0, 
  0, 0, 0, (-3/(-1 + x) + 7/(3*x) + (13*(1 + y))/(3*(-1 + x + x*y)))*
   \[Epsilon], (-2/(-1 + x) + 9/(2*x) + (1 + y)/(2 - 2*x - 2*x*y))*
   \[Epsilon], ((-5 + 2*x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-107/(-1 + x) + 221/x + (7*(1 + y))/(-1 + x + x*y))*\[Epsilon])/6, 
  ((41/(-1 + x) - 78/x - (9*(1 + y))/(-1 + x + x*y))*\[Epsilon])/12, 
  ((-27/(-1 + x) + 50/x + (15*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 
  (3/(8*(-1 + x)) - x^(-1) + (1 + y)/(8 - 8*x - 8*x*y))*\[Epsilon], 0, 
  ((33 + 83*x)*\[Epsilon])/(27*(-1 + x)*x), 0, 0, 0, 
  ((-33 + 16*x)*\[Epsilon])/(12*(-1 + x)*x), 0, 
  ((1 - x)^(-1) + 9/(4*x))*\[Epsilon], 
  (5*(-x^(-1) + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/8, 
  (-5*(3 + 3*x^2*(1 + y) - 2*x*(3 + y))*\[Epsilon])/
   (16*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  ((3/x - y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/2, 
  (x^(-1) + y/(2*(-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 0, 
  (50/(3 - 3*x) + 29/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((-5/(-1 + x) + 63/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon])/18, 
  (16/(3*(-1 + x)) - 17/(2*x) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (5/(-1 + x) - 7/x + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  ((-4/x + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/12, 
  ((1 + x - 2*x^2*(1 + y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  (62/(9 - 9*x) + 89/(3*x) + (10*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-6/(-1 + x) + 10/x + (10*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), ((11 - 8*x)*\[Epsilon])/
   (6*(-1 + x)*x), 0, 0, 0, 0, 0, 4*(x^(-1) - y/((-1 + x)*(-1 + x + x*y)))*
   \[Epsilon], (3*((1 - x)^(-1) + x^(-1) + (2*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/2, 0, 0, (53/(2 - 2*x) + 51/x - 
    (21*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 
  (23/(2*(-1 + x)) - 21/x + (3*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 0, 
  (7/(3*(-1 + x)) - 10/x + (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((-1 + x)^(-1) - 8/(3*x))*\[Epsilon], 0, 0, 
  (23/(6*(-1 + x)) - 8/x - (3*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 0, 
  (-2/(-1 + x) + 6/x)*\[Epsilon], 0, 
  ((-11/x - y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/4, 
  (5/x - y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  ((-3/(-1 + x) + 7/x + (15*(1 + y))/(-1 + x + x*y))*\[Epsilon])/12, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + x)^(-1) - 5/(2*x))*\[Epsilon], 
  ((-8 + x*(8 + 3*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  ((-5/x + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/4, (-2*\[Epsilon])/x, 
  ((6/x - y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/4, 
  ((3/x - y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon])/4, 0, 0, 0, 0, 0, 0, 
  (11/(6*(-1 + x)) - 4/x - (3*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 
  (-5/(12*(-1 + x)) + x^(-1) + (1 + y)/(4*(-1 + x + x*y)))*\[Epsilon], 0, 0, 
  0, (44/(3*(-1 + x)) - 19/x)*\[Epsilon], (4/(3 - 3*x) + 5/x)*\[Epsilon], 
  ((-15 + 7*x)*\[Epsilon])/(9*(-1 + x)*x), 
  -1/9*((30 + x)*\[Epsilon])/((-1 + x)*x), (4/(9 - 9*x) + 7/(3*x))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + x)^(-1) - 4/(3*x))*
   \[Epsilon], (4/(3*(-1 + x)) - 4/(3*x) - (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], 0, (3/(-1 + x) - 5/x)*\[Epsilon], 0, 0, 0, 0, 
  (2*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), (2*(-4 + 3*x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, (-2/(-1 + x) + 6/x)*\[Epsilon], 0, 0, 
  (2*\[Epsilon])/(3*x - 3*x^2), 2*((3 - 3*x)^(-1) + x^(-1))*\[Epsilon], 
  (2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  ((-1 + x)^(-1) - 6/x + (2*y)/(1 + x*y) + (1 + y)/(-1 + x + x*y))*
   \[Epsilon], (1/(3*(-1 + x)) - x^(-1))*\[Epsilon], 
  (-2/(-1 + x) + 6/x)*\[Epsilon], ((3 - 3*x)^(-1) + 2/x)*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-6*\[Epsilon])/x, 
  5*(x^(-1) - y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], (-5*\[Epsilon])/x, 
  (5*\[Epsilon])/x, (-6/x + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (7*\[Epsilon])/(12*(-1 + x)), \[Epsilon]/(4*(-1 + x)), 
  (32*\[Epsilon])/(9*(-1 + x)), 0, 0, 0, 0, (34*\[Epsilon])/(3*(-1 + x)), 0, 
  (5*\[Epsilon])/(6 - 6*x), (-5*\[Epsilon])/(12*(-1 + x)), 0, 0, 
  (-2*\[Epsilon])/(-1 + x), 0, (32*\[Epsilon])/(9 - 9*x), 0, 
  (5*\[Epsilon])/(3*(-1 + x)), \[Epsilon]/(4 - 4*x), \[Epsilon]/(4*(-1 + x)), 
  \[Epsilon]/(4 - 4*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (14*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, (8*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(3*(-1 + x)), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 
  (16*\[Epsilon])/(-1 + x), (-6*\[Epsilon])/(-1 + x), 0, 0, 
  \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), (-2*\[Epsilon])/(-1 + x), 
  (2/(3*(-1 + x)) + x^(-1))*\[Epsilon], (5*\[Epsilon])/(6*(-1 + x)), 
  (4*\[Epsilon])/(3*(-1 + x)), (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/(-1 + x) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(7*\[Epsilon])/(12*(-1 + x)), 0, 
  \[Epsilon]/(4*(-1 + x)), 0, (32*\[Epsilon])/(9*(-1 + x)), 
  (5*\[Epsilon])/(6 - 6*x), (-5*\[Epsilon])/(12*(-1 + x)), 0, 0, 0, 0, 0, 
  (34*\[Epsilon])/(3*(-1 + x)), (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 
  (32*\[Epsilon])/(9 - 9*x), (5*\[Epsilon])/(3*(-1 + x)), 
  \[Epsilon]/(4 - 4*x), \[Epsilon]/(4*(-1 + x)), \[Epsilon]/(4 - 4*x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(3*(-1 + x)), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 
  (14*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, 0, \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 
  0, 0, 0, (16*\[Epsilon])/(-1 + x), (-6*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), (-2*\[Epsilon])/(-1 + x), 
  (2*\[Epsilon])/(3*(-1 + x)), (5*\[Epsilon])/(6*(-1 + x)), 
  (4*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2/(-1 + x) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(37/(144*(-1 + x)) - 43/(36*x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (-1619/(2160*(-1 + x)) + 259/(216*x) - (3*(1 + y))/(5*(-1 + x + x*y)))*
   \[Epsilon], (-62/(27*(-1 + x)) + 88/(27*x) - (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], ((-14 + 219*x)*\[Epsilon])/(9*(-1 + x)*x), 
  (41/(3*(-1 + x)) - 20/x)*\[Epsilon], 
  (2*(56/(-1 + x) - 55/x + (24*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  (-23/(90*(-1 + x)) - 31/(18*x) + (6*(1 + y))/(5*(-1 + x + x*y)))*
   \[Epsilon], -1/12*((26 + 47*x)*\[Epsilon])/((-1 + x)*x), 
  (2*(-5/(-1 + x) + 56/x - (24*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (8*((-1 + x)^(-1) - 20/x + (9*(1 + y))/(-1 + x + x*y))*\[Epsilon])/45, 
  ((-62 + 7*x)*\[Epsilon])/(4*(-1 + x)*x), ((-58 + 5*x)*\[Epsilon])/
   (24*(-1 + x)*x), (7/(9*(-1 + x)) + 58/(9*x) - (4*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (-31/(12*(-1 + x)) + 55/(6*x) - (3*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (-35/(12*(-1 + x)) - 49/(6*x) + (3*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], 0, (86/(9*(-1 + x)) - 176/(9*x) + (8*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 
  ((7/(-1 + x) + 30/x - (12*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 0, 0, 0, 
  0, (5*\[Epsilon])/(16*(-1 + x)), (-5*(-2 + x)*\[Epsilon])/(16*(-1 + x)*x), 
  ((22 + 43*x)*\[Epsilon])/(6*(-1 + x)*x), (3*(2 + 3*x)*\[Epsilon])/
   (2*(-1 + x)*x), ((2 - 2*x)^(-1) + x^(-1))*\[Epsilon], 
  ((-2 + x)*\[Epsilon])/(18*(-1 + x)*x), ((-50 + x)*\[Epsilon])/
   (12*(-1 + x)*x), ((266 - 13*x)*\[Epsilon])/(24*(-1 + x)*x), 
  (-2*(7 + 2*x)*\[Epsilon])/((-1 + x)*x), ((4 - 93*x)*\[Epsilon])/
   (3*(-1 + x)*x), (-2*(-31 + 8*x)*\[Epsilon])/(3*(-1 + x)*x), 
  -1/18*((17 + 14*x)*\[Epsilon])/((-1 + x)*x), 
  ((-12 + x)*\[Epsilon])/(2*(-1 + x)*x), (8/(-1 + x) + 6/x)*\[Epsilon], 
  (-29*\[Epsilon])/(12*(-1 + x)), (\[Epsilon] - 17*x*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, (3/(2 - 2*x) + 9/x - (3*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (((-1 + x)^(-1) - 4/x + (2*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/4, (12*\[Epsilon])/(-1 + x), (3*\[Epsilon])/(-1 + x), 
  (31/(-1 + x) + 60/x - (24*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (39/(4 - 4*x) - 45/(2*x) + (9*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (12*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 
  (3/(8 - 8*x) - 13/(4*x) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  \[Epsilon]/(2*(-1 + x)), (2/(-1 + x) - 22/(3*x))*\[Epsilon], 0, 
  ((-28 + 17*x)*\[Epsilon])/(36*(-1 + x)*x), 
  (((1 - x)^(-1) + 110/x - (54*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  ((19/(-1 + x) + 10/x - (24*(1 + y))/(-1 + x + x*y))*\[Epsilon])/120, 
  (-5*(-2 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((8 - 8*x)^(-1) + 9/(4*x) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  ((10 + x)*\[Epsilon])/(12*(-1 + x)*x), 
  -1/24*((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 
  ((2 + 7*x)*\[Epsilon])/(2*(-1 + x)*x), ((11 + 20*x)*\[Epsilon])/
   (6*(-1 + x)*x), \[Epsilon]/(4 - 4*x), 0, 0, (2*\[Epsilon])/(x - x^2), 0, 
  0, 0, 0, 0, 0, 0, (-6*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (3/(4 - 4*x) - 9/(2*x) + (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (((-1 + x)^(-1) + 6/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (2*((-1 + x)^(-1) - 14/x)*\[Epsilon])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((4 - 5*x)*\[Epsilon])/(6*(-1 + x)*x), ((4 - 17*x)*\[Epsilon])/
   (12*(-1 + x)*x), -1/2*((-2 + x)*\[Epsilon])/((-1 + x)*x), 
  ((2 - 3*x)*\[Epsilon])/(4*(-1 + x)*x), ((38 - 22*x)*\[Epsilon])/
   (3*(-1 + x)*x), (2*(-1 + 5*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (14*\[Epsilon])/(3*(-1 + x)), (-3/(-1 + x) + 11/(3*x))*\[Epsilon], 
  (4*\[Epsilon])/(3*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(x - x^2), (5*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  (20*\[Epsilon] + 17*x*\[Epsilon])/(3*x - 3*x^2), (5*\[Epsilon])/(-1 + x), 
  (-10*(1 + x)*\[Epsilon])/(3*(-1 + x)*x), (20*(1 + x)*\[Epsilon])/
   (3*(-1 + x)*x), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) + 4/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((4 + x)*\[Epsilon])/(3*(-1 + x)*x), (-5*(-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), (5*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((49 + x*(-49 + 41*y))*\[Epsilon])/
   (36*(-1 + x)*x*(-1 + x + x*y)), 
  -1/2160*((1003 + x*(-1003 + 11*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-143 + x*(143 + 14*y))*\[Epsilon])/(54*(-1 + x)*x*(-1 + x + x*y)), 
  -1/9*((43 + x*(-43 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((11 + x*(-11 + 13*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -1/15*((-89 + x*(89 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/180*((-328 + x*(328 + 79*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((1 + x*(-1 + 26*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((169 + x*(-169 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/45*((-151 + x*(151 + 13*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-3*(-1 + x + 2*x*y)*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  (7*\[Epsilon])/(12*x - 12*x^2), ((-71 + x*(71 + 11*y))*\[Epsilon])/
   (18*(-1 + x)*x*(-1 + x + x*y)), -1/12*((56 + x*(-56 + 19*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((50 + x*(-50 + 7*y))*\[Epsilon])/
   (12*(-1 + x)*x*(-1 + x + x*y)), 0, 
  -1/9*((-127 + x*(127 + 7*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x - x^2), 0, ((-25 + x*(25 + y))*\[Epsilon])/
   (8*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (5*(1 + x*(-1 + y))*\[Epsilon])/(16*(-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((-7 + x*(7 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((1 + x*(-1 + 2*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  ((-3 + x*(3 + y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  -1/18*((-7 + x*(7 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (7*\[Epsilon])/(3*x - 3*x^2), (13*\[Epsilon])/(6*(-1 + x)*x), 
  -(((-7 + x*(7 + 10*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -1/3*((-17 + x*(17 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((5 + x*(-5 + 7*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -1/36*((-5 + x*(5 + 11*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -(((1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -(((10 + x*(-10 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  ((7 + x*(-7 + 4*y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 
  ((32 + x*(-32 + y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  (-3*(2 + x*(-2 + y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  ((2 + x*(-2 + y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  (-2*(23 + x*(-23 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (3*(23 + x*(-23 + y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (15*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + x + 2*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  -1/4*((-9 + x*(9 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/4*((-5 + x*(5 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/3*((-13 + x*(13 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  ((-5 + x*(5 + 2*y))*\[Epsilon])/(18*(-1 + x)*x*(-1 + x + x*y)), 
  ((-92 + x*(92 + 11*y))*\[Epsilon])/(15*(-1 + x)*x*(-1 + x + x*y)), 
  ((-13 + x*(13 + 4*y))*\[Epsilon])/(30*(-1 + x)*x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(3*x - 3*x^2), -1/2*((1 + x*(-1 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), \[Epsilon]/(3*x - 3*x^2), 
  \[Epsilon]/(6*(-1 + x)*x), 0, 0, -1/4*((-1 + x + 2*x*y)*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), (7*\[Epsilon])/(12*x - 12*x^2), 
  -1/4*\[Epsilon]/(x*(-1 + x + x*y)), -1/4*\[Epsilon]/(x*(-1 + x + x*y)), 0, 
  \[Epsilon]/(x - x^2), 0, 0, 0, 0, 0, 0, 0, 
  (-9*\[Epsilon])/(x*(-1 + x + x*y)), ((5 + x*(-5 + y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (3*(3 + x*(-3 + y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/4*((3 + x*(-3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((28 + x*(-28 + 5*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/12*((-5 + x*(5 + 2*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/12*((-4 + x*(4 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), \[Epsilon]/(2*x - 2*x^2), 
  \[Epsilon]/(4*(-1 + x)*x), ((44 + x*(-44 + 13*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), -1/3*((-10 + x*(10 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/3*((2 + x*(-2 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/2*((9 + x*(-9 + 2*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), ((2 + x*(-2 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (5*\[Epsilon])/(3*x - 3*x^2), 
  -1/3*((11 + x*(-11 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  (-5*(2 + x*(-2 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), (2*\[Epsilon])/(3*(-1 + x)*x), 
  (5*\[Epsilon])/(3*(-1 + x)*x), (-5*(2 + x*(-2 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-203/(-1 + x) + 476/x + (120*y)/(1 + x*y))*\[Epsilon])/720, 
  (23/(36*(-1 + x)) - 3241/(2160*x) + y/(6 + 6*x*y))*\[Epsilon], 
  ((1163 - 374*x)*\[Epsilon])/(540*(-1 + x)*x), 
  ((-95/(-1 + x) - 62/x + (12*y)/(1 + x*y))*\[Epsilon])/9, 
  (13/(5 - 5*x) + 56/(5*x) + (4*y)/(3 + 3*x*y))*\[Epsilon], 
  (23*(-8 + 5*x)*\[Epsilon])/(30*(-1 + x)*x), ((20 - 20*x)^(-1) + 76/(45*x))*
   \[Epsilon], ((223 - 34*x)*\[Epsilon])/(60*(-1 + x)*x), 
  ((1093 - 944*x)*\[Epsilon])/(30*(-1 + x)*x), (2*(-89 + 80*x)*\[Epsilon])/
   (45*(-1 + x)*x), ((185 - 106*x)*\[Epsilon])/(12*(-1 + x)*x), 
  ((243 - 124*x)*\[Epsilon])/(120*(-1 + x)*x), (2/(5*(-1 + x)) - 101/(45*x))*
   \[Epsilon], (-53*\[Epsilon])/(12*x), (5/(4*(-1 + x)) + 59/(12*x))*
   \[Epsilon], 0, ((-137 + 97*x)*\[Epsilon])/(9*(-1 + x)*x), 
  ((-4 + 5*x)*\[Epsilon])/(3*(-1 + x)*x), 0, ((27 - 31*x)*\[Epsilon])/
   (8*(-1 + x)*x), 0, 0, 0, 0, ((-3/(-1 + x) - 2/x + (8*y)/(1 + x*y))*
    \[Epsilon])/16, ((4/(-1 + x) + 3/x + (8*y)/(1 + x*y))*\[Epsilon])/16, 
  -1/15*((43 + 11*x)*\[Epsilon])/((-1 + x)*x), 
  -1/10*((23 + x)*\[Epsilon])/((-1 + x)*x), ((17 - 16*x)*\[Epsilon])/
   (10*(-1 + x)*x), -1/90*((8 + x)*\[Epsilon])/((-1 + x)*x), 
  (61/(20*(-1 + x)) - 391/(60*x) + (2*y)/(1 + x*y))*\[Epsilon], 
  ((-239 + 104*x)*\[Epsilon])/(24*(-1 + x)*x), (-4*(-27 + 11*x)*\[Epsilon])/
   (5*(-1 + x)*x), ((82 + 169*x)*\[Epsilon])/(15*(-1 + x)*x), 
  ((1 - x)^(-1) + 5/(3*x) - (2*y)/(1 + x*y))*\[Epsilon], 
  ((17/x + 3*((-1 + x)^(-1) - (4*y)/(1 + x*y)))*\[Epsilon])/36, 
  ((2 + x)*\[Epsilon])/(4*(-1 + x)*x), (-3/(-1 + x) - 17/x + (4*y)/(1 + x*y))*
   \[Epsilon], (5/(4*(-1 + x)) + 7/(6*x) - y/(3 + 3*x*y))*\[Epsilon], 
  ((-1 + x)^(-1) + 47/(6*x))*\[Epsilon], 0, 0, (-3*\[Epsilon])/x, 
  \[Epsilon]/(2*x), (-6*\[Epsilon])/(-1 + x), (3*\[Epsilon])/(2 - 2*x), 
  ((54 - 64*x)*\[Epsilon])/((-1 + x)*x), (3/(-1 + x) + 81/(4*x))*\[Epsilon], 
  (-15*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 0, 0, 0, 0, 
  ((-47 + 46*x)*\[Epsilon])/(40*(-1 + x)*x), 
  (3/(4*(-1 + x)) - 3/(2*x) + (x + y^(-1))^(-1))*\[Epsilon], 
  (4/(3*(-1 + x)) + 13/(3*x))*\[Epsilon], 0, (1/(4*(-1 + x)) - 10/(9*x))*
   \[Epsilon], (2/(5 - 5*x) - 62/(15*x) - y/(1 + x*y))*\[Epsilon], 
  ((-29 + 20*x)*\[Epsilon])/(120*(-1 + x)*x), 
  (1/(2*(-1 + x)) - 5/(6*x) + (2*y)/(1 + x*y))*\[Epsilon], 
  ((63 - 64*x)*\[Epsilon])/(40*(-1 + x)*x), 
  -1/60*((17 + 4*x)*\[Epsilon])/((-1 + x)*x), ((-7 + 16*x)*\[Epsilon])/
   (120*(-1 + x)*x), 0, 0, (9/(4 - 4*x) + (x + y^(-1))^(-1))*\[Epsilon], 
  (7/(4 - 4*x) + 1/(12*x) + (x + y^(-1))^(-1))*\[Epsilon], 
  (1/(4*(-1 + x)) - 1/(2*x) + (x + y^(-1))^(-1))*\[Epsilon], 
  ((4 - 4*x)^(-1) - 1/(2*x) + (x + y^(-1))^(-1))*\[Epsilon], 
  -1/5*((-2 + x)*\[Epsilon])/((-1 + x)*x), (-6*(-2 + x)*\[Epsilon])/
   (5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, (9*\[Epsilon])/x, 
  (5*\[Epsilon])/(2*x), 0, 0, 0, 0, 0, (9*\[Epsilon])/(4*x), 
  (-3*\[Epsilon])/x, (-3*\[Epsilon])/(4*x), (40*\[Epsilon])/(9*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/30*((-7 + x)*\[Epsilon])/((-1 + x)*x), 
  ((7 + 29*x)*\[Epsilon])/(60*(-1 + x)*x), \[Epsilon]/(2*x), 
  (3*\[Epsilon])/(4*x), ((1 - x)^(-1) + 53/(3*x))*\[Epsilon], 
  (-2/(-1 + x) + 13/(3*x))*\[Epsilon], (5/(3 - 3*x) - x^(-1))*\[Epsilon], 
  (7/(6*(-1 + x)) - 17/(3*x))*\[Epsilon], ((3 - 3*x)^(-1) + x^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/5*((-2 + x)*\[Epsilon])/((-1 + x)*x), (-13*\[Epsilon])/(3*x), 
  ((14 + x)*\[Epsilon])/(3*(-1 + x)*x), (-3*\[Epsilon])/(-1 + x), 
  (3/(-1 + x) - 13/(3*x))*\[Epsilon], (-5/(-1 + x) + 5/(3*x))*\[Epsilon], 
  (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/x), 
  ((-4 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  (-2/(-1 + x) - 11/(3*x) + (6*y)/(1 + x*y))*\[Epsilon], 
  ((-1 + x)^(-1) - 16/(3*x))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(637/(720*(-1 + x)) + 277/(180*x) - (3*(1 + y))/(2*(-1 + x + x*y)))*
   \[Epsilon], ((1429/(-1 + x) - 5132/x + (2424*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/2160, 
  ((329/(-1 + x) - 3109/x + (1320*(1 + y))/(-1 + x + x*y))*\[Epsilon])/540, 
  ((7/(-1 + x) - 112/x + (64*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  ((-74 + 45*x)*\[Epsilon])/(15*(-1 + x)*x), 
  ((31/(-1 + x) + 178/x - (72*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  ((-44/(-1 + x) + 403/x - (162*(1 + y))/(-1 + x + x*y))*\[Epsilon])/90, 
  ((-106 + 5*x)*\[Epsilon])/(60*(-1 + x)*x), 
  ((97/(-1 + x) - 1072/x + (520*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  ((-31/(-1 + x) + 317/x - (138*(1 + y))/(-1 + x + x*y))*\[Epsilon])/45, 
  (43/(12*(-1 + x)) - 53/(6*x) + (3*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 
  (-7*(-12 + 5*x)*\[Epsilon])/(120*(-1 + x)*x), 
  ((91/(-1 + x) - 671/x + (300*(1 + y))/(-1 + x + x*y))*\[Epsilon])/90, 
  ((-19/(-1 + x) - 88/x + (54*(1 + y))/(-1 + x + x*y))*\[Epsilon])/12, 
  (7/(12*(-1 + x)) + 34/(3*x) - (7*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 
  (4*((1 - x)^(-1) + 70/x - (34*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  ((-11 + 6*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (((-1 + x)^(-1) - 54/x + (26*(1 + y))/(-1 + x + x*y))*\[Epsilon])/8, 0, 0, 
  0, 0, ((-8 + 9*x)*\[Epsilon])/(16*(-1 + x)*x), \[Epsilon]/(16*(-1 + x)), 
  ((-58 + 125*x)*\[Epsilon])/(30*(-1 + x)*x), ((6 + 25*x)*\[Epsilon])/
   (10*(-1 + x)*x), (3/(5*(-1 + x)) - 31/(10*x) + (1 + y)/(-1 + x + x*y))*
   \[Epsilon], ((-29/(-1 + x) + 64/x - (15*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/90, ((38 + 5*x)*\[Epsilon])/(60*(-1 + x)*x), 
  ((-118 + 35*x)*\[Epsilon])/(24*(-1 + x)*x), (24*\[Epsilon])/(5*(-1 + x)*x), 
  ((131/(-1 + x) + 4/x - (40*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  (-2*(-7 + 2*x)*\[Epsilon])/(3*(-1 + x)*x), 
  -1/18*((11 + 5*x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(x - x^2), 
  (-4*(-7 + 3*x*(1 + y))*\[Epsilon])/(x*(-1 + x + x*y)), 
  (3/(4*(-1 + x)) + 11/(6*x) - (4*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  (4/(3 - 3*x) + 50/(3*x) - (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 
  (3/(2 - 2*x) - 6/x + (9*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 
  (1/(4*(-1 + x)) + x^(-1) - (3*(1 + y))/(4*(-1 + x + x*y)))*\[Epsilon], 0, 
  0, (7/(-1 + x) - 108/x + (56*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (9/(4 - 4*x) + 81/(2*x) - (21*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-15*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2/(-1 + x) - 2/x - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  (-11/(40*(-1 + x)) + 83/(20*x) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  \[Epsilon]/(2*x), (2*(-7 + 5*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 
  ((44 + 5*x)*\[Epsilon])/(36*(-1 + x)*x), 
  ((5/(-1 + x) - 172/x + (81*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 
  ((7/(-1 + x) - 74/x + (36*(1 + y))/(-1 + x + x*y))*\[Epsilon])/120, 
  (7*(-2 + x)*\[Epsilon])/(6*(-1 + x)*x), 
  (-21/(40*(-1 + x)) - 27/(20*x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  ((-46 + 5*x)*\[Epsilon])/(60*(-1 + x)*x), ((34 - 5*x)*\[Epsilon])/
   (120*(-1 + x)*x), 0, 0, \[Epsilon]/(2*x), ((-7 + 5*x)*\[Epsilon])/
   (6*(-1 + x)*x), ((-2 + 3*x)*\[Epsilon])/(4*(-1 + x)*x), 
  \[Epsilon]/(2*x - 2*x^2), \[Epsilon]/(5*(-1 + x)*x), 
  \[Epsilon]/(5*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (9*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  (1/(2*(-1 + x)) + 5/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  0, (3*((-1 + x)^(-1) + 6/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  (-3*(-2 + x + x*y)*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((4 - 4*x)^(-1) - 3/(2*x) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (4/(9 - 9*x) + 44/(9*x) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-4 + 5*x)*\[Epsilon])/(30*(-1 + x)*x), 
  ((-4 + 5*x)*\[Epsilon])/(60*(-1 + x)*x), ((2 - 2*x)^(-1) + x^(-1))*
   \[Epsilon], ((-2 + 3*x)*\[Epsilon])/(4*(-1 + x)*x), 
  (4*((-1 + x)^(-1) + 22/x - (12*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (4*((1 - x)^(-1) + 8/x - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-14*(-2 + x + x*y)*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (2/x + (4*y)/(3*(-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(5*(-1 + x)*x), 
  -1/3*((4 + x)*\[Epsilon])/((-1 + x)*x), (-5*(-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), \[Epsilon]/(-1 + x), (-4*(-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), (2*(-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  0, 0, (-2/x + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  ((-2 + x)*\[Epsilon])/(3*(-1 + x)*x), ((-2 + x)*\[Epsilon])/(3*(-1 + x)*x), 
  (2/(3 - 3*x) - 8/(3*x) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {((83/(-1 + x) - 519/x + (580*(1 + y))/(-1 + x + x*y))*\[Epsilon])/216, 
  ((39/(-1 + x) + 241/x - (88*(1 + y))/(-1 + x + x*y))*\[Epsilon])/72, 
  ((103/(-1 + x) - 258/x + (119*(1 + y))/(-1 + x + x*y))*\[Epsilon])/54, 
  (-2*(-199 + x*(199 + 142*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-405 + x*(405 + 328*y))*\[Epsilon])/(27*(-1 + x)*x*(-1 + x + x*y)), 
  -(((-14 + x*(14 + 9*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  ((1 + x*(-1 + 3*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  ((-14 + x*(14 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (35/(3*(-1 + x)) + 16/(3*x) - (9*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-2*(-3 + x*(3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(3 + x*(-3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((1 + x*(-1 + 8*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*(-101 + x*(101 + 60*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((-84 + x*(84 + 31*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (17*(-5 + x*(5 + 2*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (-3*(-3 + x*(3 + 2*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-53 + x*(53 + 59*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-126 + x*(126 + 67*y))*\[Epsilon])/(27*(-1 + x)*x*(-1 + x + x*y)), 
  (22*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  -1/2*((-4 + x*(4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 
  ((-27 + x*(27 + 19*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 0, 
  ((-3 + x*(3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (25*\[Epsilon])/(8*x - 8*x^2), (5*(3 + x*(-3 + y))*\[Epsilon])/
   (8*(-1 + x)*x*(-1 + x + x*y)), -(((-18 + x*(18 + 11*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), (-3*(-4 + x*(4 + 3*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (6*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((-4 + x*(4 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  (-2*(11 + x*(-11 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*(50/(-1 + x) - 77/x + (63*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  (2*(-66 + x*(66 + 25*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  ((-33 + x*(33 + 19*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  -1/3*((-66 + x*(66 + 25*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*(8 + x*(-8 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-13 + x*(13 + 8*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -(((8 + x*(-8 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (2*(-135 + x*(135 + 94*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-1 + x + 9*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  (-2*(-3 + x*(3 + 2*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (6*(-3 + x)*\[Epsilon])/((-1 + x)*x), (-3*(-2 + x*(2 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (-2*(-35 + x*(35 + 11*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (6*(-4 + x*(4 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, ((-6 + x*(6 + 5*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, ((-91 + x*(91 + 48*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), -(((-39 + x*(39 + 22*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), 0, (-14*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (-4*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, (-11*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, (2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, (-5*(-2 + x*(2 + y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), (10*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), -1/6*((1 + x*(-1 + 3*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), 
  ((3/(-1 + x) + x^(-1) + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon])/6, 0, 0, 0, 
  0, 0, 0, -1/2*((-5 + x*(5 + 3*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/2*((-4 + x*(4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/2*((-26 + x*(26 + 15*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -(((-13 + x*(13 + 6*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  ((-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-6 + x*(6 + 5*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-11*(-3 + x*(3 + 2*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (5*(-3 + x*(3 + 2*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  (-2*(-51 + x*(51 + 22*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(3 + x*(-3 + 5*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-27 + x*(27 + 13*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  ((-63 + x*(63 + 22*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/(9*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (8*\[Epsilon])/(3*x*(-1 + x + x*y)), (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, (2*\[Epsilon])/(-1 + x), 
  (-8*\[Epsilon])/(3*x*(-1 + x + x*y)), (-4*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, (-2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  (((-1 + x)^(-1) - 4/x + (7*(1 + y))/(-1 + x + x*y))*\[Epsilon])/2, 
  (3/(2*(-1 + x)) - 5/(2*x) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 
  (2*(-3 + x*(3 + 2*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(3 + x*(-3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-1 + x + 3*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-13 + x*(13 + 7*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-1 + x + 4*x*y)*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (4*\[Epsilon])/(3*x - 3*x^2), 0, (2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, (2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (4*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, (-2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (-2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), (2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), (2*(-3 + x*(3 + 2*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (6*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (10*\[Epsilon])/(x - x^2), (10*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-10*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (2*(-3 + x*(3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-4*(-4 + x*(4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (10*\[Epsilon])/((-1 + x)*x), (-10*\[Epsilon])/(x*(-1 + x + x*y)), 
  (10*(-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-3 + x*(3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((415/(-1 + x) + 741/x - (868*(1 + y))/(-1 + x + x*y))*\[Epsilon])/432, 
  ((-31/(-1 + x) + x^(-1) + (54*(1 + y))/(-1 + x + x*y))*\[Epsilon])/36, 
  ((32/(-1 + x) - 51/x + (1 + y)/(-1 + x + x*y))*\[Epsilon])/27, 
  -1/9*((-157 + x*(157 + 238*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (4*(155/(-1 + x) + 15/x - (143*(1 + y))/(-1 + x + x*y))*\[Epsilon])/27, 
  -(((-7 + x*(7 + 10*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  ((1 + x*(-1 + 6*y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 
  (9/(2*(-1 + x)) - 7/x - (3*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 
  ((8 + x*(-8 + 25*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-8 + x*(8 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(3 + x*(-3 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((3 + x*(-3 + 8*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-1 + x + 120*x*y)*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-71*y*\[Epsilon])/(12*(-1 + x)*(-1 + x + x*y)), 
  (3*(-6 + x*(6 + 11*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (-3*y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  -1/9*((-53 + x*(53 + 101*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-2*(21 + x*(-21 + 67*y))*\[Epsilon])/(27*(-1 + x)*x*(-1 + x + x*y)), 
  (22*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  -1/4*((-4 + x*(4 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -((y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))), 
  ((3 + x*(-3 + 19*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-5*(-5 + x*(5 + 9*y))*\[Epsilon])/(16*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (-3*(-3 + x*(3 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-3*(-4 + x*(4 + 7*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), ((-2 + x*(2 + 15*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  (-4/(-1 + x) - 11/x + (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (11*(-7 + x*(7 + 4*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  ((3 + x*(-3 + 53*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  ((-27 + x*(27 + 73*y))*\[Epsilon])/(36*(-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((3 + x*(-3 + 53*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((13 + x*(-13 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-41 + x*(41 + 26*y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 
  -1/2*((13 + x*(-13 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (4*(24 + x*(-24 + 47*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (18*(1 + x*(-1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (-9/(-1 + x) + 9/x + (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*\[Epsilon])/(x - x^2), -(((-35 + x*(35 + 11*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), (3*(-4 + x*(4 + y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, (5*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, (8*(-1 + x + 6*x*y)*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), -(((-3 + x*(3 + 22*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y))), 0, (-28*y*\[Epsilon])/
   (3*(-1 + x)*(-1 + x + x*y)), (-8*y*\[Epsilon])/
   (3*(-1 + x)*(-1 + x + x*y)), 0, 0, (-22*y*\[Epsilon])/
   (3*(-1 + x)*(-1 + x + x*y)), 0, (4*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, (-3*(-4 + x*(4 + 3*y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  -1/2*((-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/12*((-1 + x + 3*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, -1/2*((-1 + x + 3*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/2*((-2 + x*(2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/4*((-26 + x*(26 + 29*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (23*\[Epsilon])/(4*x - 4*x^2), ((-1 + x + 4*x*y)*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), (3*(-2 + x*(2 + 3*y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-22*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (5*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-4*(-3 + x*(3 + 11*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(3 + x*(-3 + 5*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-6 + x*(6 + 13*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-3 + x*(3 + 11*y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  ((13/(-1 + x) + 12/x - (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 0, 0, 0, 
  (4*\[Epsilon])/(3*x*(-1 + x + x*y)), (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-8*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  -1/4*((2 + x*(-2 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-5 + x*(5 + 2*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  -(((3 + x*(-3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -(((-1 + x + 4*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  -1/3*((-13 + x*(13 + 10*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-2 + x*(2 + 11*y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  -1/3*((1 + x*(-1 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (8*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (4*y*\[Epsilon])/(3*(-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  ((-9 + x*(9 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (5*\[Epsilon])/(x - x^2), (5*\[Epsilon])/(x*(-1 + x + x*y)), 
  (10*\[Epsilon])/(x - x^2), (3*\[Epsilon])/((-1 + x)*x), 
  (4*\[Epsilon])/(x - x^2), (10*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (10*\[Epsilon])/((-1 + x)*x), (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((45/(-1 + x) + 121/x + (176*(1 + y))/(-1 + x + x*y))*\[Epsilon])/108, 
  ((-19/(-1 + x) + 10/x + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon])/18, 
  ((69/(-1 + x) - 40/x - (68*(1 + y))/(-1 + x + x*y))*\[Epsilon])/108, 
  (4*(-4/(-1 + x) + 7/x + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  (16*(-10 + 7*x + 3*x^2*(1 + y))*\[Epsilon])/(27*(-1 + x)*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(3 - 3*x), \[Epsilon]/(12 - 12*x), 0, 
  (-4*(7 - 15*x + 8*x^2*(1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2/(-1 + x) - 8/(3*x) - (4*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  ((-1 + x)^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (1/(2*(-1 + x)) - (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  ((17/(-1 + x) - 26/x + (44*(1 + y))/(-1 + x + x*y))*\[Epsilon])/3, 
  ((4 - 4*x)^(-1) + 4/(3*x) - (4*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  ((-1 + x)^(-1) - 11/(4*x) + (11*(1 + y))/(4*(-1 + x + x*y)))*\[Epsilon], 
  (-3*\[Epsilon])/(4*x*(-1 + x + x*y)), 
  (2*(17/(-1 + x) - 2/x - (16*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  (-8*(-11 + 5*x + 6*x^2*(1 + y))*\[Epsilon])/(27*(-1 + x)*x*(-1 + x + x*y)), 
  (11/(3 - 3*x) + (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -1/4*((2 - 5*x + 3*x^2*(1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  \[Epsilon]/(2*(-1 + x)), (1/(4*(-1 + x)) - 4/(3*x) + 
    (4*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), (5*\[Epsilon])/(4*x), 0, 0, 0, 
  ((-1 + x)^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((1 - x)^(-1) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 
  (-4*(-1 - 3*x + 4*x^2*(1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (4*(-4 + x + 3*x^2*(1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2*(-4 + x + 3*x^2*(1 + y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-4 + x + 3*x^2*(1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-4/(-1 + x) - 8/x + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-2*(-1 + x^2*(1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (2/(-1 + x) + 4/x - (4*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (4*(12/(-1 + x) - 13/x + (40*(1 + y))/(-1 + x + x*y))*\[Epsilon])/9, 
  (8*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  0, -(\[Epsilon]/(-1 + x)), 
  2*(-7/(-1 + x) - 8/x + (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  6*(x^(-1) + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 0, 0, 
  (8/(-1 + x) - 11/x + (11*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-3/(-1 + x) + 5/x - (5*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 
  (-14*\[Epsilon])/(3*x*(-1 + x + x*y)), (-4*\[Epsilon])/
   (3*x*(-1 + x + x*y)), 0, 0, (-11*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, \[Epsilon]/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, \[Epsilon]/x, \[Epsilon]/x, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/(-1 + x)), 
  (-11*\[Epsilon])/(3*x*(-1 + x + x*y)), (5*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  0, 0, 0, (-4*(-4 + x + 3*x^2*(1 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 
  ((1 - x)^(-1) - 8/(3*x) + (8*(1 + y))/(3*(-1 + x + x*y)))*\[Epsilon], 
  ((2 - 5*x + 3*x^2*(1 + y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 
  (7/(6*(-1 + x)) - 8/(9*x) + (8*(1 + y))/(9*(-1 + x + x*y)))*\[Epsilon], 
  (2*(-4 + x + 3*x^2*(1 + y))*\[Epsilon])/(9*(-1 + x)*x*(-1 + x + x*y)), 0, 
  0, 0, ((-1 + x)^(-1) + 2/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  \[Epsilon]/(-1 + x), 0, 0, 0, -(\[Epsilon]/(-1 + x)), 
  -(\[Epsilon]/(-1 + x)), (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (4/(-1 + x) + 8/x - (8*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  ((-1 + x)^(-1) + 2/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -1/3*((2 - 3*x + x^2*(1 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-7*(2 - 3*x + x^2*(1 + y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  (-2*(-1 + x^2*(1 + y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (2*\[Epsilon])/(3*x*(-1 + x + x*y)), (4*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, ((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(-1 + x), 
  ((1 - x)^(-1) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), \[Epsilon]/(-1 + x), (-3*\[Epsilon])/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-83 + 152*x)*\[Epsilon])/(144*(-1 + x)*x), ((-43 + 38*x)*\[Epsilon])/
   (72*(-1 + x)*x), ((26 + 23*x)*\[Epsilon])/(36*(-1 + x)*x), 
  (-18/(-1 + x) + 46/(9*x))*\[Epsilon], (4*(4 + x)*\[Epsilon])/
   (3*(-1 + x)*x), (\[Epsilon] - 7*x*\[Epsilon])/((-1 + x)*x), 
  \[Epsilon]/(2 - 2*x), ((-7 + 4*x)*\[Epsilon])/(2*(-1 + x)*x), 
  -1/3*((14 + x)*\[Epsilon])/((-1 + x)*x), (-2*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(3 - 3*x), (-5*\[Epsilon])/(12*(-1 + x)), 
  (5*\[Epsilon])/(-1 + x), ((3 - 6*x)*\[Epsilon])/(4*(-1 + x)*x), 
  ((1 + 5*x)*\[Epsilon])/(4*(-1 + x)*x), 0, (17*\[Epsilon] + 52*x*\[Epsilon])/
   (9*x - 9*x^2), (-2*\[Epsilon])/(-1 + x), (11*\[Epsilon])/(3*(-1 + x)), 
  (\[Epsilon] + 2*x*\[Epsilon])/(4*x - 4*x^2), \[Epsilon]/(2 - 2*x), 
  \[Epsilon]/(2*(-1 + x)), 0, 0, (5*\[Epsilon])/(16*x - 16*x^2), 
  (5*\[Epsilon])/(8*(-1 + x)*x), (\[Epsilon] - 9*x*\[Epsilon])/((-1 + x)*x), 
  (-3*(-1 + 4*x)*\[Epsilon])/(2*(-1 + x)*x), -(\[Epsilon]/(-1 + x)), 
  \[Epsilon]/(-1 + x), 0, 0, (2*(-5 + 3*x)*\[Epsilon])/((-1 + x)*x), 
  (4/(-1 + x) + 16/(3*x))*\[Epsilon], \[Epsilon]/(x - x^2), 
  ((1 + 12*x)*\[Epsilon])/(12*(-1 + x)*x), \[Epsilon]/(2*(-1 + x)*x), 
  (-8*\[Epsilon])/(-1 + x), ((3 + 4*x)*\[Epsilon])/(6*(-1 + x)*x), 
  (4*\[Epsilon])/(-1 + x), 0, 0, 0, 0, ((3 + 6*x)*\[Epsilon])/(x - x^2), 
  (-3*\[Epsilon])/(-1 + x), ((11 + 16*x)*\[Epsilon])/(x - x^2), 
  (3*(1 + 2*x)*\[Epsilon])/((-1 + x)*x), 0, 0, \[Epsilon]/(-1 + x), 0, 0, 
  (6*\[Epsilon])/(-1 + x), (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(4*x - 4*x^2), (2*(1 + 5*x)*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (5*\[Epsilon] + 4*x*\[Epsilon])/(4*x - 4*x^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon] + 16*x*\[Epsilon])/(4*x - 4*x^2), 
  (\[Epsilon] + 12*x*\[Epsilon])/(4*x - 4*x^2), 0, \[Epsilon]/(4*(-1 + x)*x), 
  0, 0, 0, 0, \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(-1 + x), 0, 0, 0, (2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, ((-5 + 4*x)*\[Epsilon])/
   (4*(-1 + x)*x), \[Epsilon]/(2*(-1 + x)), 0, 0, 
  (6/(-1 + x) + 2/x)*\[Epsilon], (2*\[Epsilon])/(x - x^2), 
  ((4 + 8*x)*\[Epsilon])/(3*x - 3*x^2), ((5 - 8*x)*\[Epsilon])/
   (6*(-1 + x)*x), ((2 + 4*x)*\[Epsilon])/(3*x - 3*x^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon])/(-1 + x), 
  (5*\[Epsilon])/(x - x^2), 0, (-10*\[Epsilon])/(-1 + x), 
  ((1 + 2*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + x), (4*\[Epsilon])/(-1 + x), 0, 
  (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/18*((5 + x*(-5 + 18*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((5 + x*(-5 + 18*y))*\[Epsilon])/(18*(-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 
  0, 0, 0, (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  -1/3*((2 + x*(-2 + 3*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  -1/6*((-1 + x + 6*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (9*y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  (3*(1 + x*(-1 + 2*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 0, 
  (2*(-1 + x + 12*x*y)*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  ((-1 + x + 3*x*y)*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  -1/2*((-1 + x + 3*x*y)*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (-9*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-15*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), ((-2 + x*(2 + 3*y))*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, 0, (-4*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  -1/2*(y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (-3*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (y*\[Epsilon])/(2*(-1 + x)*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0}, 
 {0, ((18 + x*(-18 + 5*y))*\[Epsilon])/(18*(-1 + x)*x*(-1 + x + x*y)), 
  -1/18*((18 + x*(-18 + 5*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 0, 0, 
  0, 0, 0, 0, (-6*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((-9 + x*(9 + 4*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  ((-6 + x*(6 + y))*\[Epsilon])/(6*(-1 + x)*x*(-1 + x + x*y)), 
  (-6*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-3*(2 + x*(-2 + y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), (9*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), (-2*(-12 + x*(12 + y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, ((-3 + x*(3 + y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), -1/2*((-3 + x*(3 + y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((-3 + x*(3 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-15*\[Epsilon])/(x*(-1 + x + x*y)), (6*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-9*\[Epsilon])/(x*(-1 + x + x*y)), (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(2*x*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), -1/2*\[Epsilon]/(x*(-1 + x + x*y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-3*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0}, 
 {(-89/(108*(-1 + x)) - x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (61/(270*(-1 + x)) - (3*(1 + y))/(5*(-1 + x + x*y)))*\[Epsilon], 
  (5*\[Epsilon])/(54*(-1 + x)), 0, 0, 
  (-83/(30*(-1 + x)) + (16*(1 + y))/(5*(-1 + x + x*y)))*\[Epsilon], 
  (2*(-7/(-1 + x) + (9*(1 + y))/(-1 + x + x*y))*\[Epsilon])/15, 0, 0, 
  (-8*(-1 + x + 3*y + x*y)*\[Epsilon])/(15*(-1 + x)*(-1 + x + x*y)), 0, 0, 
  (-4*\[Epsilon])/x, (8/(3*(-1 + x)) - (3*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], (4/(3 - 3*x) + (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3*\[Epsilon])/(4 - 4*x), 0, 0, (5*\[Epsilon])/(3 - 3*x), 
  ((11/(-1 + x) - 6/x - (6*(1 + y))/(-1 + x + x*y))*\[Epsilon])/4, 
  ((-3 + x)*\[Epsilon])/(2*(-1 + x)*x), (3*\[Epsilon])/(2*(-1 + x)*x), 
  (3*\[Epsilon])/(8*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, 0, (-12*\[Epsilon])/x, 0, 
  (13/(6*(-1 + x)) - (3*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-7/(36*(-1 + x)) + (1 + y)/(2*(-1 + x + x*y)))*\[Epsilon], 0, 
  \[Epsilon]/(2 - 2*x), 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 
  (3*\[Epsilon])/(4*(-1 + x)), 0, 0, 0, (-2*\[Epsilon])/(-1 + x), 
  (5*\[Epsilon])/(9 - 9*x), 0, 0, 0, \[Epsilon]/(-1 + x), 
  (13/(24*(-1 + x)) - 3/(2*x))*\[Epsilon], 0, 0, 0, 0, 
  (2*\[Epsilon])/((-1 + x)*x), (2*(7/(-1 + x) - (9*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/5, ((-11/(-1 + x) + 20/x - (8*(1 + y))/(-1 + x + x*y))*
    \[Epsilon])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(-1 + x), \[Epsilon]/(2 - 2*x), 0, \[Epsilon]/(-1 + x), 0, 
  0, 0, (-4/(-1 + x) + (6*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (3/(2 - 2*x) + (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 0, 0, 0, 0, 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, ((-12 + 5*x)*\[Epsilon])/(8*(-1 + x)*x), 
  \[Epsilon]/(4*(-1 + x)), 0, (2*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 
  \[Epsilon]/(3 - 3*x), 0, (-2*(-3 + x)*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (6*\[Epsilon])/((-1 + x)*x), 0, \[Epsilon]/((-1 + x)*x), 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + x)^(-1) - 2/x)*\[Epsilon], 
  \[Epsilon]/(2 - 2*x), (-2*\[Epsilon])/(-1 + x), \[Epsilon]/(-1 + x), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - x)^(-1) + 2/x - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0}, 
 {-1/54*((45 + 4*x)*\[Epsilon])/((-1 + x)*x), (34/(27*(-1 + x)) - 53/(30*x))*
   \[Epsilon], ((-54 + 37*x)*\[Epsilon])/(108*(-1 + x)*x), 0, 
  (2*(-20 + 7*x)*\[Epsilon])/(9*(-1 + x)*x), ((-23 + 18*x)*\[Epsilon])/
   (15*(-1 + x)*x), ((-22 + 27*x)*\[Epsilon])/(60*(-1 + x)*x), 0, 0, 
  (2/(-1 + x) + 44/(15*x))*\[Epsilon], 0, 0, (4*(-7 + 2*x)*\[Epsilon])/
   (3*(-1 + x)*x), (5/(3*(-1 + x)) - 4/x)*\[Epsilon], 
  (5*(-9 + 2*x)*\[Epsilon])/(6*(-1 + x)*x), (-3*(-2 + x)*\[Epsilon])/
   (4*(-1 + x)*x), 0, ((58 - 32*x)*\[Epsilon])/(9*(-1 + x)*x), 
  (2*\[Epsilon])/(3*(-1 + x)*x), (-5*\[Epsilon])/(4*x), 
  ((-5 + 3*x)*\[Epsilon])/(4*(-1 + x)*x), (\[Epsilon] + x*\[Epsilon])/
   (4*x - 4*x^2), (3*\[Epsilon])/(8*(-1 + x)), (9*\[Epsilon])/(4*x - 4*x^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-2 + x)*\[Epsilon])/((-1 + x)*x), 
  (\[Epsilon] - 2*x*\[Epsilon])/(3*(-1 + x)*x), 
  (-5*(-2 + x)*\[Epsilon])/(2*(-1 + x)*x), 0, 0, 0, 
  (4*\[Epsilon] + 22*x*\[Epsilon])/(3*x - 3*x^2), 0, 
  (7/(3 - 3*x) + 3/x)*\[Epsilon], (5*\[Epsilon])/(9*(-1 + x)), 0, 
  -(\[Epsilon]/x), 0, 0, 0, 0, 0, (2/(-1 + x) + 4/x)*\[Epsilon], 
  ((6 - 9*x)*\[Epsilon])/(4*(-1 + x)*x), (8*(-2 + x)*\[Epsilon])/
   ((-1 + x)*x), (-3*(-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 
  (7/(-1 + x) - 9/x)*\[Epsilon], (13/(9*(-1 + x)) - 2/x)*\[Epsilon], 0, 0, 
  ((4 + x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(x - x^2), 
  (-23*\[Epsilon])/(24*(-1 + x)), 0, 0, 0, 0, -(\[Epsilon]/x), 
  ((-1 + x)^(-1) - 18/(5*x))*\[Epsilon], 
  -1/40*((2 + 3*x)*\[Epsilon])/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (4*\[Epsilon])/x, -(\[Epsilon]/x), 0, (2*\[Epsilon])/x, 
  (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), ((2 - 2*x)^(-1) + x^(-1))*
   \[Epsilon], 0, ((-6 + 5*x)*\[Epsilon])/((-1 + x)*x), \[Epsilon]/x, 
  (-2*(-2 + x)*\[Epsilon])/((-1 + x)*x), (-2*(1 + x)*\[Epsilon])/
   ((-1 + x)*x), (\[Epsilon] - 2*x*\[Epsilon])/(3*x - 3*x^2), 
  ((-4 + 5*x)*\[Epsilon])/(6*(-1 + x)*x), ((-2 + x)*\[Epsilon])/
   (3*(-1 + x)*x), 0, 0, 0, 0, 0, ((-6 + 5*x)*\[Epsilon])/(8*(-1 + x)*x), 
  ((-2 + x)*\[Epsilon])/(4*(-1 + x)*x), 0, (-2*\[Epsilon])/x, 0, 0, 0, 
  -1/3*((-3 + x)*\[Epsilon])/((-1 + x)*x), 0, (1/(3*(-1 + x)) - x^(-1))*
   \[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/x, 0, 0, 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, (3*\[Epsilon])/((-1 + x)*x), 
  \[Epsilon]/((-1 + x)*x), -(\[Epsilon]/(-1 + x)), \[Epsilon]/(2 - 2*x), 
  (\[Epsilon] - 2*x*\[Epsilon])/((-1 + x)*x), \[Epsilon]/(-1 + x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/x, ((1 - x)^(-1) - x^(-1) - (2*(1 + y))/(-1 + x + x*y))*
   \[Epsilon], 0, 0, 0, 0}, {((-1 + 24*x*(1 + y))*\[Epsilon])/
   (36*x*(-1 + x + x*y)), (2/(-1 + x) + 235/(72*x) - 
    (187*(1 + y))/(72*(-1 + x + x*y)))*\[Epsilon], 
  ((13 - 4*x*(1 + y))*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), (130*\[Epsilon])/
   (9*x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  (8/(-1 + x) + 10/x - (10*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-10*\[Epsilon])/(3*x*(-1 + x + x*y)), (6*\[Epsilon])/(x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(2*x*(-1 + x + x*y)), (12*\[Epsilon])/(x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (6*\[Epsilon])/(x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), 0, (38*\[Epsilon])/(9*x*(-1 + x + x*y)), 
  0, 0, 0, \[Epsilon]/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  \[Epsilon]/(x*(-1 + x + x*y)), (-5*\[Epsilon])/(4*x*(-1 + x + x*y)), 
  (15*\[Epsilon])/(8*x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  -1/3*\[Epsilon]/(x*(-1 + x + x*y)), (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-10*\[Epsilon])/(x*(-1 + x + x*y)), (8*\[Epsilon])/(x*(-1 + x + x*y)), 
  6*(4/(-1 + x) + 5/x - (5*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, (5*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  0, (16*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-6*\[Epsilon])/(x*(-1 + x + x*y)), 0, -1/2*\[Epsilon]/(x*(-1 + x + x*y)), 
  (6*(1 + y)*\[Epsilon])/(-1 + x + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*\[Epsilon])/(x*(-1 + x + x*y)), (-6*\[Epsilon])/(x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (-10*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, (-3*(1 + x*(-1 + 2*y))*\[Epsilon])/
   (2*(-1 + x)*x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), 0, 
  (-2/(-1 + x) + x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  2*(x^(-1) + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), \[Epsilon]/((-1 + x)*x), 
  ((1 + x*(-1 + 2*y))*\[Epsilon])/(2*(-1 + x)*x*(-1 + x + x*y)), 
  ((-1 + x)^(-1) + x^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  0, 0, (-4*\[Epsilon])/(x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (4*\[Epsilon])/(3*x*(-1 + x + x*y)), -1/3*\[Epsilon]/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-4*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), (3*\[Epsilon])/((-1 + x)*x), 
  2*(x^(-1) + y/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 
  (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (2/(-1 + x) + 5/(2*x) - (5*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 
  ((-1 + x)^(-1) + 3/(2*x) - (3*(1 + y))/(2*(-1 + x + x*y)))*\[Epsilon], 0, 
  0, 0, 0, 0, 0, 0, 0, (-6*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-2*\[Epsilon])/(x*(-1 + x + x*y)), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, (6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (-6*\[Epsilon])/(x*(-1 + x + x*y)), 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  0, (-2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 
  (-10*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 0, 
  (-4*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 
  (10*\[Epsilon])/(x*(-1 + x + x*y)), 0, 0, 0, 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 0, 0, 0, 
  (-2/x - (2*y)/((-1 + x)*(-1 + x + x*y)))*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y))}, 
 {((439 - 150*x)*\[Epsilon])/(144*(-1 + x)*x), ((-8593 + 7080*x)*\[Epsilon])/
   (2160*(-1 + x)*x), ((-167 + 210*x)*\[Epsilon])/(54*(-1 + x)*x), 
  (-2*(-69 + 181*x)*\[Epsilon])/(9*(-1 + x)*x), 
  ((73 - 44*x)*\[Epsilon])/(3*(-1 + x)*x), (-14*(-16 + 15*x)*\[Epsilon])/
   (15*(-1 + x)*x), ((253 - 30*x)*\[Epsilon])/(180*(-1 + x)*x), 
  (23/(6*(-1 + x)) + 85/(6*x))*\[Epsilon], ((-213 + 16*x)*\[Epsilon])/
   (6*(-1 + x)*x), (61*\[Epsilon])/(45*(-1 + x)*x), 
  (17*\[Epsilon])/(6*x - 6*x^2), (7*\[Epsilon])/(12*x - 12*x^2), 
  (139*\[Epsilon])/(18*(-1 + x)*x), ((-17 + 6*x)*\[Epsilon])/(3*(-1 + x)*x), 
  ((17 + 27*x)*\[Epsilon])/(3*(-1 + x)*x), 0, (74/(9*(-1 + x)) - 20/x)*
   \[Epsilon], (4*\[Epsilon])/(3*(-1 + x)*x), 0, 
  (17*\[Epsilon] + 16*x*\[Epsilon])/(8*x - 8*x^2), 0, 
  (3*\[Epsilon])/(2*(-1 + x)*x), 0, (3*\[Epsilon])/(2*(-1 + x)*x), 
  (-5*(-1 + 2*x)*\[Epsilon])/(16*(-1 + x)*x), 
  (35*\[Epsilon])/(16*(-1 + x)*x), ((73 - 108*x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((19 - 24*x)*\[Epsilon])/(2*(-1 + x)*x), \[Epsilon]/(2*x - 2*x^2), 
  (11*\[Epsilon])/(18*x - 18*x^2), (7*\[Epsilon])/(3*(-1 + x)*x), 
  (13*\[Epsilon])/(6*x - 6*x^2), (10/(-1 + x) + 24/x)*\[Epsilon], 
  (76/(3*(-1 + x)) + 50/x)*\[Epsilon], (-10*(-2 + 3*x)*\[Epsilon])/
   (3*(-1 + x)*x), ((16 + 9*x)*\[Epsilon])/(18*(-1 + x)*x), 
  (3/(2*(-1 + x)) + 7/(2*x))*\[Epsilon], ((3 - 26*x)*\[Epsilon])/
   ((-1 + x)*x), (19/(6*(-1 + x)) + 2/x)*\[Epsilon], 
  ((-7 + 78*x)*\[Epsilon])/(6*(-1 + x)*x), (16*\[Epsilon])/((-1 + x)*x), 0, 
  (3*\[Epsilon])/(x - x^2), 0, (-9/(-1 + x) - 9/x)*\[Epsilon], 
  ((3 - 6*x)*\[Epsilon])/((-1 + x)*x), ((11 + 70*x)*\[Epsilon])/(x - x^2), 
  (3*(7 + 32*x)*\[Epsilon])/(4*(-1 + x)*x), (15*\[Epsilon])/(x - x^2), 0, 0, 
  0, 0, (8*\[Epsilon])/((-1 + x)*x), (3*\[Epsilon])/(x - x^2), 0, 
  (10*\[Epsilon])/(x - x^2), (2*\[Epsilon])/(x - x^2), \[Epsilon]/(x - x^2), 
  0, (4*\[Epsilon])/(x - x^2), 0, (3*\[Epsilon])/(2*(-1 + x)*x), 
  \[Epsilon]/(4*(-1 + x)*x), (3*(-3 + 4*x)*\[Epsilon])/(4*(-1 + x)*x), 
  (13*\[Epsilon])/(3*(-1 + x)*x), 0, ((-79 + 66*x)*\[Epsilon])/
   (36*(-1 + x)*x), (92*\[Epsilon])/(15*x - 15*x^2), 
  (17*\[Epsilon])/(30*(-1 + x)*x), (5*\[Epsilon])/(3*(-1 + x)*x), 
  (5*\[Epsilon])/(2*x - 2*x^2), (2*\[Epsilon])/(3*x - 3*x^2), 
  (5*\[Epsilon])/(6*(-1 + x)*x), 0, 0, ((17 - 32*x)*\[Epsilon])/
   (4*(-1 + x)*x), ((23 - 39*x)*\[Epsilon])/(6*(-1 + x)*x), 
  ((-1 + x)^(-1) + 1/(2*x))*\[Epsilon], \[Epsilon]/(4*(-1 + x)*x), 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, 0, (4*\[Epsilon])/(x - x^2), 
  \[Epsilon]/((-1 + x)*x), 0, (9*\[Epsilon])/((-1 + x)*x), 
  (5*\[Epsilon])/(2*(-1 + x)*x), 0, (6*\[Epsilon])/((-1 + x)*x), 0, 
  \[Epsilon]/(x - x^2), ((-1 + x)^(-1) - 2/x)*\[Epsilon], 
  (9*\[Epsilon])/(4*(-1 + x)*x), (3*\[Epsilon])/(x - x^2), 
  (3*\[Epsilon])/(4*x - 4*x^2), (8*(2 + 3*x)*\[Epsilon])/(9*(-1 + x)*x), 0, 
  0, 0, 0, (2*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, ((-31 + 36*x)*\[Epsilon])/
   (12*(-1 + x)*x), ((-29 + 42*x)*\[Epsilon])/(12*(-1 + x)*x), 
  \[Epsilon]/(2*(-1 + x)*x), (3*\[Epsilon])/(4*(-1 + x)*x), 
  ((35 + 18*x)*\[Epsilon])/(3*(-1 + x)*x), ((13 - 6*x)*\[Epsilon])/
   (3*(-1 + x)*x), (-5/(-1 + x) - 11/(3*x))*\[Epsilon], 
  ((-29 + 4*x)*\[Epsilon])/(6*(-1 + x)*x), ((-1 + x)^(-1) - 1/(3*x))*
   \[Epsilon], 0, 0, 0, (2*\[Epsilon])/(x - x^2), 0, 0, 0, 0, 0, 
  (6*\[Epsilon])/(x - x^2), 0, (2*\[Epsilon])/((-1 + x)*x), 
  \[Epsilon]/((-1 + x)*x), 0, 0, 0, 0, (25*\[Epsilon])/(3*x - 3*x^2), 
  (2*(-19 + 27*x)*\[Epsilon])/(3*(-1 + x)*x), (-5/(-1 + x) - 5/x)*\[Epsilon], 
  (5*(-5 + 6*x)*\[Epsilon])/(3*(-1 + x)*x), (-5*(-7 + 12*x)*\[Epsilon])/
   (3*(-1 + x)*x), 3*((-1 + x)^(-1) + x^(-1))*\[Epsilon], 0, 0, 0, 0, 0, 0, 
  0, \[Epsilon]/(x - x^2), ((4 - 6*x)*\[Epsilon])/(3*(-1 + x)*x), 
  (5*\[Epsilon])/(3*x - 3*x^2), (10*\[Epsilon])/(3*x - 3*x^2), 0, 
  (-4*\[Epsilon])/x, 0, 0, \[Epsilon]/x, 0, 0, 
  (2*y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), (2*\[Epsilon])/x, 
  (-4*\[Epsilon])/x, 0, 0}, {((32 + 237*x)*\[Epsilon])/(144*(-1 + x)*x), 
  (1549*\[Epsilon])/(2160*(-1 + x)), ((48 - 479*x)*\[Epsilon])/
   (108*(-1 + x)*x), (21*\[Epsilon])/(-1 + x), (19/(-1 + x) - 64/(9*x))*
   \[Epsilon], (301*\[Epsilon])/(30*(-1 + x)), 
  (41*\[Epsilon])/(180*(-1 + x)), (-25*\[Epsilon])/(12*(-1 + x)), 
  (-14*\[Epsilon])/(-1 + x), (242*\[Epsilon])/(45*(-1 + x)), 
  (99*\[Epsilon])/(4 - 4*x), (-89*\[Epsilon])/(24*(-1 + x)), 
  (-2*(-84 + 13*x)*\[Epsilon])/(9*(-1 + x)*x), 
  (25/(3 - 3*x) + 4/x)*\[Epsilon], (-47*\[Epsilon])/(12*(-1 + x)), 
  (9*\[Epsilon])/(4*(-1 + x)), (52*\[Epsilon])/(3*(-1 + x)), 
  (2*(-32 + 17*x)*\[Epsilon])/(9*(-1 + x)*x), (14*\[Epsilon])/(3*(-1 + x)), 
  (3*\[Epsilon])/(8*(-1 + x)), (-2*\[Epsilon])/(-1 + x), 
  -1/4*((-4 + x)*\[Epsilon])/((-1 + x)*x), (9*\[Epsilon])/(8 - 8*x), 0, 
  (5*\[Epsilon])/(16*(-1 + x)), (5*\[Epsilon])/(16*(-1 + x)), 
  (65*\[Epsilon])/(6*(-1 + x)), (15*\[Epsilon])/(2*(-1 + x)), 
  \[Epsilon]/(2*(-1 + x)), (-19*\[Epsilon])/(18*(-1 + x)), 
  (-97*\[Epsilon])/(12*(-1 + x)), (493*\[Epsilon])/(24*(-1 + x)), 
  (-18*\[Epsilon])/(-1 + x), (-11*\[Epsilon])/(-1 + x), 
  (2*(24 + 17*x)*\[Epsilon])/(3*(-1 + x)*x), ((-24 + 11*x)*\[Epsilon])/
   (18*(-1 + x)*x), (23/(2 - 2*x) + 8/x)*\[Epsilon], (4*\[Epsilon])/(-1 + x), 
  (-37*\[Epsilon])/(12*(-1 + x)), (10*\[Epsilon])/(3 - 3*x), 
  (8*(6/(-1 + x) + x^(-1))*\[Epsilon])/3, 0, (-2*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(6 - 6*x), (12*\[Epsilon])/(-1 + x), 
  (11*\[Epsilon])/(2*(-1 + x)), (5*\[Epsilon])/(-1 + x), 
  (3*\[Epsilon])/(4 - 4*x), (-12*\[Epsilon])/(-1 + x), 0, 0, 
  (6*\[Epsilon])/(-1 + x), (9*\[Epsilon])/(4 - 4*x), 
  (-8*(-4 + x)*\[Epsilon])/((-1 + x)*x), (3*(-4 + x)*\[Epsilon])/
   ((-1 + x)*x), 0, (6*\[Epsilon])/(-1 + x), (5*\[Epsilon])/(3*(-1 + x)), 
  (-2*\[Epsilon])/(-1 + x), 0, 0, (-3*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(8 - 8*x), (13*\[Epsilon])/(8*(-1 + x)), 
  \[Epsilon]/(2*(-1 + x)), (2*\[Epsilon])/(-1 + x), -(\[Epsilon]/(-1 + x)), 
  (25*\[Epsilon])/(36*(-1 + x)), (-19*\[Epsilon])/(15*(-1 + x)), 
  (-7*\[Epsilon])/(60*(-1 + x)), (5*\[Epsilon])/(6*(-1 + x)), 
  (9*\[Epsilon])/(8 - 8*x), (23*\[Epsilon])/(12*(-1 + x)), 
  \[Epsilon]/(24*(-1 + x)), \[Epsilon]/(-1 + x), \[Epsilon]/(-1 + x), 
  (9*\[Epsilon])/(2*(-1 + x)), (31*\[Epsilon])/(6*(-1 + x)), 
  \[Epsilon]/(4 - 4*x), 0, 0, (-2*\[Epsilon])/(-1 + x), 
  (-6*\[Epsilon])/(-1 + x), (3*\[Epsilon])/(2*(-1 + x)), 0, 
  (-2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, \[Epsilon]/(2*(-1 + x)), 
  (4*(-4 + x)*\[Epsilon])/((-1 + x)*x), ((-4 + x)*\[Epsilon])/((-1 + x)*x), 
  ((-1 + x)^(-1) - 4/(3*x))*\[Epsilon], (-7*(-4 + x)*\[Epsilon])/
   (6*(-1 + x)*x), ((-1 + x)^(-1) + 4/(3*x))*\[Epsilon], 
  (9*\[Epsilon])/(4*(-1 + x)), (-3*\[Epsilon])/(-1 + x), 
  (5*\[Epsilon])/(4*(-1 + x)), (11*\[Epsilon])/(9*(-1 + x)), 
  -(\[Epsilon]/(-1 + x)), (15*\[Epsilon])/(8 - 8*x), 
  (1/(4*(-1 + x)) - x^(-1))*\[Epsilon], 0, \[Epsilon]/(-1 + x), 
  ((-2 + x)*\[Epsilon])/((-1 + x)*x), 0, 0, ((-2 + x)*\[Epsilon])/
   ((-1 + x)*x), 0, (2*\[Epsilon])/(-1 + x), (11*\[Epsilon])/(6*(-1 + x)), 
  \[Epsilon]/(12 - 12*x), \[Epsilon]/(2*(-1 + x)), \[Epsilon]/(4 - 4*x), 
  (28*\[Epsilon])/(3*(-1 + x)), (11*\[Epsilon])/(3*(-1 + x)), 
  (13*\[Epsilon])/(3*(-1 + x)), (25*\[Epsilon])/(6 - 6*x), 
  (2*\[Epsilon])/(3*(-1 + x)), 0, (-6*\[Epsilon])/(-1 + x), 
  \[Epsilon]/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + x), 
  \[Epsilon]/(2 - 2*x), (4/(-1 + x) + 2/x)*\[Epsilon], 
  (-3*\[Epsilon])/(-1 + x), 0, -(\[Epsilon]/(-1 + x)), 
  (5*\[Epsilon])/(3 - 3*x), (34*\[Epsilon])/(3 - 3*x), 
  (5*\[Epsilon])/(-1 + x), (20*\[Epsilon])/(3 - 3*x), 
  (40*\[Epsilon])/(3*(-1 + x)), (-4*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 
  ((-1 + x)^(-1) - (2*(1 + y))/(-1 + x + x*y))*\[Epsilon], 
  -(\[Epsilon]/(-1 + x)), -(\[Epsilon]/(-1 + x)), 
  (11*\[Epsilon])/(3*(-1 + x)), (5*\[Epsilon])/(3*(-1 + x)), 
  (5*\[Epsilon])/(3 - 3*x), \[Epsilon]/(-1 + x), (-3*\[Epsilon])/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), \[Epsilon]/(-1 + x), 0, \[Epsilon]/(-1 + x), 
  -(\[Epsilon]/(-1 + x)), 0, 0, 0, ((2 - 4*x)*\[Epsilon])/((-1 + x)*x), 
  (2*\[Epsilon])/(-1 + x)}, {((-247 + x*(247 + 18*y))*\[Epsilon])/
   (108*(-1 + x)*x*(-1 + x + x*y)), 
  -1/120*((-459 + x*(459 + 20*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (-203*\[Epsilon])/(54*x*(-1 + x + x*y)), 
  (13*\[Epsilon])/(9*x*(-1 + x + x*y)), (2*(-19 + x*(19 + 90*y))*\[Epsilon])/
   (27*(-1 + x)*x*(-1 + x + x*y)), (99*\[Epsilon])/(10*x*(-1 + x + x*y)), 
  (149*\[Epsilon])/(60*x*(-1 + x + x*y)), (-8*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-371*\[Epsilon])/(6*x*(-1 + x + x*y)), (-137*\[Epsilon])/
   (15*x*(-1 + x + x*y)), (-5*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  -1/6*\[Epsilon]/(x*(-1 + x + x*y)), (-103*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  -1/6*((-13 + x*(13 + 9*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (3*(-11 + x*(11 + 2*y))*\[Epsilon])/(4*(-1 + x)*x*(-1 + x + x*y)), 
  (-9*\[Epsilon])/(2*x*(-1 + x + x*y)), (230*\[Epsilon])/
   (9*x*(-1 + x + x*y)), ((-331 + x*(331 + 108*y))*\[Epsilon])/
   (27*(-1 + x)*x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-17*\[Epsilon])/(4*x*(-1 + x + x*y)), 0, 
  (-4*\[Epsilon])/(3*x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), 0, (15*\[Epsilon])/
   (8*x*(-1 + x + x*y)), (9*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), (-3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-5*\[Epsilon])/(x*(-1 + x + x*y)), (-12*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-92*\[Epsilon])/(3*x*(-1 + x + x*y)), ((25 + x*(-25 + 24*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), -1/36*((-35 + x*(35 + 24*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), -1/6*((37 + x*(-37 + 12*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), (-24*\[Epsilon])/(x*(-1 + x + x*y)), 
  ((-10 + x*(10 + 3*y))*\[Epsilon])/(3*(-1 + x)*x*(-1 + x + x*y)), 
  -(((11 + x*(-11 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y))), 
  (29*\[Epsilon])/(9*x*(-1 + x + x*y)), (-21*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-3*(-3 + x*(3 + y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  ((-20 + x*(20 + 3*y))*\[Epsilon])/(12*(-1 + x)*x*(-1 + x + x*y)), 
  (3*\[Epsilon])/(x*(-1 + x + x*y)), (3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-76*\[Epsilon])/(x*(-1 + x + x*y)), (57*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (-21*\[Epsilon])/(x*(-1 + x + x*y)), (-12*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), (-25*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (9*\[Epsilon])/(2*x*(-1 + x + x*y)), (-55*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  (25*\[Epsilon])/(2*x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  -1/3*\[Epsilon]/(x*(-1 + x + x*y)), \[Epsilon]/(3*x*(-1 + x + x*y)), 
  (-4/(-1 + x) + 3/x + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  (4*\[Epsilon])/(x*(-1 + x + x*y)), (13*\[Epsilon])/(6*x*(-1 + x + x*y)), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), (-5*\[Epsilon])/(4*x*(-1 + x + x*y)), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), ((-3 + x*(3 + 4*y))*\[Epsilon])/
   (4*(-1 + x)*x*(-1 + x + x*y)), (4*(-1 + x + 3*x*y)*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), -1/12*((-13 + x*(13 + 24*y))*\[Epsilon])/
    ((-1 + x)*x*(-1 + x + x*y)), (-5*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-36*\[Epsilon])/(5*x*(-1 + x + x*y)), \[Epsilon]/(10*x*(-1 + x + x*y)), 0, 
  (-5*\[Epsilon])/(2*x*(-1 + x + x*y)), -1/2*\[Epsilon]/(x*(-1 + x + x*y)), 
  0, (3*\[Epsilon])/(4*x*(-1 + x + x*y)), \[Epsilon]/(2*x*(-1 + x + x*y)), 
  -1/4*((3 + x*(-3 + 4*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (9*\[Epsilon])/(4*x*(-1 + x + x*y)), (-3*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  \[Epsilon]/(4*x*(-1 + x + x*y)), 0, -(\[Epsilon]/(x*(-1 + x + x*y))), 
  -1/2*\[Epsilon]/(x*(-1 + x + x*y)), \[Epsilon]/(4*x*(-1 + x + x*y)), 0, 0, 
  (13*\[Epsilon])/(6*x*(-1 + x + x*y)), (-7*\[Epsilon])/
   (12*x*(-1 + x + x*y)), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (12*\[Epsilon])/(x*(-1 + x + x*y)), (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (31*\[Epsilon])/(3*x*(-1 + x + x*y)), (10*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-16*\[Epsilon])/(9*x*(-1 + x + x*y)), (-26*\[Epsilon])/
   (9*x*(-1 + x + x*y)), \[Epsilon]/(9*x*(-1 + x + x*y)), 
  (9*\[Epsilon])/(2*x*(-1 + x + x*y)), (-9*\[Epsilon])/(2*x*(-1 + x + x*y)), 
  -1/2*((-5 + x*(5 + 2*y))*\[Epsilon])/((-1 + x)*x*(-1 + x + x*y)), 
  (17*\[Epsilon])/(3*x*(-1 + x + x*y)), (-2*y*\[Epsilon])/
   ((-1 + x)*(-1 + x + x*y)), 0, (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (7*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (7*\[Epsilon])/(3*x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  \[Epsilon]/(x*(-1 + x + x*y)), ((-1 + x + 2*x*y)*\[Epsilon])/
   ((-1 + x)*x*(-1 + x + x*y)), 0, (-3*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-7*\[Epsilon])/(4*x*(-1 + x + x*y)), \[Epsilon]/((-1 + x)*x), 
  (-5*\[Epsilon])/(3*x*(-1 + x + x*y)), (27*\[Epsilon])/(x*(-1 + x + x*y)), 
  (6*\[Epsilon])/(x*(-1 + x + x*y)), (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-25*\[Epsilon])/(3*x*(-1 + x + x*y)), ((-11 + x*(11 + 3*y))*\[Epsilon])/
   (3*(-1 + x)*x*(-1 + x + x*y)), 0, (-2*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (-2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (-7*\[Epsilon])/(3*x*(-1 + x + x*y)), (-5*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-3*\[Epsilon])/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (2*\[Epsilon])/(3*x*(-1 + x + x*y)), 
  (y*\[Epsilon])/((-1 + x)*(-1 + x + x*y)), 
  -1/6*\[Epsilon]/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 0, 
  (-2/(-1 + x) + x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 0, 
  (-5*\[Epsilon])/(x*(-1 + x + x*y)), (-6*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (-5*\[Epsilon])/(x*(-1 + x + x*y)), (5*\[Epsilon])/(x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (4*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-5*\[Epsilon])/(x*(-1 + x + x*y)), (5*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 
  (-2/(-1 + x) + x^(-1) + (1 + y)/(-1 + x + x*y))*\[Epsilon], 
  -(\[Epsilon]/(x*(-1 + x + x*y))), (-2*\[Epsilon])/(x*(-1 + x + x*y)), 
  -(\[Epsilon]/(x*(-1 + x + x*y))), 0, (-5*\[Epsilon])/(x*(-1 + x + x*y)), 0, 
  \[Epsilon]/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  \[Epsilon]/(x*(-1 + x + x*y)), \[Epsilon]/(x*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y))), 
  (2*\[Epsilon])/(x*(-1 + x + x*y)), 0, \[Epsilon]/(x*(-1 + x + x*y)), 
  \[Epsilon]/(x*(-1 + x + x*y)), -(\[Epsilon]/(x*(-1 + x + x*y)))}}


==> anc/F3/F3EBounds.m <==
{gb[1] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 87*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (261*Log[-s12]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5)) + 
   \[Epsilon]^5*((-213*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (29*Pi^2*Zeta[3])/4 + (261*Log[-s12]^2*Zeta[3])/
      2 + (1263*Zeta[5])/5), 
 gb[2] -> -1 + \[Epsilon]*(3*Log[-s12] + 3*Log[y]) + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2 - 9*Log[-s12]*Log[y] - 
     (9*Log[y]^2)/2) + \[Epsilon]^3*((9*Log[-s12]^3)/2 - (3*Pi^2*Log[y])/4 + 
     (27*Log[-s12]^2*Log[y])/2 + (9*Log[y]^3)/2 + 
     Log[-s12]*((-3*Pi^2)/4 + (27*Log[y]^2)/2) + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 - (27*Log[-s12]^4)/8 - 
     (27*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 + 
     Log[-s12]^2*((9*Pi^2)/8 - (81*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 87*Zeta[3]) - 
     87*Log[y]*Zeta[3]) + \[Epsilon]^6*((11539*Pi^6)/24192 - 
     (81*Log[-s12]^6)/80 - (243*Log[-s12]^5*Log[y])/40 + 
     (639*Pi^4*Log[y]^2)/320 + (27*Pi^2*Log[y]^4)/32 - (81*Log[y]^6)/80 + 
     Log[-s12]^4*((27*Pi^2)/32 - (243*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (81*Log[y]^3)/4 - (261*Zeta[3])/2) - 
     (261*Log[y]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]^2*((639*Pi^4)/320 + (81*Pi^2*Log[y]^2)/16 - 
       (243*Log[y]^4)/16 - (783*Log[y]*Zeta[3])/2) + 
     Log[y]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5) + 
     Log[-s12]*((639*Pi^4*Log[y])/160 + (27*Pi^2*Log[y]^3)/8 - 
       (243*Log[y]^5)/40 + (87*Pi^2*Zeta[3])/4 - (783*Log[y]^2*Zeta[3])/2 - 
       (3789*Zeta[5])/5)) + \[Epsilon]^5*((81*Log[-s12]^5)/40 - 
     (213*Pi^4*Log[y])/160 + (81*Log[-s12]^4*Log[y])/8 - 
     (9*Pi^2*Log[y]^3)/8 + (81*Log[y]^5)/40 + 
     Log[-s12]^3*((-9*Pi^2)/8 + (81*Log[y]^2)/4) - (29*Pi^2*Zeta[3])/4 + 
     (261*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (81*Log[y]^3)/4 + (261*Zeta[3])/2) + 
     Log[-s12]*((-213*Pi^4)/160 - (27*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 
       261*Log[y]*Zeta[3]) + (1263*Zeta[5])/5), 
 gb[3] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 29*Zeta[3]) + 
   \[Epsilon]^4*((71*Pi^4)/160 + (9*Pi^2*Log[-s12]^2)/8 - 
     (27*Log[-s12]^4)/8 - 87*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((11539*Pi^6)/24192 + (639*Pi^4*Log[-s12]^2)/320 + 
     (27*Pi^2*Log[-s12]^4)/32 - (81*Log[-s12]^6)/80 - 
     (261*Log[-s12]^3*Zeta[3])/2 - (841*Zeta[3]^2)/2 + 
     Log[-s12]*((87*Pi^2*Zeta[3])/4 - (3789*Zeta[5])/5)) + 
   \[Epsilon]^5*((-213*Pi^4*Log[-s12])/160 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (29*Pi^2*Zeta[3])/4 + (261*Log[-s12]^2*Zeta[3])/
      2 + (1263*Zeta[5])/5), gb[4] -> 1/6 - (\[Epsilon]*Log[-s12])/2 + 
   \[Epsilon]^2*(Pi^2/24 + (3*Log[-s12]^2)/4) + 
   \[Epsilon]^3*(-1/8*(Pi^2*Log[-s12]) - (3*Log[-s12]^3)/4 - 
     (23*Zeta[3])/6) + \[Epsilon]^4*((-25*Pi^4)/576 + 
     (3*Pi^2*Log[-s12]^2)/16 + (9*Log[-s12]^4)/16 + 
     (23*Log[-s12]*Zeta[3])/2) + \[Epsilon]^5*((25*Pi^4*Log[-s12])/192 - 
     (3*Pi^2*Log[-s12]^3)/16 - (27*Log[-s12]^5)/80 - (23*Pi^2*Zeta[3])/24 - 
     (69*Log[-s12]^2*Zeta[3])/4 - (351*Zeta[5])/10) + 
   \[Epsilon]^6*((-66041*Pi^6)/725760 - (25*Pi^4*Log[-s12]^2)/128 + 
     (9*Pi^2*Log[-s12]^4)/64 + (27*Log[-s12]^6)/160 + 
     (69*Log[-s12]^3*Zeta[3])/4 + (529*Zeta[3]^2)/12 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/8 + (1053*Zeta[5])/10)), 
 gb[5] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] - Log[y]/2) + 
   \[Epsilon]^2*(Pi^2/24 + (3*Log[-s12]^2)/4 + (3*Log[-s12]*Log[y])/2 + 
     (3*Log[y]^2)/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (Pi^2*Log[y])/8 - 
     (9*Log[-s12]^2*Log[y])/4 - (3*Log[y]^3)/4 + 
     Log[-s12]*(-1/8*Pi^2 - (9*Log[y]^2)/4) - (23*Zeta[3])/6) + 
   \[Epsilon]^4*((-25*Pi^4)/576 + (9*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Log[y])/4 + (3*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/16 + (27*Log[y]^2)/8) + (23*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + (23*Zeta[3])/2)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 + (25*Pi^4*Log[y])/192 - 
     (27*Log[-s12]^4*Log[y])/16 - (3*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 - (69*Zeta[3])/4) - 
     (23*Pi^2*Zeta[3])/24 - (69*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((25*Pi^4)/192 - (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (69*Log[y]*Zeta[3])/2) - (351*Zeta[5])/10) + 
   \[Epsilon]^6*((-66041*Pi^6)/725760 + (27*Log[-s12]^6)/160 + 
     (81*Log[-s12]^5*Log[y])/80 - (25*Pi^4*Log[y]^2)/128 + 
     (9*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/64 + (81*Log[y]^2)/32) + (69*Log[y]^3*Zeta[3])/4 + 
     (529*Zeta[3]^2)/12 + Log[-s12]^3*((9*Pi^2*Log[y])/16 + (27*Log[y]^3)/8 + 
       (69*Zeta[3])/4) + Log[-s12]^2*((-25*Pi^4)/128 + 
       (27*Pi^2*Log[y]^2)/32 + (81*Log[y]^4)/32 + (207*Log[y]*Zeta[3])/4) + 
     Log[y]*((23*Pi^2*Zeta[3])/8 + (1053*Zeta[5])/10) + 
     Log[-s12]*((-25*Pi^4*Log[y])/64 + (9*Pi^2*Log[y]^3)/16 + 
       (81*Log[y]^5)/80 + (23*Pi^2*Zeta[3])/8 + (207*Log[y]^2*Zeta[3])/4 + 
       (1053*Zeta[5])/10)), gb[6] -> 0, 
 gb[7] -> -4/3 + 4*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/3 - 6*Log[-s12]^2) + 
   \[Epsilon]^3*(-(Pi^2*Log[-s12]) + 6*Log[-s12]^3 + (92*Zeta[3])/3) + 
   \[Epsilon]^4*((11*Pi^4)/24 + (3*Pi^2*Log[-s12]^2)/2 - (9*Log[-s12]^4)/2 - 
     92*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((49199*Pi^6)/90720 + 
     (33*Pi^4*Log[-s12]^2)/16 + (9*Pi^2*Log[-s12]^4)/8 - 
     (27*Log[-s12]^6)/20 - 138*Log[-s12]^3*Zeta[3] - (1058*Zeta[3]^2)/3 + 
     Log[-s12]*(23*Pi^2*Zeta[3] - (4212*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/8 - (3*Pi^2*Log[-s12]^3)/2 + 
     (27*Log[-s12]^5)/10 - (23*Pi^2*Zeta[3])/3 + 138*Log[-s12]^2*Zeta[3] + 
     (1404*Zeta[5])/5), gb[8] -> 0, gb[9] -> 0, 
 gb[10] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - (3*Log[y]^2)/4) + 
   \[Epsilon]^3*(-1/8*(Pi^2*Log[y]) + (9*Log[-s12]^2*Log[y])/4 + 
     (3*Log[y]^3)/4 + Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/4) + Zeta[3]) + 
   \[Epsilon]^4*((11*Pi^4)/360 - (9*Log[-s12]^3*Log[y])/4 + 
     (3*Pi^2*Log[y]^2)/16 - (9*Log[y]^4)/16 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/8) + 
     Log[-s12]*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (29*Log[y]*Zeta[3])/2) + \[Epsilon]^6*((-1391*Pi^6)/120960 - 
     (81*Log[-s12]^5*Log[y])/80 + (213*Pi^4*Log[y]^2)/640 + 
     (9*Pi^2*Log[y]^4)/64 - (27*Log[y]^6)/160 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/32) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 - (9*Zeta[3])/2) - 
     (87*Log[y]^3*Zeta[3])/4 - 26*Zeta[3]^2 + 
     Log[-s12]^2*((11*Pi^4)/80 + (27*Pi^2*Log[y]^2)/32 - (81*Log[y]^4)/32 - 
       (261*Log[y]*Zeta[3])/4) + Log[y]*((29*Pi^2*Zeta[3])/8 - 
       (1263*Zeta[5])/10) + Log[-s12]*((213*Pi^4*Log[y])/320 + 
       (9*Pi^2*Log[y]^3)/16 - (81*Log[y]^5)/80 + (13*Pi^2*Zeta[3])/2 - 
       (261*Log[y]^2*Zeta[3])/4 - 21*Zeta[5])) + 
   \[Epsilon]^5*((-71*Pi^4*Log[y])/320 + (27*Log[-s12]^4*Log[y])/16 - 
     (3*Pi^2*Log[y]^3)/16 + (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/8) - (13*Pi^2*Zeta[3])/6 + 
     (87*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-9*Pi^2*Log[y])/16 + 
       (27*Log[y]^3)/8 + (9*Zeta[3])/2) + 
     Log[-s12]*((-11*Pi^4)/120 - (9*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
       (87*Log[y]*Zeta[3])/2) + 7*Zeta[5]), 
 gb[11] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/3) + \[Epsilon]^3*((-5*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + (2*Log[y]^3)/9 + 
     Log[-s12]*(-1/3*Pi^2 + Log[y]^2) - (2*Zeta[3])/3) + 
   \[Epsilon]^4*(Pi^4/36 - (3*Log[-s12]^3*Log[y])/2 + (5*Pi^2*Log[y]^2)/36 - 
     Log[y]^4/9 + Log[-s12]^2*(Pi^2/2 - (3*Log[y]^2)/2) - 
     (19*Log[y]*Zeta[3])/3 + Log[-s12]*((5*Pi^2*Log[y])/12 - (2*Log[y]^3)/3 + 
       2*Zeta[3])) + \[Epsilon]^5*((-41*Pi^4*Log[y])/288 + 
     (9*Log[-s12]^4*Log[y])/8 - (5*Pi^2*Log[y]^3)/54 + (2*Log[y]^5)/45 + 
     Log[-s12]^3*(-1/2*Pi^2 + (3*Log[y]^2)/2) + 
     Log[-s12]^2*((-5*Pi^2*Log[y])/8 + Log[y]^3 - 3*Zeta[3]) - 
     (41*Pi^2*Zeta[3])/18 + (19*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*(-1/12*Pi^4 - (5*Pi^2*Log[y]^2)/12 + Log[y]^4/3 + 
       19*Log[y]*Zeta[3]) - 6*Zeta[5]) + 
   \[Epsilon]^6*((-311*Pi^6)/12960 - (27*Log[-s12]^5*Log[y])/40 + 
     (41*Pi^4*Log[y]^2)/288 + (5*Pi^2*Log[y]^4)/108 - (2*Log[y]^6)/135 + 
     Log[-s12]^4*((3*Pi^2)/8 - (9*Log[y]^2)/8) - (38*Log[y]^3*Zeta[3])/9 + 
     14*Zeta[3]^2 + Log[-s12]^3*((5*Pi^2*Log[y])/8 - Log[y]^3 + 3*Zeta[3]) + 
     Log[-s12]^2*(Pi^4/8 + (5*Pi^2*Log[y]^2)/8 - Log[y]^4/2 - 
       (57*Log[y]*Zeta[3])/2) + Log[y]*((95*Pi^2*Zeta[3])/36 - 
       (291*Zeta[5])/5) + Log[-s12]*((41*Pi^4*Log[y])/96 + 
       (5*Pi^2*Log[y]^3)/18 - (2*Log[y]^5)/15 + (41*Pi^2*Zeta[3])/6 - 
       19*Log[y]^2*Zeta[3] + 18*Zeta[5])), 
 gb[12] -> -4/3 + \[Epsilon]*(4*Log[-s12] + (4*Log[y])/3) + 
   \[Epsilon]^2*(Pi^2/9 - 6*Log[-s12]^2 - 4*Log[-s12]*Log[y] - 
     (4*Log[y]^2)/3) + \[Epsilon]^3*(6*Log[-s12]^3 - (5*Pi^2*Log[y])/9 + 
     6*Log[-s12]^2*Log[y] + (8*Log[y]^3)/9 + 
     Log[-s12]*(-1/3*Pi^2 + 4*Log[y]^2) + 28*Zeta[3]) + 
   \[Epsilon]^4*((11*Pi^4)/24 - (9*Log[-s12]^4)/2 - 6*Log[-s12]^3*Log[y] + 
     (5*Pi^2*Log[y]^2)/9 - (4*Log[y]^4)/9 + 
     Log[-s12]^2*(Pi^2/2 - 6*Log[y]^2) + Log[-s12]*((5*Pi^2*Log[y])/3 - 
       (8*Log[y]^3)/3 - 84*Zeta[3]) - (76*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((19111*Pi^6)/30240 - (27*Log[-s12]^6)/20 - 
     (27*Log[-s12]^5*Log[y])/10 + (41*Pi^4*Log[y]^2)/72 + 
     (5*Pi^2*Log[y]^4)/27 - (8*Log[y]^6)/135 + 
     Log[-s12]^4*((3*Pi^2)/8 - (9*Log[y]^2)/2) + 
     Log[-s12]^3*((5*Pi^2*Log[y])/2 - 4*Log[y]^3 - 126*Zeta[3]) - 
     (152*Log[y]^3*Zeta[3])/9 - (890*Zeta[3]^2)/3 + 
     Log[-s12]^2*((33*Pi^4)/16 + (5*Pi^2*Log[y]^2)/2 - 2*Log[y]^4 - 
       114*Log[y]*Zeta[3]) + Log[-s12]*((41*Pi^4*Log[y])/24 + 
       (10*Pi^2*Log[y]^3)/9 - (8*Log[y]^5)/15 + (13*Pi^2*Zeta[3])/3 - 
       76*Log[y]^2*Zeta[3] - (3852*Zeta[5])/5) + 
     Log[y]*((95*Pi^2*Zeta[3])/9 - (1164*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/10 - (41*Pi^4*Log[y])/72 + 
     (9*Log[-s12]^4*Log[y])/2 - (10*Pi^2*Log[y]^3)/27 + (8*Log[y]^5)/45 + 
     Log[-s12]^3*(-1/2*Pi^2 + 6*Log[y]^2) - (13*Pi^2*Zeta[3])/9 + 
     (76*Log[y]^2*Zeta[3])/3 + Log[-s12]^2*((-5*Pi^2*Log[y])/2 + 4*Log[y]^3 + 
       126*Zeta[3]) + Log[-s12]*((-11*Pi^4)/8 - (5*Pi^2*Log[y]^2)/3 + 
       (4*Log[y]^4)/3 + 76*Log[y]*Zeta[3]) + (1284*Zeta[5])/5), 
 gb[13] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - Log[y]^2/2) + 
   \[Epsilon]^3*((-7*Pi^2*Log[y])/24 + (9*Log[-s12]^2*Log[y])/4 + 
     Log[y]^3/3 + Log[-s12]*(-1/4*Pi^2 + (3*Log[y]^2)/2) - (3*Zeta[3])/2) + 
   \[Epsilon]^4*((7*Pi^4)/720 - (9*Log[-s12]^3*Log[y])/4 + 
     (7*Pi^2*Log[y]^2)/24 - Log[y]^4/6 + Log[-s12]^2*
      ((3*Pi^2)/8 - (9*Log[y]^2)/4) - (23*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((7*Pi^2*Log[y])/8 - Log[y]^3 + (9*Zeta[3])/2)) + 
   \[Epsilon]^5*((-139*Pi^4*Log[y])/576 + (27*Log[-s12]^4*Log[y])/16 - 
     (7*Pi^2*Log[y]^3)/36 + Log[y]^5/15 + Log[-s12]^3*
      ((-3*Pi^2)/8 + (9*Log[y]^2)/4) + Log[-s12]^2*((-21*Pi^2*Log[y])/16 + 
       (3*Log[y]^3)/2 - (27*Zeta[3])/4) - (37*Pi^2*Zeta[3])/24 + 
     (23*Log[y]^2*Zeta[3])/2 + Log[-s12]*((-7*Pi^4)/240 - 
       (7*Pi^2*Log[y]^2)/8 + Log[y]^4/2 + (69*Log[y]*Zeta[3])/2) - 
     (21*Zeta[5])/2) + \[Epsilon]^6*((-3461*Pi^6)/120960 - 
     (81*Log[-s12]^5*Log[y])/80 + (139*Pi^4*Log[y]^2)/576 + 
     (7*Pi^2*Log[y]^4)/72 - Log[y]^6/45 + Log[-s12]^4*
      ((9*Pi^2)/32 - (27*Log[y]^2)/16) - (23*Log[y]^3*Zeta[3])/3 + 
     39*Zeta[3]^2 + Log[-s12]^3*((21*Pi^2*Log[y])/16 - (3*Log[y]^3)/2 + 
       (27*Zeta[3])/4) + Log[-s12]^2*((7*Pi^4)/160 + (21*Pi^2*Log[y]^2)/16 - 
       (3*Log[y]^4)/4 - (207*Log[y]*Zeta[3])/4) + 
     Log[y]*((161*Pi^2*Zeta[3])/24 - (1053*Zeta[5])/10) + 
     Log[-s12]*((139*Pi^4*Log[y])/192 + (7*Pi^2*Log[y]^3)/12 - Log[y]^5/5 + 
       (37*Pi^2*Zeta[3])/8 - (69*Log[y]^2*Zeta[3])/2 + (63*Zeta[5])/2)), 
 gb[14] -> 0, gb[15] -> (\[Epsilon]*Log[y])/3 + 
   \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - Log[y]^2/2) + 
   \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Log[-s12]^2*Log[y])/2 + 
     Log[y]^3/2 + Log[-s12]*(-1/3*Pi^2 + (3*Log[y]^2)/2) + (2*Zeta[3])/3) + 
   \[Epsilon]^4*((31*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + Log[-s12]^2*
      (Pi^2/2 - (9*Log[y]^2)/4) + Log[-s12]*((Pi^2*Log[y])/4 - 
       (3*Log[y]^3)/2 - 2*Zeta[3]) - (29*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((-629*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (71*Pi^4*Log[y]^2)/320 + (3*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (29*Log[y]^3*Zeta[3])/2 - (52*Zeta[3]^2)/3 + 
     Log[-s12]^2*((31*Pi^4)/120 + (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (87*Log[y]*Zeta[3])/2) + Log[y]*((29*Pi^2*Zeta[3])/12 - 
       (421*Zeta[5])/5) + Log[-s12]*((71*Pi^4*Log[y])/160 + 
       (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + (49*Pi^2*Zeta[3])/6 - 
       (87*Log[y]^2*Zeta[3])/2 - 14*Zeta[5])) + 
   \[Epsilon]^5*((-71*Pi^4*Log[y])/480 + (9*Log[-s12]^4*Log[y])/8 - 
     (Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + Log[-s12]^3*
      (-1/2*Pi^2 + (9*Log[y]^2)/4) + (29*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 3*Zeta[3]) + 
     Log[-s12]*((-31*Pi^4)/180 - (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       29*Log[y]*Zeta[3]) - (7*(7*Pi^2*Zeta[3] - 12*Zeta[5]))/18), 
 gb[16] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/6) + \[Epsilon]^3*((-7*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/18 + 
     Log[-s12]*(-1/3*Pi^2 + Log[y]^2/2) - 2*Zeta[3]) + 
   \[Epsilon]^4*((7*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (7*Pi^2*Log[y]^2)/72 - Log[y]^4/72 + Log[-s12]^2*
      (Pi^2/2 - (3*Log[y]^2)/4) - (23*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((7*Pi^2*Log[y])/12 - Log[y]^3/6 + 6*Zeta[3])) + 
   \[Epsilon]^5*((-139*Pi^4*Log[y])/864 + (9*Log[-s12]^4*Log[y])/8 - 
     (7*Pi^2*Log[y]^3)/216 + Log[y]^5/360 + 
     Log[-s12]^3*(-1/2*Pi^2 + (3*Log[y]^2)/4) + 
     Log[-s12]^2*((-7*Pi^2*Log[y])/8 + Log[y]^3/4 - 9*Zeta[3]) - 
     (37*Pi^2*Zeta[3])/18 + (23*Log[y]^2*Zeta[3])/6 + 
     Log[-s12]*((-7*Pi^4)/180 - (7*Pi^2*Log[y]^2)/24 + Log[y]^4/24 + 
       23*Log[y]*Zeta[3]) - 14*Zeta[5]) + 
   \[Epsilon]^6*((-3461*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (139*Pi^4*Log[y]^2)/1728 + (7*Pi^2*Log[y]^4)/864 - Log[y]^6/2160 + 
     Log[-s12]^4*((3*Pi^2)/8 - (9*Log[y]^2)/16) - (23*Log[y]^3*Zeta[3])/18 + 
     52*Zeta[3]^2 + Log[-s12]^3*((7*Pi^2*Log[y])/8 - Log[y]^3/4 + 
       9*Zeta[3]) + Log[-s12]^2*((7*Pi^4)/120 + (7*Pi^2*Log[y]^2)/16 - 
       Log[y]^4/16 - (69*Log[y]*Zeta[3])/2) + 
     Log[y]*((161*Pi^2*Zeta[3])/36 - (351*Zeta[5])/5) + 
     Log[-s12]*((139*Pi^4*Log[y])/288 + (7*Pi^2*Log[y]^3)/72 - Log[y]^5/120 + 
       (37*Pi^2*Zeta[3])/6 - (23*Log[y]^2*Zeta[3])/2 + 42*Zeta[5])), 
 gb[17] -> -1/3 + \[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) + (3*Log[-s12]^3)/2 + 
     (23*Zeta[3])/3) + \[Epsilon]^4*((11*Pi^4)/96 + (3*Pi^2*Log[-s12]^2)/8 - 
     (9*Log[-s12]^4)/8 - 23*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((49199*Pi^6)/362880 + (33*Pi^4*Log[-s12]^2)/64 + 
     (9*Pi^2*Log[-s12]^4)/32 - (27*Log[-s12]^6)/80 - 
     (69*Log[-s12]^3*Zeta[3])/2 - (529*Zeta[3]^2)/6 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/4 - (1053*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/32 - (3*Pi^2*Log[-s12]^3)/8 + 
     (27*Log[-s12]^5)/40 - (23*Pi^2*Zeta[3])/12 + (69*Log[-s12]^2*Zeta[3])/
      2 + (351*Zeta[5])/5), 
 gb[18] -> -1/3 + \[Epsilon]*(Log[-s12] + Log[y]) + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2 - 3*Log[-s12]*Log[y] - 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((3*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (9*Log[-s12]^2*Log[y])/2 + (3*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/2) + (23*Zeta[3])/3) + 
   \[Epsilon]^4*((11*Pi^4)/96 - (9*Log[-s12]^4)/8 - 
     (9*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 - (9*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - (9*Log[y]^3)/2 - 23*Zeta[3]) - 
     23*Log[y]*Zeta[3]) + \[Epsilon]^6*((49199*Pi^6)/362880 - 
     (27*Log[-s12]^6)/80 - (81*Log[-s12]^5*Log[y])/40 + 
     (33*Pi^4*Log[y]^2)/64 + (9*Pi^2*Log[y]^4)/32 - (27*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (69*Zeta[3])/2) - 
     (69*Log[y]^3*Zeta[3])/2 - (529*Zeta[3]^2)/6 + 
     Log[-s12]^2*((33*Pi^4)/64 + (27*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (207*Log[y]*Zeta[3])/2) + Log[y]*((23*Pi^2*Zeta[3])/4 - 
       (1053*Zeta[5])/5) + Log[-s12]*((33*Pi^4*Log[y])/32 + 
       (9*Pi^2*Log[y]^3)/8 - (81*Log[y]^5)/40 + (23*Pi^2*Zeta[3])/4 - 
       (207*Log[y]^2*Zeta[3])/2 - (1053*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/40 - (11*Pi^4*Log[y])/32 + 
     (27*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 + (27*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/4) - (23*Pi^2*Zeta[3])/12 + 
     (69*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (27*Log[y]^3)/4 + (69*Zeta[3])/2) + 
     Log[-s12]*((-11*Pi^4)/32 - (9*Pi^2*Log[y]^2)/8 + (27*Log[y]^4)/8 + 
       69*Log[y]*Zeta[3]) + (351*Zeta[5])/5), 
 gb[19] -> -1/3 + \[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]^2)/2) + 
   \[Epsilon]^3*(-1/4*(Pi^2*Log[-s12]) + (3*Log[-s12]^3)/2 + 
     (23*Zeta[3])/3) + \[Epsilon]^4*((11*Pi^4)/96 + (3*Pi^2*Log[-s12]^2)/8 - 
     (9*Log[-s12]^4)/8 - 23*Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((49199*Pi^6)/362880 + (33*Pi^4*Log[-s12]^2)/64 + 
     (9*Pi^2*Log[-s12]^4)/32 - (27*Log[-s12]^6)/80 - 
     (69*Log[-s12]^3*Zeta[3])/2 - (529*Zeta[3]^2)/6 + 
     Log[-s12]*((23*Pi^2*Zeta[3])/4 - (1053*Zeta[5])/5)) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/32 - (3*Pi^2*Log[-s12]^3)/8 + 
     (27*Log[-s12]^5)/40 - (23*Pi^2*Zeta[3])/12 + (69*Log[-s12]^2*Zeta[3])/
      2 + (351*Zeta[5])/5), gb[20] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), gb[21] -> -1 + 3*\[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2) + 
   \[Epsilon]^3*((-3*Pi^2*Log[-s12])/4 + (9*Log[-s12]^3)/2 + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 + (9*Pi^2*Log[-s12]^2)/8 - (27*Log[-s12]^4)/8 - 
     39*Log[-s12]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 + 
     (51*Pi^4*Log[-s12]^2)/64 + (27*Pi^2*Log[-s12]^4)/32 - 
     (81*Log[-s12]^6)/80 - (117*Log[-s12]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]*((39*Pi^2*Zeta[3])/4 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((-17*Pi^4*Log[-s12])/32 - (9*Pi^2*Log[-s12]^3)/8 + 
     (81*Log[-s12]^5)/40 - (13*Pi^2*Zeta[3])/4 + (117*Log[-s12]^2*Zeta[3])/
      2 + (303*Zeta[5])/5), 
 gb[22] -> -1 + \[Epsilon]*(3*Log[-s12] + 2*Log[y]) + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2 - 6*Log[-s12]*Log[y] - 
     2*Log[y]^2) + \[Epsilon]^3*((9*Log[-s12]^3)/2 - (Pi^2*Log[y])/2 + 
     9*Log[-s12]^2*Log[y] + (4*Log[y]^3)/3 + 
     Log[-s12]*((-3*Pi^2)/4 + 6*Log[y]^2) + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 - (27*Log[-s12]^4)/8 - 9*Log[-s12]^3*Log[y] + 
     (Pi^2*Log[y]^2)/2 - (2*Log[y]^4)/3 + Log[-s12]^2*
      ((9*Pi^2)/8 - 9*Log[y]^2) + Log[-s12]*((3*Pi^2*Log[y])/2 - 4*Log[y]^3 - 
       39*Zeta[3]) - 26*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((9439*Pi^6)/120960 - (81*Log[-s12]^6)/80 - 
     (81*Log[-s12]^5*Log[y])/20 + (17*Pi^4*Log[y]^2)/48 + (Pi^2*Log[y]^4)/6 - 
     (4*Log[y]^6)/45 + Log[-s12]^4*((27*Pi^2)/32 - (27*Log[y]^2)/4) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/4 - 6*Log[y]^3 - (117*Zeta[3])/2) - 
     (52*Log[y]^3*Zeta[3])/3 - (169*Zeta[3]^2)/2 + 
     Log[-s12]^2*((51*Pi^4)/64 + (9*Pi^2*Log[y]^2)/4 - 3*Log[y]^4 - 
       117*Log[y]*Zeta[3]) + Log[-s12]*((17*Pi^4*Log[y])/16 + Pi^2*Log[y]^3 - 
       (4*Log[y]^5)/5 + (39*Pi^2*Zeta[3])/4 - 78*Log[y]^2*Zeta[3] - 
       (909*Zeta[5])/5) + Log[y]*((13*Pi^2*Zeta[3])/2 - (606*Zeta[5])/5)) + 
   \[Epsilon]^5*((81*Log[-s12]^5)/40 - (17*Pi^4*Log[y])/48 + 
     (27*Log[-s12]^4*Log[y])/4 - (Pi^2*Log[y]^3)/3 + (4*Log[y]^5)/15 + 
     Log[-s12]^3*((-9*Pi^2)/8 + 9*Log[y]^2) - (13*Pi^2*Zeta[3])/4 + 
     26*Log[y]^2*Zeta[3] + Log[-s12]^2*((-9*Pi^2*Log[y])/4 + 6*Log[y]^3 + 
       (117*Zeta[3])/2) + Log[-s12]*((-17*Pi^4)/32 - (3*Pi^2*Log[y]^2)/2 + 
       2*Log[y]^4 + 78*Log[y]*Zeta[3]) + (303*Zeta[5])/5), 
 gb[23] -> -1 + \[Epsilon]*(3*Log[-s12] + Log[y]) + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2 - 3*Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*((9*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 + 
     (9*Log[-s12]^2*Log[y])/2 + Log[y]^3/6 + 
     Log[-s12]*((-3*Pi^2)/4 + (3*Log[y]^2)/2) + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 - (27*Log[-s12]^4)/8 - 
     (9*Log[-s12]^3*Log[y])/2 + (Pi^2*Log[y]^2)/8 - Log[y]^4/24 + 
     Log[-s12]^2*((9*Pi^2)/8 - (9*Log[y]^2)/4) + 
     Log[-s12]*((3*Pi^2*Log[y])/4 - Log[y]^3/2 - 39*Zeta[3]) - 
     13*Log[y]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 - 
     (81*Log[-s12]^6)/80 - (81*Log[-s12]^5*Log[y])/40 + 
     (17*Pi^4*Log[y]^2)/192 + (Pi^2*Log[y]^4)/96 - Log[y]^6/720 + 
     Log[-s12]^4*((27*Pi^2)/32 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/8 - (3*Log[y]^3)/4 - (117*Zeta[3])/2) - 
     (13*Log[y]^3*Zeta[3])/6 - (169*Zeta[3]^2)/2 + 
     Log[-s12]^2*((51*Pi^4)/64 + (9*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 - 
       (117*Log[y]*Zeta[3])/2) + Log[-s12]*((17*Pi^4*Log[y])/32 + 
       (Pi^2*Log[y]^3)/8 - Log[y]^5/40 + (39*Pi^2*Zeta[3])/4 - 
       (39*Log[y]^2*Zeta[3])/2 - (909*Zeta[5])/5) + 
     Log[y]*((13*Pi^2*Zeta[3])/4 - (303*Zeta[5])/5)) + 
   \[Epsilon]^5*((81*Log[-s12]^5)/40 - (17*Pi^4*Log[y])/96 + 
     (27*Log[-s12]^4*Log[y])/8 - (Pi^2*Log[y]^3)/24 + Log[y]^5/120 + 
     Log[-s12]^3*((-9*Pi^2)/8 + (9*Log[y]^2)/4) - (13*Pi^2*Zeta[3])/4 + 
     (13*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/8 + 
       (3*Log[y]^3)/4 + (117*Zeta[3])/2) + 
     Log[-s12]*((-17*Pi^4)/32 - (3*Pi^2*Log[y]^2)/8 + Log[y]^4/8 + 
       39*Log[y]*Zeta[3]) + (303*Zeta[5])/5), 
 gb[24] -> -1 + \[Epsilon]*(3*Log[-s12] + 3*Log[y]) + 
   \[Epsilon]^2*(Pi^2/4 - (9*Log[-s12]^2)/2 - 9*Log[-s12]*Log[y] - 
     (9*Log[y]^2)/2) + \[Epsilon]^3*((9*Log[-s12]^3)/2 - (3*Pi^2*Log[y])/4 + 
     (27*Log[-s12]^2*Log[y])/2 + (9*Log[y]^3)/2 + 
     Log[-s12]*((-3*Pi^2)/4 + (27*Log[y]^2)/2) + 13*Zeta[3]) + 
   \[Epsilon]^4*((17*Pi^4)/96 - (27*Log[-s12]^4)/8 - 
     (27*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 + 
     Log[-s12]^2*((9*Pi^2)/8 - (81*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 39*Zeta[3]) - 
     39*Log[y]*Zeta[3]) + \[Epsilon]^6*((9439*Pi^6)/120960 - 
     (81*Log[-s12]^6)/80 - (243*Log[-s12]^5*Log[y])/40 + 
     (51*Pi^4*Log[y]^2)/64 + (27*Pi^2*Log[y]^4)/32 - (81*Log[y]^6)/80 + 
     Log[-s12]^4*((27*Pi^2)/32 - (243*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (81*Log[y]^3)/4 - (117*Zeta[3])/2) - 
     (117*Log[y]^3*Zeta[3])/2 - (169*Zeta[3]^2)/2 + 
     Log[-s12]^2*((51*Pi^4)/64 + (81*Pi^2*Log[y]^2)/16 - (243*Log[y]^4)/16 - 
       (351*Log[y]*Zeta[3])/2) + Log[y]*((39*Pi^2*Zeta[3])/4 - 
       (909*Zeta[5])/5) + Log[-s12]*((51*Pi^4*Log[y])/32 + 
       (27*Pi^2*Log[y]^3)/8 - (243*Log[y]^5)/40 + (39*Pi^2*Zeta[3])/4 - 
       (351*Log[y]^2*Zeta[3])/2 - (909*Zeta[5])/5)) + 
   \[Epsilon]^5*((81*Log[-s12]^5)/40 - (17*Pi^4*Log[y])/32 + 
     (81*Log[-s12]^4*Log[y])/8 - (9*Pi^2*Log[y]^3)/8 + (81*Log[y]^5)/40 + 
     Log[-s12]^3*((-9*Pi^2)/8 + (81*Log[y]^2)/4) - (13*Pi^2*Zeta[3])/4 + 
     (117*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (81*Log[y]^3)/4 + (117*Zeta[3])/2) + 
     Log[-s12]*((-17*Pi^4)/32 - (27*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 
       117*Log[y]*Zeta[3]) + (303*Zeta[5])/5), 
 gb[25] -> -1/9 + (\[Epsilon]*Log[-s12])/3 + 
   \[Epsilon]^2*((-13*Pi^2)/108 - Log[-s12]^2/2) + 
   \[Epsilon]^3*((13*Pi^2*Log[-s12])/36 + Log[-s12]^3/2 - Zeta[3]/3) + 
   \[Epsilon]^4*((-19*Pi^4)/480 - (13*Pi^2*Log[-s12]^2)/24 - 
     (3*Log[-s12]^4)/8 + Log[-s12]*Zeta[3]) + 
   \[Epsilon]^6*((12247*Pi^6)/120960 - (57*Pi^4*Log[-s12]^2)/320 - 
     (13*Pi^2*Log[-s12]^4)/32 - (9*Log[-s12]^6)/80 + 
     (3*Log[-s12]^3*Zeta[3])/2 + (413*Zeta[3]^2)/6 + 
     Log[-s12]*((-49*Pi^2*Zeta[3])/4 - (101*Zeta[5])/5)) + 
   \[Epsilon]^5*((19*Pi^4*Log[-s12])/160 + (13*Pi^2*Log[-s12]^3)/24 + 
     (9*Log[-s12]^5)/40 - (3*Log[-s12]^2*Zeta[3])/2 + 
     (245*Pi^2*Zeta[3] + 404*Zeta[5])/60), 
 gb[26] -> -1/9 + \[Epsilon]*(Log[-s12]/3 + Log[y]/3) + 
   \[Epsilon]^2*((-13*Pi^2)/108 - Log[-s12]^2/2 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*(Log[-s12]^3/2 + (13*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*((13*Pi^2)/36 + (3*Log[y]^2)/2) - Zeta[3]/3) + 
   \[Epsilon]^4*((-19*Pi^4)/480 - (3*Log[-s12]^4)/8 - 
     (3*Log[-s12]^3*Log[y])/2 - (13*Pi^2*Log[y]^2)/24 - (3*Log[y]^4)/8 + 
     Log[-s12]^2*((-13*Pi^2)/24 - (9*Log[y]^2)/4) + Log[y]*Zeta[3] + 
     Log[-s12]*((-13*Pi^2*Log[y])/12 - (3*Log[y]^3)/2 + Zeta[3])) + 
   \[Epsilon]^6*((12247*Pi^6)/120960 - (9*Log[-s12]^6)/80 - 
     (27*Log[-s12]^5*Log[y])/40 - (57*Pi^4*Log[y]^2)/320 - 
     (13*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((-13*Pi^2)/32 - (27*Log[y]^2)/16) + 
     (3*Log[y]^3*Zeta[3])/2 + (413*Zeta[3]^2)/6 + 
     Log[-s12]^3*((-13*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 + (3*Zeta[3])/2) + 
     Log[-s12]^2*((-57*Pi^4)/320 - (39*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 + 
       (9*Log[y]*Zeta[3])/2) + Log[y]*((-49*Pi^2*Zeta[3])/4 - 
       (101*Zeta[5])/5) + Log[-s12]*((-57*Pi^4*Log[y])/160 - 
       (13*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 - (49*Pi^2*Zeta[3])/4 + 
       (9*Log[y]^2*Zeta[3])/2 - (101*Zeta[5])/5)) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/40 + (19*Pi^4*Log[y])/160 + 
     (9*Log[-s12]^4*Log[y])/8 + (13*Pi^2*Log[y]^3)/24 + (9*Log[y]^5)/40 + 
     Log[-s12]^3*((13*Pi^2)/24 + (9*Log[y]^2)/4) + 
     Log[-s12]^2*((13*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 - (3*Zeta[3])/2) - 
     (3*Log[y]^2*Zeta[3])/2 + Log[-s12]*((19*Pi^4)/160 + 
       (13*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 - 3*Log[y]*Zeta[3]) + 
     (245*Pi^2*Zeta[3] + 404*Zeta[5])/60), gb[27] -> 0, gb[28] -> 0, 
 gb[29] -> \[Epsilon]^2*(-1/36*Pi^2 - Log[y]^2/12) + 
   \[Epsilon]^3*((5*Log[y]^3)/36 + Log[-s12]*(Pi^2/12 + Log[y]^2/4) + 
     Zeta[3]/6) + \[Epsilon]^4*((-17*Pi^4)/432 - (Pi^2*Log[y]^2)/144 - 
     (19*Log[y]^4)/144 + Log[-s12]^2*(-1/8*Pi^2 - (3*Log[y]^2)/8) + 
     Log[-s12]*((-5*Log[y]^3)/12 - Zeta[3]/2) - (4*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((-12869*Pi^6)/1088640 - (451*Pi^4*Log[y]^2)/5760 - 
     (19*Pi^2*Log[y]^4)/1728 - (211*Log[y]^6)/4320 + 
     Log[-s12]^4*((-3*Pi^2)/32 - (9*Log[y]^2)/32) + 
     Log[-s12]^3*((-5*Log[y]^3)/8 - (3*Zeta[3])/4) + 
     (8*Pi^2*Log[y]*Zeta[3])/9 - (107*Log[y]^3*Zeta[3])/36 + 
     (22*Zeta[3]^2)/3 + Log[-s12]^2*((-17*Pi^4)/96 - (Pi^2*Log[y]^2)/32 - 
       (19*Log[y]^4)/32 - 6*Log[y]*Zeta[3]) + 
     Log[-s12]*(-1/5*(Pi^4*Log[y]) - (5*Pi^2*Log[y]^3)/144 - 
       (13*Log[y]^5)/48 - (35*Pi^2*Zeta[3])/24 - (31*Log[y]^2*Zeta[3])/4 + 
       Zeta[5]/2)) + \[Epsilon]^5*((Pi^4*Log[y])/15 + (5*Pi^2*Log[y]^3)/432 + 
     (13*Log[y]^5)/144 + Log[-s12]^3*(Pi^2/8 + (3*Log[y]^2)/8) + 
     Log[-s12]^2*((5*Log[y]^3)/8 + (3*Zeta[3])/4) + (35*Pi^2*Zeta[3])/72 + 
     (31*Log[y]^2*Zeta[3])/12 + Log[-s12]*((17*Pi^4)/144 + 
       (Pi^2*Log[y]^2)/48 + (19*Log[y]^4)/48 + 4*Log[y]*Zeta[3]) - 
     Zeta[5]/6), gb[30] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((17*Pi^4*Log[y])/72 + 
     (5*Pi^2*Log[y]^3)/36 - (13*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     (2*(Pi^2*Zeta[3] + 18*Zeta[5]))/3) + 
   \[Epsilon]^6*((-247*Pi^6)/2835 - (55*Pi^4*Log[y]^2)/144 - 
     (19*Pi^2*Log[y]^4)/144 + (47*Log[y]^3*Zeta[3])/6 - Zeta[3]^2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-17*Pi^4*Log[y])/24 - 
       (5*Pi^2*Log[y]^3)/12 + 2*Pi^2*Zeta[3] + (39*Log[y]^2*Zeta[3])/2 + 
       36*Zeta[5]) + Log[y]*((Pi^2*Zeta[3])/4 + 57*Zeta[5])), 
 gb[31] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((19*Pi^4)/120 + (Pi^2*Log[y]^2)/6 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 8*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((21859*Pi^6)/90720 + (17*Pi^4*Log[y]^2)/45 + 
     (Pi^2*Log[y]^4)/18 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - (27*Zeta[3])/2) - 
     (16*Log[y]^3*Zeta[3])/3 - 34*Zeta[3]^2 + 
     Log[-s12]^2*((57*Pi^4)/80 + (3*Pi^2*Log[y]^2)/4 - 36*Log[y]*Zeta[3]) + 
     Log[-s12]*((17*Pi^4*Log[y])/15 + (Pi^2*Log[y]^3)/3 + 
       (5*Pi^2*Zeta[3])/4 - 24*Log[y]^2*Zeta[3] - 219*Zeta[5]) + 
     Log[y]*((31*Pi^2*Zeta[3])/6 - 160*Zeta[5])) + 
   \[Epsilon]^5*((-17*Pi^4*Log[y])/45 - (Pi^2*Log[y]^3)/9 - 
     (5*Pi^2*Zeta[3])/12 + 8*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-19*Pi^4)/40 - (Pi^2*Log[y]^2)/2 + 24*Log[y]*Zeta[3]) + 
     73*Zeta[5]), gb[32] -> -1/2 + \[Epsilon]*((3*Log[-s12])/2 + Log[y]) + 
   \[Epsilon]^2*((7*Pi^2)/24 - (9*Log[-s12]^2)/4 - 3*Log[-s12]*Log[y] - 
     Log[y]^2) + \[Epsilon]^3*((9*Log[-s12]^3)/4 - (7*Pi^2*Log[y])/12 + 
     (9*Log[-s12]^2*Log[y])/2 + (2*Log[y]^3)/3 + 
     Log[-s12]*((-7*Pi^2)/8 + 3*Log[y]^2) + (27*Zeta[3])/2) + 
   \[Epsilon]^4*((1159*Pi^4)/2880 - (27*Log[-s12]^4)/16 - 
     (9*Log[-s12]^3*Log[y])/2 + (7*Pi^2*Log[y]^2)/12 - Log[y]^4/3 + 
     Log[-s12]^2*((21*Pi^2)/16 - (9*Log[y]^2)/2) + 
     Log[-s12]*((7*Pi^2*Log[y])/4 - 2*Log[y]^3 - (81*Zeta[3])/2) - 
     27*Log[y]*Zeta[3]) + \[Epsilon]^6*((312401*Pi^6)/725760 - 
     (81*Log[-s12]^6)/160 - (81*Log[-s12]^5*Log[y])/40 + 
     (1159*Pi^4*Log[y]^2)/1440 + (7*Pi^2*Log[y]^4)/36 - (2*Log[y]^6)/45 + 
     Log[-s12]^4*((63*Pi^2)/64 - (27*Log[y]^2)/8) + 
     Log[-s12]^3*((21*Pi^2*Log[y])/8 - 3*Log[y]^3 - (243*Zeta[3])/4) - 
     18*Log[y]^3*Zeta[3] - (601*Zeta[3]^2)/4 + 
     Log[-s12]^2*((1159*Pi^4)/640 + (21*Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/2 - 
       (243*Log[y]*Zeta[3])/2) + Log[-s12]*((1159*Pi^4*Log[y])/480 + 
       (7*Pi^2*Log[y]^3)/6 - (2*Log[y]^5)/5 + (157*Pi^2*Zeta[3])/8 - 
       81*Log[y]^2*Zeta[3] - (5019*Zeta[5])/10) + 
     Log[y]*((157*Pi^2*Zeta[3])/12 - (1673*Zeta[5])/5)) + 
   \[Epsilon]^5*((81*Log[-s12]^5)/80 - (1159*Pi^4*Log[y])/1440 + 
     (27*Log[-s12]^4*Log[y])/8 - (7*Pi^2*Log[y]^3)/18 + (2*Log[y]^5)/15 + 
     Log[-s12]^3*((-21*Pi^2)/16 + (9*Log[y]^2)/2) - (157*Pi^2*Zeta[3])/24 + 
     27*Log[y]^2*Zeta[3] + Log[-s12]^2*((-21*Pi^2*Log[y])/8 + 3*Log[y]^3 + 
       (243*Zeta[3])/4) + Log[-s12]*((-1159*Pi^4)/960 - (7*Pi^2*Log[y]^2)/4 + 
       Log[y]^4 + 81*Log[y]*Zeta[3]) + (1673*Zeta[5])/10), gb[33] -> 0, 
 gb[34] -> 0, gb[35] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((53*Pi^4)/720 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - 4*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((25223*Pi^6)/181440 + (11*Pi^4*Log[y]^2)/30 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - 6*Log[y]^3*Zeta[3] - (59*Zeta[3]^2)/2 + 
     Log[-s12]^2*((53*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 18*Log[y]*Zeta[3]) + 
     Log[-s12]*((11*Pi^4*Log[y])/15 + (3*Pi^2*Log[y]^3)/8 - 
       18*Log[y]^2*Zeta[3] + (-11*Pi^2*Zeta[3] - 732*Zeta[5])/8) + 
     Log[y]*((Pi^2*Zeta[3])/4 - 80*Zeta[5])) + 
   \[Epsilon]^5*((-11*Pi^4*Log[y])/45 - (Pi^2*Log[y]^3)/8 + 
     (11*Pi^2*Zeta[3])/24 + 6*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-53*Pi^4)/240 - (3*Pi^2*Log[y]^2)/8 + 12*Log[y]*Zeta[3]) + 
     (61*Zeta[5])/2), gb[36] -> 
  5/12 + \[Epsilon]*((-5*Log[-s12])/4 - (5*Log[y])/4) + 
   \[Epsilon]^2*(-1/48*Pi^2 + (15*Log[-s12]^2)/8 + (15*Log[-s12]*Log[y])/4 + 
     (15*Log[y]^2)/8) + \[Epsilon]^3*((-15*Log[-s12]^3)/8 + 
     (Pi^2*Log[y])/16 - (45*Log[-s12]^2*Log[y])/8 - (15*Log[y]^3)/8 + 
     Log[-s12]*(Pi^2/16 - (45*Log[y]^2)/8) - (187*Zeta[3])/12) + 
   \[Epsilon]^4*((-2737*Pi^4)/5760 + (45*Log[-s12]^4)/32 + 
     (45*Log[-s12]^3*Log[y])/8 - (3*Pi^2*Log[y]^2)/32 + (45*Log[y]^4)/32 + 
     Log[-s12]^2*((-3*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (187*Log[y]*Zeta[3])/4 + Log[-s12]*((-3*Pi^2*Log[y])/16 + 
       (45*Log[y]^3)/8 + (187*Zeta[3])/4)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/32 + (2737*Pi^4*Log[y])/1920 - 
     (135*Log[-s12]^4*Log[y])/32 + (3*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/32 + 
     Log[-s12]^3*((3*Pi^2)/32 - (135*Log[y]^2)/16) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/32 - (135*Log[y]^3)/16 - (561*Zeta[3])/8) - 
     (97*Pi^2*Zeta[3])/48 - (561*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((2737*Pi^4)/1920 + (9*Pi^2*Log[y]^2)/32 - (135*Log[y]^4)/32 - 
       (561*Log[y]*Zeta[3])/4) - (831*Zeta[5])/4) + 
   \[Epsilon]^6*((-1184599*Pi^6)/1451520 + (27*Log[-s12]^6)/64 + 
     (81*Log[-s12]^5*Log[y])/32 - (2737*Pi^4*Log[y]^2)/1280 - 
     (9*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/64 + 
     Log[-s12]^4*((-9*Pi^2)/128 + (405*Log[y]^2)/64) + 
     (561*Log[y]^3*Zeta[3])/8 + (5381*Zeta[3]^2)/24 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/32 + (135*Log[y]^3)/16 + 
       (561*Zeta[3])/8) + Log[-s12]^2*((-2737*Pi^4)/1280 - 
       (27*Pi^2*Log[y]^2)/64 + (405*Log[y]^4)/64 + (1683*Log[y]*Zeta[3])/8) + 
     (Log[y]*(97*Pi^2*Zeta[3] + 9972*Zeta[5]))/16 + 
     Log[-s12]*((-2737*Pi^4*Log[y])/640 - (9*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/32 + (1683*Log[y]^2*Zeta[3])/8 + 
       (97*Pi^2*Zeta[3] + 9972*Zeta[5])/16)), 
 gb[37] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] - Log[y]/2) + 
   \[Epsilon]^2*(Pi^2/8 + (3*Log[-s12]^2)/4 + (3*Log[-s12]*Log[y])/2 + 
     (3*Log[y]^2)/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (3*Pi^2*Log[y])/8 - 
     (9*Log[-s12]^2*Log[y])/4 - (3*Log[y]^3)/4 + 
     Log[-s12]*((-3*Pi^2)/8 - (9*Log[y]^2)/4) + Zeta[3]/6) + 
   \[Epsilon]^4*((193*Pi^4)/960 + (9*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Log[y])/4 + (9*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
     Log[-s12]^2*((9*Pi^2)/16 + (27*Log[y]^2)/8) + 
     Log[-s12]*((9*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 - Zeta[3]/2) - 
     (Log[y]*Zeta[3])/2) + \[Epsilon]^6*((10417*Pi^6)/34560 + 
     (27*Log[-s12]^6)/160 + (81*Log[-s12]^5*Log[y])/80 + 
     (579*Pi^4*Log[y]^2)/640 + (27*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/160 + 
     Log[-s12]^4*((27*Pi^2)/64 + (81*Log[y]^2)/32) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/16 + (27*Log[y]^3)/8 - (3*Zeta[3])/4) - 
     (3*Log[y]^3*Zeta[3])/4 - (383*Zeta[3]^2)/12 + 
     Log[-s12]^2*((579*Pi^4)/640 + (81*Pi^2*Log[y]^2)/32 + (81*Log[y]^4)/32 - 
       (9*Log[y]*Zeta[3])/4) + Log[y]*((29*Pi^2*Zeta[3])/8 - 
       (1347*Zeta[5])/10) + Log[-s12]*((579*Pi^4*Log[y])/320 + 
       (27*Pi^2*Log[y]^3)/16 + (81*Log[y]^5)/80 + (29*Pi^2*Zeta[3])/8 - 
       (9*Log[y]^2*Zeta[3])/4 - (1347*Zeta[5])/10)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 - (193*Pi^4*Log[y])/320 - 
     (27*Log[-s12]^4*Log[y])/16 - (9*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/80 + 
     Log[-s12]^3*((-9*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((-27*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 + (3*Zeta[3])/4) - 
     (29*Pi^2*Zeta[3])/24 + (3*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-193*Pi^4)/320 - (27*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 + 
       (3*Log[y]*Zeta[3])/2) + (449*Zeta[5])/10), 
 gb[38] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((49*Pi^4)/720 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - (9*Log[y]*Zeta[3])/2) + 
   \[Epsilon]^6*((1147*Pi^6)/8640 + (187*Pi^4*Log[y]^2)/480 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - (27*Log[y]^3*Zeta[3])/4 - 30*Zeta[3]^2 + 
     Log[-s12]^2*((49*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 
       (81*Log[y]*Zeta[3])/4) + Log[-s12]*((187*Pi^4*Log[y])/240 + 
       (3*Pi^2*Log[y]^3)/8 - (81*Log[y]^2*Zeta[3])/4 + 
       (Pi^2*Zeta[3] - 828*Zeta[5])/8) + Log[y]*((49*Pi^2*Zeta[3])/24 - 
       (207*Zeta[5])/2)) + \[Epsilon]^5*((-187*Pi^4*Log[y])/720 - 
     (Pi^2*Log[y]^3)/8 - (Pi^2*Zeta[3])/24 + (27*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-49*Pi^4)/240 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + (69*Zeta[5])/2), 
 gb[39] -> 5/12 + \[Epsilon]*((-5*Log[-s12])/4 - (5*Log[y])/4) + 
   \[Epsilon]^2*((-3*Pi^2)/16 + (15*Log[-s12]^2)/8 + 
     (15*Log[-s12]*Log[y])/4 + (15*Log[y]^2)/8) + 
   \[Epsilon]^3*((-15*Log[-s12]^3)/8 + (9*Pi^2*Log[y])/16 - 
     (45*Log[-s12]^2*Log[y])/8 - (15*Log[y]^3)/8 + 
     Log[-s12]*((9*Pi^2)/16 - (45*Log[y]^2)/8) - (199*Zeta[3])/12) + 
   \[Epsilon]^4*((-2561*Pi^4)/5760 + (45*Log[-s12]^4)/32 + 
     (45*Log[-s12]^3*Log[y])/8 - (27*Pi^2*Log[y]^2)/32 + (45*Log[y]^4)/32 + 
     Log[-s12]^2*((-27*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (199*Log[y]*Zeta[3])/4 + Log[-s12]*((-27*Pi^2*Log[y])/16 + 
       (45*Log[y]^3)/8 + (199*Zeta[3])/4)) + 
   \[Epsilon]^6*((-868159*Pi^6)/1451520 + (27*Log[-s12]^6)/64 + 
     (81*Log[-s12]^5*Log[y])/32 - (2561*Pi^4*Log[y]^2)/1280 - 
     (81*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/64 + 
     Log[-s12]^4*((-81*Pi^2)/128 + (405*Log[y]^2)/64) + 
     (597*Log[y]^3*Zeta[3])/8 + (6365*Zeta[3]^2)/24 + 
     Log[-s12]^3*((-81*Pi^2*Log[y])/32 + (135*Log[y]^3)/16 + 
       (597*Zeta[3])/8) + Log[-s12]^2*((-2561*Pi^4)/1280 - 
       (243*Pi^2*Log[y]^2)/64 + (405*Log[y]^4)/64 + (1791*Log[y]*Zeta[3])/
        8) + Log[-s12]*((-2561*Pi^4*Log[y])/640 - (81*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/32 + (1791*Log[y]^2*Zeta[3])/8 - 
       (3*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/16) - 
     (3*Log[y]*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/16) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/32 + (2561*Pi^4*Log[y])/1920 - 
     (135*Log[-s12]^4*Log[y])/32 + (27*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/32 + 
     Log[-s12]^3*((27*Pi^2)/32 - (135*Log[y]^2)/16) + 
     Log[-s12]^2*((81*Pi^2*Log[y])/32 - (135*Log[y]^3)/16 - 
       (597*Zeta[3])/8) + (81*Pi^2*Zeta[3])/16 - (597*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((2561*Pi^4)/1920 + (81*Pi^2*Log[y]^2)/32 - 
       (135*Log[y]^4)/32 - (597*Log[y]*Zeta[3])/4) - (835*Zeta[5])/4), 
 gb[40] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] + Log[y]/6) + 
   \[Epsilon]^2*(Pi^2/72 + (3*Log[-s12]^2)/4 - (Log[-s12]*Log[y])/2 - 
     Log[y]^2/4) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (5*Pi^2*Log[y])/24 + 
     (3*Log[-s12]^2*Log[y])/4 + Log[y]^3/4 + 
     Log[-s12]*(-1/24*Pi^2 + (3*Log[y]^2)/4) - Zeta[3]/2) + 
   \[Epsilon]^4*((569*Pi^4)/8640 + (9*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/4 + (5*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 + 
     Log[-s12]^2*(Pi^2/16 - (9*Log[y]^2)/8) - (83*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((5*Pi^2*Log[y])/8 - (3*Log[y]^3)/4 + (3*Zeta[3])/2)) + 
   \[Epsilon]^6*((123341*Pi^6)/725760 + (27*Log[-s12]^6)/160 - 
     (27*Log[-s12]^5*Log[y])/80 + (1709*Pi^4*Log[y]^2)/1920 + 
     (15*Pi^2*Log[y]^4)/64 - (9*Log[y]^6)/160 + 
     Log[-s12]^4*((3*Pi^2)/64 - (27*Log[y]^2)/32) - (83*Log[y]^3*Zeta[3])/4 - 
     (295*Zeta[3]^2)/12 + Log[-s12]^3*((15*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 + 
       (9*Zeta[3])/4) + Log[-s12]^2*((569*Pi^4)/1920 + 
       (45*Pi^2*Log[y]^2)/32 - (27*Log[y]^4)/32 - (249*Log[y]*Zeta[3])/4) + 
     Log[y]*((127*Pi^2*Zeta[3])/24 - (2491*Zeta[5])/10) + 
     Log[-s12]*((1709*Pi^4*Log[y])/960 + (15*Pi^2*Log[y]^3)/16 - 
       (27*Log[y]^5)/80 + (35*Pi^2*Zeta[3])/24 - (249*Log[y]^2*Zeta[3])/4 - 
       (1087*Zeta[5])/10)) + \[Epsilon]^5*((-27*Log[-s12]^5)/80 - 
     (1709*Pi^4*Log[y])/2880 + (9*Log[-s12]^4*Log[y])/16 - 
     (5*Pi^2*Log[y]^3)/16 + (9*Log[y]^5)/80 + 
     Log[-s12]^3*(-1/16*Pi^2 + (9*Log[y]^2)/8) + 
     Log[-s12]^2*((-15*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 - (9*Zeta[3])/4) - 
     (35*Pi^2*Zeta[3])/72 + (83*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-569*Pi^4)/2880 - (15*Pi^2*Log[y]^2)/16 + (9*Log[y]^4)/16 + 
       (83*Log[y]*Zeta[3])/2) + (1087*Zeta[5])/30), gb[41] -> 0, gb[42] -> 0, 
 gb[43] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((13*Pi^4)/72 + (Pi^2*Log[y]^2)/4 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 10*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1237*Pi^6)/3360 + (113*Pi^4*Log[y]^2)/120 + 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - 
       (27*Zeta[3])/2) - 15*Log[y]^3*Zeta[3] - 58*Zeta[3]^2 + 
     Log[-s12]^2*((13*Pi^4)/16 + (9*Pi^2*Log[y]^2)/8 - 45*Log[y]*Zeta[3]) + 
     Log[y]*((13*Pi^2*Zeta[3])/3 - 268*Zeta[5]) + 
     Log[-s12]*((113*Pi^4*Log[y])/60 + (3*Pi^2*Log[y]^3)/4 + 
       (Pi^2*Zeta[3])/4 - 45*Log[y]^2*Zeta[3] - 261*Zeta[5])) + 
   \[Epsilon]^5*((-113*Pi^4*Log[y])/180 - (Pi^2*Log[y]^3)/4 - 
     (Pi^2*Zeta[3])/12 + 15*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-13*Pi^4)/24 - (3*Pi^2*Log[y]^2)/4 + 30*Log[y]*Zeta[3]) + 
     87*Zeta[5]), gb[44] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*(-1/2*Pi^2 + 3*Log[-s12]^2 + 6*Log[-s12]*Log[y] + 
     3*Log[y]^2) + \[Epsilon]^3*(-3*Log[-s12]^3 + (3*Pi^2*Log[y])/2 - 
     9*Log[-s12]^2*Log[y] - 3*Log[y]^3 + 
     Log[-s12]*((3*Pi^2)/2 - 9*Log[y]^2) - (118*Zeta[3])/3) + 
   \[Epsilon]^4*((-1117*Pi^4)/720 + (9*Log[-s12]^4)/4 + 
     9*Log[-s12]^3*Log[y] - (9*Pi^2*Log[y]^2)/4 + (9*Log[y]^4)/4 + 
     Log[-s12]^2*((-9*Pi^2)/4 + (27*Log[y]^2)/2) + 118*Log[y]*Zeta[3] + 
     Log[-s12]*((-9*Pi^2*Log[y])/2 + 9*Log[y]^3 + 118*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (1117*Pi^4*Log[y])/240 - 
     (27*Log[-s12]^4*Log[y])/4 + (9*Pi^2*Log[y]^3)/4 - (27*Log[y]^5)/20 + 
     Log[-s12]^3*((9*Pi^2)/4 - (27*Log[y]^2)/2) + 
     Log[-s12]^2*((27*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 177*Zeta[3]) + 
     (27*Pi^2*Zeta[3])/2 - 177*Log[y]^2*Zeta[3] + 
     Log[-s12]*((1117*Pi^4)/240 + (27*Pi^2*Log[y]^2)/4 - (27*Log[y]^4)/4 - 
       354*Log[y]*Zeta[3]) - (3522*Zeta[5])/5) + 
   \[Epsilon]^6*((-454709*Pi^6)/181440 + (27*Log[-s12]^6)/40 + 
     (81*Log[-s12]^5*Log[y])/20 - (1117*Pi^4*Log[y]^2)/160 - 
     (27*Pi^2*Log[y]^4)/16 + (27*Log[y]^6)/40 + 
     Log[-s12]^4*((-27*Pi^2)/16 + (81*Log[y]^2)/8) + 177*Log[y]^3*Zeta[3] + 
     (2041*Zeta[3]^2)/3 + Log[-s12]^3*((-27*Pi^2*Log[y])/4 + 
       (27*Log[y]^3)/2 + 177*Zeta[3]) + Log[-s12]^2*((-1117*Pi^4)/160 - 
       (81*Pi^2*Log[y]^2)/8 + (81*Log[y]^4)/8 + 531*Log[y]*Zeta[3]) + 
     Log[y]*((-81*Pi^2*Zeta[3])/2 + (10566*Zeta[5])/5) + 
     Log[-s12]*((-1117*Pi^4*Log[y])/80 - (27*Pi^2*Log[y]^3)/4 + 
       (81*Log[y]^5)/20 - (81*Pi^2*Zeta[3])/2 + 531*Log[y]^2*Zeta[3] + 
       (10566*Zeta[5])/5)), gb[45] -> 0, gb[46] -> 0, gb[47] -> 0, 
 gb[48] -> 0, gb[49] -> -1/36*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/12 + Zeta[3]/6) + 
   \[Epsilon]^4*((-17*Pi^4)/2160 - (Pi^2*Log[-s12]^2)/8 - 
     (Log[-s12]*Zeta[3])/2) + \[Epsilon]^6*((1277*Pi^6)/155520 - 
     (17*Pi^4*Log[-s12]^2)/480 - (3*Pi^2*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Zeta[3])/4 - (25*Zeta[3]^2)/6 + 
     (Log[-s12]*(-13*Pi^2*Zeta[3] - 92*Zeta[5]))/8) + 
   \[Epsilon]^5*((17*Pi^4*Log[-s12])/720 + (Pi^2*Log[-s12]^3)/8 + 
     (3*Log[-s12]^2*Zeta[3])/4 + (13*Pi^2*Zeta[3] + 92*Zeta[5])/24), 
 gb[50] -> \[Epsilon]^2*(-1/36*Pi^2 - Log[y]^2/12) + 
   \[Epsilon]^3*(Log[y]^3/9 + Log[-s12]*(Pi^2/12 + Log[y]^2/4) + Zeta[3]/3) + 
   \[Epsilon]^4*((-23*Pi^4)/1080 + (Pi^2*Log[y]^2)/48 - (13*Log[y]^4)/144 + 
     Log[-s12]^2*(-1/8*Pi^2 - (3*Log[y]^2)/8) + 
     Log[-s12]*(-1/3*Log[y]^3 - Zeta[3]) - (2*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^5*((Pi^4*Log[y])/90 - (Pi^2*Log[y]^3)/36 + Log[y]^5/18 + 
     Log[-s12]^3*(Pi^2/8 + (3*Log[y]^2)/8) + (11*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]^2*(Log[y]^3/2 + (3*Zeta[3])/2) + 
     Log[-s12]*((23*Pi^4)/360 - (Pi^2*Log[y]^2)/16 + (13*Log[y]^4)/48 + 
       2*Log[y]*Zeta[3]) + (5*(Pi^2*Zeta[3] + 3*Zeta[5]))/9) + 
   \[Epsilon]^6*((-89*Pi^6)/40320 + (181*Pi^4*Log[y]^2)/5760 + 
     (13*Pi^2*Log[y]^4)/576 - (121*Log[y]^6)/4320 + 
     Log[-s12]^4*((-3*Pi^2)/32 - (9*Log[y]^2)/32) + 
     Log[-s12]^3*(-1/2*Log[y]^3 - (3*Zeta[3])/2) - (10*Log[y]^3*Zeta[3])/3 - 
     8*Zeta[3]^2 + Log[-s12]^2*((-23*Pi^4)/240 + (3*Pi^2*Log[y]^2)/32 - 
       (13*Log[y]^4)/32 - 3*Log[y]*Zeta[3]) + 
     Log[y]*((Pi^2*Zeta[3])/6 - 4*Zeta[5]) + 
     Log[-s12]*(-1/30*(Pi^4*Log[y]) + (Pi^2*Log[y]^3)/12 - Log[y]^5/6 - 
       (33*Log[y]^2*Zeta[3])/4 - (5*(Pi^2*Zeta[3] + 3*Zeta[5]))/3)), 
 gb[51] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((97*Pi^4*Log[y])/360 + 
     (5*Pi^2*Log[y]^3)/36 - (Pi^2*Zeta[3])/3 - (15*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     12*Zeta[5]) + \[Epsilon]^6*((-113*Pi^6)/1080 - (127*Pi^4*Log[y]^2)/240 - 
     (19*Pi^2*Log[y]^4)/144 + (19*Log[y]^3*Zeta[3])/2 + 12*Zeta[3]^2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-97*Pi^4*Log[y])/120 - 
       (5*Pi^2*Log[y]^3)/12 + Pi^2*Zeta[3] + (45*Log[y]^2*Zeta[3])/2 + 
       36*Zeta[5]) + Log[y]*((7*Pi^2*Zeta[3])/12 + 93*Zeta[5])), 
 gb[52] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((83*Pi^4*Log[y])/360 + 
     (Pi^2*Log[y]^3)/9 - (Pi^2*Zeta[3])/2 - 6*Log[y]^2*Zeta[3] + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     12*Zeta[5]) + \[Epsilon]^6*((-1559*Pi^6)/15120 - (3*Pi^4*Log[y]^2)/8 - 
     (13*Pi^2*Log[y]^4)/144 + (13*Log[y]^3*Zeta[3])/2 + (3*Zeta[3]^2)/2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-83*Pi^4*Log[y])/120 - 
       (Pi^2*Log[y]^3)/3 + (3*Pi^2*Zeta[3])/2 + 18*Log[y]^2*Zeta[3] + 
       36*Zeta[5]) + Log[y]*((5*Pi^2*Zeta[3])/12 + 81*Zeta[5])), 
 gb[53] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - Log[y]^2) + 
   \[Epsilon]^3*(-1/24*(Pi^2*Log[y]) + (9*Log[-s12]^2*Log[y])/4 + 
     (13*Log[y]^3)/12 + Log[-s12]*(-1/4*Pi^2 + 3*Log[y]^2) + (5*Zeta[3])/2) + 
   \[Epsilon]^4*((-97*Pi^4)/720 - (9*Log[-s12]^3*Log[y])/4 - 
     (Pi^2*Log[y]^2)/24 - (5*Log[y]^4)/6 + Log[-s12]^2*
      ((3*Pi^2)/8 - (9*Log[y]^2)/2) + Log[-s12]*((Pi^2*Log[y])/8 - 
       (13*Log[y]^3)/4 - (15*Zeta[3])/2) - 8*Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((83*Pi^4*Log[y])/192 + (27*Log[-s12]^4*Log[y])/16 + 
     (11*Pi^2*Log[y]^3)/144 + (121*Log[y]^5)/240 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (9*Log[y]^2)/2) + (49*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/16 + (39*Log[y]^3)/8 + (45*Zeta[3])/4) + 
     Log[-s12]*((97*Pi^4)/240 + (Pi^2*Log[y]^2)/8 + (5*Log[y]^4)/2 + 
       24*Log[y]*Zeta[3]) + (-31*Pi^2*Zeta[3] - 84*Zeta[5])/8) + 
   \[Epsilon]^6*((-935*Pi^6)/3456 - (81*Log[-s12]^5*Log[y])/80 - 
     (53*Pi^4*Log[y]^2)/80 - (19*Pi^2*Log[y]^4)/288 - (91*Log[y]^6)/360 + 
     Log[-s12]^4*((9*Pi^2)/32 - (27*Log[y]^2)/8) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/16 - (39*Log[y]^3)/8 - (45*Zeta[3])/4) - 
     (37*Log[y]^3*Zeta[3])/3 - 51*Zeta[3]^2 + 
     Log[-s12]^2*((-97*Pi^4)/160 - (3*Pi^2*Log[y]^2)/16 - (15*Log[y]^4)/4 - 
       36*Log[y]*Zeta[3]) + Log[y]*((41*Pi^2*Zeta[3])/12 + (456*Zeta[5])/5) + 
     Log[-s12]*((-83*Pi^4*Log[y])/64 - (11*Pi^2*Log[y]^3)/48 - 
       (121*Log[y]^5)/80 - (147*Log[y]^2*Zeta[3])/4 + 
       (3*(31*Pi^2*Zeta[3] + 84*Zeta[5]))/8)), 
 gb[54] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((91*Pi^4*Log[y])/360 + 
     (5*Pi^2*Log[y]^3)/36 - (Pi^2*Zeta[3])/2 - 7*Log[y]^2*Zeta[3] + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     12*Zeta[5]) + \[Epsilon]^6*((-1559*Pi^6)/15120 - (41*Pi^4*Log[y]^2)/90 - 
     (19*Pi^2*Log[y]^4)/144 + (26*Log[y]^3*Zeta[3])/3 + (3*Zeta[3]^2)/2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-91*Pi^4*Log[y])/120 - 
       (5*Pi^2*Log[y]^3)/12 + (3*Pi^2*Zeta[3])/2 + 21*Log[y]^2*Zeta[3] + 
       36*Zeta[5]) + Log[y]*((7*Pi^2*Zeta[3])/12 + 85*Zeta[5])), 
 gb[55] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - Log[y]^2/4) + 
   \[Epsilon]^3*((-3*Pi^2*Log[y])/8 + (9*Log[-s12]^2*Log[y])/4 - 
     Log[y]^3/12 + Log[-s12]*(-1/4*Pi^2 + (3*Log[y]^2)/4) - 3*Zeta[3]) + 
   \[Epsilon]^4*((-13*Pi^4)/72 - (9*Log[-s12]^3*Log[y])/4 + 
     (5*Pi^2*Log[y]^2)/48 + (11*Log[y]^4)/48 + 
     Log[-s12]^2*((3*Pi^2)/8 - (9*Log[y]^2)/8) - (3*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((9*Pi^2*Log[y])/8 + Log[y]^3/4 + 9*Zeta[3])) + 
   \[Epsilon]^5*((229*Pi^4*Log[y])/576 + (27*Log[-s12]^4*Log[y])/16 + 
     (29*Pi^2*Log[y]^3)/144 - (49*Log[y]^5)/240 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (9*Log[y]^2)/8) + 
     Log[-s12]^2*((-27*Pi^2*Log[y])/16 - (3*Log[y]^3)/8 - (27*Zeta[3])/2) - 
     (5*Pi^2*Zeta[3])/2 - (57*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((13*Pi^4)/24 - (5*Pi^2*Log[y]^2)/16 - (11*Log[y]^4)/16 + 
       (9*Log[y]*Zeta[3])/2) - 57*Zeta[5]) + 
   \[Epsilon]^6*((-118493*Pi^6)/362880 - (81*Log[-s12]^5*Log[y])/80 - 
     (1141*Pi^4*Log[y]^2)/1152 - (175*Pi^2*Log[y]^4)/576 + 
     (179*Log[y]^6)/1440 + Log[-s12]^4*((9*Pi^2)/32 - (27*Log[y]^2)/32) + 
     (101*Log[y]^3*Zeta[3])/4 + 72*Zeta[3]^2 + 
     Log[-s12]^3*((27*Pi^2*Log[y])/16 + (3*Log[y]^3)/8 + (27*Zeta[3])/2) + 
     Log[-s12]^2*((-13*Pi^4)/16 + (15*Pi^2*Log[y]^2)/32 + (33*Log[y]^4)/32 - 
       (27*Log[y]*Zeta[3])/4) + Log[y]*((227*Pi^2*Zeta[3])/24 + 
       (1447*Zeta[5])/10) + Log[-s12]*((-229*Pi^4*Log[y])/192 - 
       (29*Pi^2*Log[y]^3)/48 + (49*Log[y]^5)/80 + (15*Pi^2*Zeta[3])/2 + 
       (171*Log[y]^2*Zeta[3])/4 + 171*Zeta[5])), 
 gb[56] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((9*Pi^4*Log[y])/40 + 
     (Pi^2*Log[y]^3)/12 - (Pi^2*Zeta[3])/3 - (11*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     12*Zeta[5]) + \[Epsilon]^6*((-1717*Pi^6)/22680 - 
     (217*Pi^4*Log[y]^2)/720 - (7*Pi^2*Log[y]^4)/144 + 
     (9*Log[y]^3*Zeta[3])/2 - 4*Zeta[3]^2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-27*Pi^4*Log[y])/40 - 
       (Pi^2*Log[y]^3)/4 + Pi^2*Zeta[3] + (33*Log[y]^2*Zeta[3])/2 + 
       36*Zeta[5]) + Log[y]*(-1/12*(Pi^2*Zeta[3]) + 85*Zeta[5])), 
 gb[57] -> \[Epsilon]^4*(-1/15*Pi^4 - (Pi^2*Log[y]^2)/12 + 
     3*Log[y]*Zeta[3]) + \[Epsilon]^5*((89*Pi^4*Log[y])/360 + 
     (Pi^2*Log[y]^3)/9 - (Pi^2*Zeta[3])/3 - (13*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/5 + (Pi^2*Log[y]^2)/4 - 9*Log[y]*Zeta[3]) - 
     12*Zeta[5]) + \[Epsilon]^6*((-505*Pi^6)/4536 - (7*Pi^4*Log[y]^2)/16 - 
     (13*Pi^2*Log[y]^4)/144 + (43*Log[y]^3*Zeta[3])/6 + 4*Zeta[3]^2 + 
     Log[-s12]^2*((-3*Pi^4)/10 - (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) + Log[-s12]*((-89*Pi^4*Log[y])/120 - 
       (Pi^2*Log[y]^3)/3 + Pi^2*Zeta[3] + (39*Log[y]^2*Zeta[3])/2 + 
       36*Zeta[5]) + Log[y]*((Pi^2*Zeta[3])/4 + 99*Zeta[5])), 
 gb[58] -> -1/3 + \[Epsilon]*Log[-s12] + 
   \[Epsilon]^2*(Pi^2/4 - (3*Log[-s12]^2)/2 + Log[y]^2/2) + 
   \[Epsilon]^3*((3*Log[-s12]^3)/2 + (Pi^2*Log[y])/3 - (2*Log[y]^3)/3 + 
     Log[-s12]*((-3*Pi^2)/4 - (3*Log[y]^2)/2) - (7*Zeta[3])/3) + 
   \[Epsilon]^4*((65*Pi^4)/288 - (9*Log[-s12]^4)/8 - (Pi^2*Log[y]^2)/24 + 
     (13*Log[y]^4)/24 + Log[-s12]^2*((9*Pi^2)/8 + (9*Log[y]^2)/4) + 
     6*Log[y]*Zeta[3] + Log[-s12]*(-(Pi^2*Log[y]) + 2*Log[y]^3 + 
       7*Zeta[3])) + \[Epsilon]^5*((27*Log[-s12]^5)/40 - 
     (13*Pi^4*Log[y])/36 - (Pi^2*Log[y]^3)/9 - Log[y]^5/3 + 
     Log[-s12]^3*((-9*Pi^2)/8 - (9*Log[y]^2)/4) + 
     Log[-s12]^2*((3*Pi^2*Log[y])/2 - 3*Log[y]^3 - (21*Zeta[3])/2) - 
     (9*Pi^2*Zeta[3])/4 - (5*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((-65*Pi^4)/96 + (Pi^2*Log[y]^2)/8 - (13*Log[y]^4)/8 - 
       18*Log[y]*Zeta[3]) - (449*Zeta[5])/5) + 
   \[Epsilon]^6*((-37*Pi^6)/51840 - (27*Log[-s12]^6)/80 + 
     (2593*Pi^4*Log[y]^2)/2880 + (35*Pi^2*Log[y]^4)/288 + 
     (121*Log[y]^6)/720 + Log[-s12]^4*((27*Pi^2)/32 + (27*Log[y]^2)/16) + 
     (Log[y]^3*Zeta[3])/3 + (455*Zeta[3]^2)/6 + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/2 + 3*Log[y]^3 + (21*Zeta[3])/2) + 
     Log[-s12]^2*((65*Pi^4)/64 - (3*Pi^2*Log[y]^2)/16 + (39*Log[y]^4)/16 + 
       27*Log[y]*Zeta[3]) + Log[y]*((-73*Pi^2*Zeta[3])/6 - 66*Zeta[5]) + 
     Log[-s12]*((13*Pi^4*Log[y])/12 + (Pi^2*Log[y]^3)/3 + Log[y]^5 + 
       (27*Pi^2*Zeta[3])/4 + (15*Log[y]^2*Zeta[3])/2 + (1347*Zeta[5])/5)), 
 gb[59] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*(-1/3*Pi^2 + (3*Log[y]^2)/2) + (2*Zeta[3])/3) + 
   \[Epsilon]^4*((31*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + Log[-s12]^2*
      (Pi^2/2 - (9*Log[y]^2)/4) + Log[-s12]*((Pi^2*Log[y])/4 - 
       (3*Log[y]^3)/2 - 2*Zeta[3]) - (23*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((379*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (11*Pi^4*Log[y]^2)/64 + (3*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((3*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - 3*Zeta[3]) - 
     (23*Log[y]^3*Zeta[3])/2 - (40*Zeta[3]^2)/3 + 
     Log[-s12]^2*((31*Pi^4)/120 + (9*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (69*Log[y]*Zeta[3])/2) + Log[y]*((23*Pi^2*Zeta[3])/12 - 
       (351*Zeta[5])/5) + Log[-s12]*((11*Pi^4*Log[y])/32 + 
       (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + (37*Pi^2*Zeta[3])/6 - 
       (69*Log[y]^2*Zeta[3])/2 - 14*Zeta[5])) + 
   \[Epsilon]^5*((-11*Pi^4*Log[y])/96 + (9*Log[-s12]^4*Log[y])/8 - 
     (Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + Log[-s12]^3*
      (-1/2*Pi^2 + (9*Log[y]^2)/4) + (23*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (9*Log[y]^3)/4 + 3*Zeta[3]) + 
     Log[-s12]*((-31*Pi^4)/180 - (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       23*Log[y]*Zeta[3]) + (-37*Pi^2*Zeta[3] + 84*Zeta[5])/18), 
 gb[60] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(Pi^2/9 - Log[-s12]*Log[y] - 
     Log[y]^2/6) + \[Epsilon]^3*((-7*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/18 + 
     Log[-s12]*(-1/3*Pi^2 + Log[y]^2/2) - 2*Zeta[3]) + 
   \[Epsilon]^4*((7*Pi^4)/540 - (3*Log[-s12]^3*Log[y])/2 + 
     (7*Pi^2*Log[y]^2)/72 - Log[y]^4/72 + Log[-s12]^2*
      (Pi^2/2 - (3*Log[y]^2)/4) - (17*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((7*Pi^2*Log[y])/12 - Log[y]^3/6 + 6*Zeta[3])) + 
   \[Epsilon]^5*((-551*Pi^4*Log[y])/4320 + (9*Log[-s12]^4*Log[y])/8 - 
     (7*Pi^2*Log[y]^3)/216 + Log[y]^5/360 + 
     Log[-s12]^3*(-1/2*Pi^2 + (3*Log[y]^2)/4) + 
     Log[-s12]^2*((-7*Pi^2*Log[y])/8 + Log[y]^3/4 - 9*Zeta[3]) - 
     (25*Pi^2*Zeta[3])/18 + (17*Log[y]^2*Zeta[3])/6 + 
     Log[-s12]*((-7*Pi^4)/180 - (7*Pi^2*Log[y]^2)/24 + Log[y]^4/24 + 
       17*Log[y]*Zeta[3]) - 14*Zeta[5]) + 
   \[Epsilon]^6*((-2453*Pi^6)/90720 - (27*Log[-s12]^5*Log[y])/40 + 
     (551*Pi^4*Log[y]^2)/8640 + (7*Pi^2*Log[y]^4)/864 - Log[y]^6/2160 + 
     Log[-s12]^4*((3*Pi^2)/8 - (9*Log[y]^2)/16) - (17*Log[y]^3*Zeta[3])/18 + 
     40*Zeta[3]^2 + Log[-s12]^3*((7*Pi^2*Log[y])/8 - Log[y]^3/4 + 
       9*Zeta[3]) + Log[-s12]^2*((7*Pi^4)/120 + (7*Pi^2*Log[y]^2)/16 - 
       Log[y]^4/16 - (51*Log[y]*Zeta[3])/2) + 
     Log[y]*((119*Pi^2*Zeta[3])/36 - (281*Zeta[5])/5) + 
     Log[-s12]*((551*Pi^4*Log[y])/1440 + (7*Pi^2*Log[y]^3)/72 - 
       Log[y]^5/120 + (25*Pi^2*Zeta[3])/6 - (17*Log[y]^2*Zeta[3])/2 + 
       42*Zeta[5])), gb[61] -> (\[Epsilon]*Log[y])/2 + 
   \[Epsilon]^2*(Pi^2/12 - (3*Log[-s12]*Log[y])/2 - Log[y]^2) + 
   \[Epsilon]^3*((-5*Pi^2*Log[y])/24 + (9*Log[-s12]^2*Log[y])/4 + 
     (13*Log[y]^3)/12 + Log[-s12]*(-1/4*Pi^2 + 3*Log[y]^2) + Zeta[3]/2) + 
   \[Epsilon]^4*(Pi^4/240 - (9*Log[-s12]^3*Log[y])/4 + (7*Pi^2*Log[y]^2)/24 - 
     (5*Log[y]^4)/6 + Log[-s12]^2*((3*Pi^2)/8 - (9*Log[y]^2)/2) + 
     Log[-s12]*((5*Pi^2*Log[y])/8 - (13*Log[y]^3)/4 - (3*Zeta[3])/2) - 
     7*Log[y]*Zeta[3]) + \[Epsilon]^6*((-313*Pi^6)/24192 - 
     (81*Log[-s12]^5*Log[y])/80 + (43*Pi^4*Log[y]^2)/240 + 
     (61*Pi^2*Log[y]^4)/288 - (91*Log[y]^6)/360 + 
     Log[-s12]^4*((9*Pi^2)/32 - (27*Log[y]^2)/8) + 
     Log[-s12]^3*((15*Pi^2*Log[y])/16 - (39*Log[y]^3)/8 - (9*Zeta[3])/4) - 
     (85*Log[y]^3*Zeta[3])/6 - 6*Zeta[3]^2 + 
     Log[-s12]^2*((3*Pi^4)/160 + (21*Pi^2*Log[y]^2)/16 - (15*Log[y]^4)/4 - 
       (63*Log[y]*Zeta[3])/2) + Log[y]*((8*Pi^2*Zeta[3])/3 - 
       (159*Zeta[5])/5) + Log[-s12]*((89*Pi^4*Log[y])/320 + 
       (41*Pi^2*Log[y]^3)/48 - (121*Log[y]^5)/80 + (25*Pi^2*Zeta[3])/8 - 
       (159*Log[y]^2*Zeta[3])/4 - (9*Zeta[5])/2)) + 
   \[Epsilon]^5*((-89*Pi^4*Log[y])/960 + (27*Log[-s12]^4*Log[y])/16 - 
     (41*Pi^2*Log[y]^3)/144 + (121*Log[y]^5)/240 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (9*Log[y]^2)/2) - (25*Pi^2*Zeta[3])/24 + 
     (53*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((-15*Pi^2*Log[y])/16 + 
       (39*Log[y]^3)/8 + (9*Zeta[3])/4) + 
     Log[-s12]*(-1/80*Pi^4 - (7*Pi^2*Log[y]^2)/8 + (5*Log[y]^4)/2 + 
       21*Log[y]*Zeta[3]) + (3*Zeta[5])/2), 
 gb[62] -> (\[Epsilon]*Log[y])/2 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/2 - Log[y]^2/4) + 
   \[Epsilon]^3*((-5*Pi^2*Log[y])/24 + (9*Log[-s12]^2*Log[y])/4 + 
     Log[y]^3/12 + Log[-s12]*(-1/4*Pi^2 + (3*Log[y]^2)/4) - Zeta[3]) + 
   \[Epsilon]^4*(-1/120*Pi^4 - (9*Log[-s12]^3*Log[y])/4 + 
     (5*Pi^2*Log[y]^2)/48 - Log[y]^4/48 + Log[-s12]^2*
      ((3*Pi^2)/8 - (9*Log[y]^2)/8) - (11*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((5*Pi^2*Log[y])/8 - Log[y]^3/4 + 3*Zeta[3])) + 
   \[Epsilon]^5*((-77*Pi^4*Log[y])/960 + (27*Log[-s12]^4*Log[y])/16 - 
     (5*Pi^2*Log[y]^3)/144 + Log[y]^5/240 + 
     Log[-s12]^3*((-3*Pi^2)/8 + (9*Log[y]^2)/8) + 
     Log[-s12]^2*((-15*Pi^2*Log[y])/16 + (3*Log[y]^3)/8 - (9*Zeta[3])/2) - 
     (2*Pi^2*Zeta[3])/3 + (11*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*(Pi^4/40 - (5*Pi^2*Log[y]^2)/16 + Log[y]^4/16 + 
       (33*Log[y]*Zeta[3])/2) - 3*Zeta[5]) + 
   \[Epsilon]^6*((-1847*Pi^6)/120960 - (81*Log[-s12]^5*Log[y])/80 + 
     (77*Pi^4*Log[y]^2)/1920 + (5*Pi^2*Log[y]^4)/576 - Log[y]^6/1440 + 
     Log[-s12]^4*((9*Pi^2)/32 - (27*Log[y]^2)/32) - 
     (11*Log[y]^3*Zeta[3])/12 + 12*Zeta[3]^2 + 
     Log[-s12]^3*((15*Pi^2*Log[y])/16 - (3*Log[y]^3)/8 + (9*Zeta[3])/2) + 
     Log[-s12]^2*((-3*Pi^4)/80 + (15*Pi^2*Log[y]^2)/32 - (3*Log[y]^4)/32 - 
       (99*Log[y]*Zeta[3])/4) + Log[y]*((55*Pi^2*Zeta[3])/24 - 
       (273*Zeta[5])/10) + Log[-s12]*((77*Pi^4*Log[y])/320 + 
       (5*Pi^2*Log[y]^3)/48 - Log[y]^5/80 + 2*Pi^2*Zeta[3] - 
       (33*Log[y]^2*Zeta[3])/4 + 9*Zeta[5])), 
 gb[63] -> 4/3 + \[Epsilon]*(-4*Log[-s12] - (4*Log[y])/3) + 
   \[Epsilon]^2*((-7*Pi^2)/9 + 6*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     (2*Log[y]^2)/3) + \[Epsilon]^3*(-6*Log[-s12]^3 + (7*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - (2*Log[y]^3)/9 + 
     Log[-s12]*((7*Pi^2)/3 - 2*Log[y]^2) - (92*Zeta[3])/3) + 
   \[Epsilon]^4*((-139*Pi^4)/216 + (9*Log[-s12]^4)/2 + 6*Log[-s12]^3*Log[y] - 
     (7*Pi^2*Log[y]^2)/18 + Log[y]^4/18 + Log[-s12]^2*
      ((-7*Pi^2)/2 + 3*Log[y]^2) + (92*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-7*Pi^2*Log[y])/3 + (2*Log[y]^3)/3 + 92*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/10 + (139*Pi^4*Log[y])/216 - 
     (9*Log[-s12]^4*Log[y])/2 + (7*Pi^2*Log[y]^3)/54 - Log[y]^5/90 + 
     Log[-s12]^3*((7*Pi^2)/2 - 3*Log[y]^2) + 
     Log[-s12]^2*((7*Pi^2*Log[y])/2 - Log[y]^3 - 138*Zeta[3]) + 
     (161*Pi^2*Zeta[3])/9 - (46*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((139*Pi^4)/72 + (7*Pi^2*Log[y]^2)/6 - Log[y]^4/6 - 
       92*Log[y]*Zeta[3]) - (1404*Zeta[5])/5) + 
   \[Epsilon]^6*((-14617*Pi^6)/30240 + (27*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (139*Pi^4*Log[y]^2)/432 - 
     (7*Pi^2*Log[y]^4)/216 + Log[y]^6/540 + 
     Log[-s12]^4*((-21*Pi^2)/8 + (9*Log[y]^2)/4) + (46*Log[y]^3*Zeta[3])/9 + 
     (1058*Zeta[3]^2)/3 + Log[-s12]^3*((-7*Pi^2*Log[y])/2 + Log[y]^3 + 
       138*Zeta[3]) + Log[-s12]^2*((-139*Pi^4)/48 - (7*Pi^2*Log[y]^2)/4 + 
       Log[y]^4/4 + 138*Log[y]*Zeta[3]) + 
     Log[y]*((-161*Pi^2*Zeta[3])/9 + (1404*Zeta[5])/5) + 
     Log[-s12]*((-139*Pi^4*Log[y])/72 - (7*Pi^2*Log[y]^3)/18 + Log[y]^5/30 - 
       (161*Pi^2*Zeta[3])/3 + 46*Log[y]^2*Zeta[3] + (4212*Zeta[5])/5)), 
 gb[64] -> 1 + \[Epsilon]*(-3*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*((-7*Pi^2)/12 + (9*Log[-s12]^2)/2 + 6*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*((-9*Log[-s12]^3)/2 + (7*Pi^2*Log[y])/6 - 
     9*Log[-s12]^2*Log[y] - (4*Log[y]^3)/3 + 
     Log[-s12]*((7*Pi^2)/4 - 6*Log[y]^2) - 23*Zeta[3]) + 
   \[Epsilon]^4*((-139*Pi^4)/288 + (27*Log[-s12]^4)/8 + 
     9*Log[-s12]^3*Log[y] - (7*Pi^2*Log[y]^2)/6 + (2*Log[y]^4)/3 + 
     Log[-s12]^2*((-21*Pi^2)/8 + 9*Log[y]^2) + 46*Log[y]*Zeta[3] + 
     Log[-s12]*((-7*Pi^2*Log[y])/2 + 4*Log[y]^3 + 69*Zeta[3])) + 
   \[Epsilon]^5*((-81*Log[-s12]^5)/40 + (139*Pi^4*Log[y])/144 - 
     (27*Log[-s12]^4*Log[y])/4 + (7*Pi^2*Log[y]^3)/9 - (4*Log[y]^5)/15 + 
     Log[-s12]^3*((21*Pi^2)/8 - 9*Log[y]^2) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/4 - 6*Log[y]^3 - (207*Zeta[3])/2) + 
     (161*Pi^2*Zeta[3])/12 - 46*Log[y]^2*Zeta[3] + 
     Log[-s12]*((139*Pi^4)/96 + (7*Pi^2*Log[y]^2)/2 - 2*Log[y]^4 - 
       138*Log[y]*Zeta[3]) - (1053*Zeta[5])/5) + 
   \[Epsilon]^6*((-14617*Pi^6)/40320 + (81*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/20 - (139*Pi^4*Log[y]^2)/144 - 
     (7*Pi^2*Log[y]^4)/18 + (4*Log[y]^6)/45 + 
     Log[-s12]^4*((-63*Pi^2)/32 + (27*Log[y]^2)/4) + 
     (92*Log[y]^3*Zeta[3])/3 + (529*Zeta[3]^2)/2 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/4 + 6*Log[y]^3 + (207*Zeta[3])/2) + 
     Log[-s12]^2*((-139*Pi^4)/64 - (21*Pi^2*Log[y]^2)/4 + 3*Log[y]^4 + 
       207*Log[y]*Zeta[3]) + Log[y]*((-161*Pi^2*Zeta[3])/6 + 
       (2106*Zeta[5])/5) + Log[-s12]*((-139*Pi^4*Log[y])/48 - 
       (7*Pi^2*Log[y]^3)/3 + (4*Log[y]^5)/5 - (161*Pi^2*Zeta[3])/4 + 
       138*Log[y]^2*Zeta[3] + (3159*Zeta[5])/5)), 
 gb[65] -> 1/3 + \[Epsilon]*(-Log[-s12] - Log[y]) + 
   \[Epsilon]^2*(Pi^2/12 + (3*Log[-s12]^2)/2 + 3*Log[-s12]*Log[y] + 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 - (Pi^2*Log[y])/4 - 
     (9*Log[-s12]^2*Log[y])/2 - (3*Log[y]^3)/2 + 
     Log[-s12]*(-1/4*Pi^2 - (9*Log[y]^2)/2) - (23*Zeta[3])/3) + 
   \[Epsilon]^4*((-25*Pi^4)/288 + (9*Log[-s12]^4)/8 + 
     (9*Log[-s12]^3*Log[y])/2 + (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
     Log[-s12]^2*((3*Pi^2)/8 + (27*Log[y]^2)/4) + 23*Log[y]*Zeta[3] + 
     Log[-s12]*((3*Pi^2*Log[y])/4 + (9*Log[y]^3)/2 + 23*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/40 + (25*Pi^4*Log[y])/96 - 
     (27*Log[-s12]^4*Log[y])/8 - (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + 
     Log[-s12]^3*((-3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (69*Zeta[3])/2) - 
     (23*Pi^2*Zeta[3])/12 - (69*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((25*Pi^4)/96 - (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 - 
       69*Log[y]*Zeta[3]) - (351*Zeta[5])/5) + 
   \[Epsilon]^6*((-66041*Pi^6)/362880 + (27*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/40 - (25*Pi^4*Log[y]^2)/64 + 
     (9*Pi^2*Log[y]^4)/32 + (27*Log[y]^6)/80 + 
     Log[-s12]^4*((9*Pi^2)/32 + (81*Log[y]^2)/16) + (69*Log[y]^3*Zeta[3])/2 + 
     (529*Zeta[3]^2)/6 + Log[-s12]^3*((9*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + 
       (69*Zeta[3])/2) + Log[-s12]^2*((-25*Pi^4)/64 + (27*Pi^2*Log[y]^2)/16 + 
       (81*Log[y]^4)/16 + (207*Log[y]*Zeta[3])/2) + 
     Log[y]*((23*Pi^2*Zeta[3])/4 + (1053*Zeta[5])/5) + 
     Log[-s12]*((-25*Pi^4*Log[y])/32 + (9*Pi^2*Log[y]^3)/8 + 
       (81*Log[y]^5)/40 + (23*Pi^2*Zeta[3])/4 + (207*Log[y]^2*Zeta[3])/2 + 
       (1053*Zeta[5])/5)), gb[66] -> (\[Epsilon]*Log[y])/2 + 
   \[Epsilon]^2*((-3*Log[-s12]*Log[y])/2 - (3*Log[y]^2)/4) + 
   \[Epsilon]^3*((Pi^2/8 + (9*Log[-s12]^2)/4)*Log[y] + 
     (9*Log[-s12]*Log[y]^2)/4 + (3*Log[y]^3)/4) + 
   \[Epsilon]^4*(((-3*Pi^2)/16 - (27*Log[-s12]^2)/8)*Log[y]^2 - 
     (9*Log[-s12]*Log[y]^3)/4 - (9*Log[y]^4)/16 + 
     Log[y]*((-3*Pi^2*Log[-s12])/8 - (9*Log[-s12]^3)/4 - (23*Zeta[3])/2)) + 
   \[Epsilon]^5*(((3*Pi^2)/16 + (27*Log[-s12]^2)/8)*Log[y]^3 + 
     (27*Log[-s12]*Log[y]^4)/16 + (27*Log[y]^5)/80 + 
     Log[y]^2*((9*Pi^2*Log[-s12])/16 + (27*Log[-s12]^3)/8 + (69*Zeta[3])/4) + 
     Log[y]*((-25*Pi^4)/192 + (9*Pi^2*Log[-s12]^2)/16 + (27*Log[-s12]^4)/16 + 
       (69*Log[-s12]*Zeta[3])/2)) + \[Epsilon]^6*
    (((-9*Pi^2)/64 - (81*Log[-s12]^2)/32)*Log[y]^4 - 
     (81*Log[-s12]*Log[y]^5)/80 - (27*Log[y]^6)/160 + 
     Log[y]^3*((-9*Pi^2*Log[-s12])/16 - (27*Log[-s12]^3)/8 - 
       (69*Zeta[3])/4) + Log[y]^2*((25*Pi^4)/128 - (27*Pi^2*Log[-s12]^2)/32 - 
       (81*Log[-s12]^4)/32 - (207*Log[-s12]*Zeta[3])/4) + 
     Log[y]*((25*Pi^4*Log[-s12])/64 - (9*Pi^2*Log[-s12]^3)/16 - 
       (81*Log[-s12]^5)/80 - (23*Pi^2*Zeta[3])/8 - (207*Log[-s12]^2*Zeta[3])/
        4 - (1053*Zeta[5])/10)), 
 gb[67] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/18 + 3*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     (4*Log[y]^2)/3) + \[Epsilon]^3*(-3*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - (8*Log[y]^3)/9 + 
     Log[-s12]*((5*Pi^2)/6 - 4*Log[y]^2) - (38*Zeta[3])/3) + 
   \[Epsilon]^4*((-41*Pi^4)/144 + (9*Log[-s12]^4)/4 + 6*Log[-s12]^3*Log[y] - 
     (5*Pi^2*Log[y]^2)/9 + (4*Log[y]^4)/9 + 
     Log[-s12]^2*((-5*Pi^2)/4 + 6*Log[y]^2) + (76*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + (8*Log[y]^3)/3 + 38*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (41*Pi^4*Log[y])/72 - 
     (9*Log[-s12]^4*Log[y])/2 + (10*Pi^2*Log[y]^3)/27 - (8*Log[y]^5)/45 + 
     Log[-s12]^3*((5*Pi^2)/4 - 6*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 4*Log[y]^3 - 57*Zeta[3]) + 
     (95*Pi^2*Zeta[3])/18 - (76*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((41*Pi^4)/48 + (5*Pi^2*Log[y]^2)/3 - (4*Log[y]^4)/3 - 
       76*Log[y]*Zeta[3]) - (582*Zeta[5])/5) + 
   \[Epsilon]^6*((-9725*Pi^6)/36288 + (27*Log[-s12]^6)/40 + 
     (27*Log[-s12]^5*Log[y])/10 - (41*Pi^4*Log[y]^2)/72 - 
     (5*Pi^2*Log[y]^4)/27 + (8*Log[y]^6)/135 + 
     Log[-s12]^4*((-15*Pi^2)/16 + (9*Log[y]^2)/2) + 
     (152*Log[y]^3*Zeta[3])/9 + (361*Zeta[3]^2)/3 + 
     Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 4*Log[y]^3 + 57*Zeta[3]) + 
     Log[-s12]^2*((-41*Pi^4)/32 - (5*Pi^2*Log[y]^2)/2 + 2*Log[y]^4 + 
       114*Log[y]*Zeta[3]) + Log[y]*((-95*Pi^2*Zeta[3])/9 + 
       (1164*Zeta[5])/5) + Log[-s12]*((-41*Pi^4*Log[y])/24 - 
       (10*Pi^2*Log[y]^3)/9 + (8*Log[y]^5)/15 - (95*Pi^2*Zeta[3])/6 + 
       76*Log[y]^2*Zeta[3] + (1746*Zeta[5])/5)), 
 gb[68] -> 2/3 + \[Epsilon]*(-2*Log[-s12] - 2*Log[y]) + 
   \[Epsilon]^2*(Pi^2/6 + 3*Log[-s12]^2 + 6*Log[-s12]*Log[y] + 3*Log[y]^2) + 
   \[Epsilon]^3*(-3*Log[-s12]^3 - (Pi^2*Log[y])/2 - 9*Log[-s12]^2*Log[y] - 
     3*Log[y]^3 + Log[-s12]*(-1/2*Pi^2 - 9*Log[y]^2) - (46*Zeta[3])/3) + 
   \[Epsilon]^4*((-25*Pi^4)/144 + (9*Log[-s12]^4)/4 + 9*Log[-s12]^3*Log[y] + 
     (3*Pi^2*Log[y]^2)/4 + (9*Log[y]^4)/4 + 
     Log[-s12]^2*((3*Pi^2)/4 + (27*Log[y]^2)/2) + 46*Log[y]*Zeta[3] + 
     Log[-s12]*((3*Pi^2*Log[y])/2 + 9*Log[y]^3 + 46*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/20 + (25*Pi^4*Log[y])/48 - 
     (27*Log[-s12]^4*Log[y])/4 - (3*Pi^2*Log[y]^3)/4 - (27*Log[y]^5)/20 + 
     Log[-s12]^3*((-3*Pi^2)/4 - (27*Log[y]^2)/2) + 
     Log[-s12]^2*((-9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - 69*Zeta[3]) - 
     (23*Pi^2*Zeta[3])/6 - 69*Log[y]^2*Zeta[3] + 
     Log[-s12]*((25*Pi^4)/48 - (9*Pi^2*Log[y]^2)/4 - (27*Log[y]^4)/4 - 
       138*Log[y]*Zeta[3]) - (702*Zeta[5])/5) + 
   \[Epsilon]^6*((-66041*Pi^6)/181440 + (27*Log[-s12]^6)/40 + 
     (81*Log[-s12]^5*Log[y])/20 - (25*Pi^4*Log[y]^2)/32 + 
     (9*Pi^2*Log[y]^4)/16 + (27*Log[y]^6)/40 + 
     Log[-s12]^4*((9*Pi^2)/16 + (81*Log[y]^2)/8) + 69*Log[y]^3*Zeta[3] + 
     (529*Zeta[3]^2)/3 + Log[-s12]^3*((9*Pi^2*Log[y])/4 + (27*Log[y]^3)/2 + 
       69*Zeta[3]) + Log[-s12]^2*((-25*Pi^4)/32 + (27*Pi^2*Log[y]^2)/8 + 
       (81*Log[y]^4)/8 + 207*Log[y]*Zeta[3]) + 
     Log[y]*((23*Pi^2*Zeta[3])/2 + (2106*Zeta[5])/5) + 
     Log[-s12]*((-25*Pi^4*Log[y])/16 + (9*Pi^2*Log[y]^3)/4 + 
       (81*Log[y]^5)/20 + (23*Pi^2*Zeta[3])/2 + 207*Log[y]^2*Zeta[3] + 
       (2106*Zeta[5])/5)), 
 gb[69] -> \[Epsilon]^3*(-1/6*(Pi^2*Log[y]) + 3*Zeta[3]) + 
   \[Epsilon]^4*((59*Pi^4)/360 + (Pi^2*Log[y]^2)/4 + 
     Log[-s12]*((Pi^2*Log[y])/2 - 9*Zeta[3]) - 9*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1217*Pi^6)/4320 + (187*Pi^4*Log[y]^2)/240 + 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^3*((3*Pi^2*Log[y])/4 - 
       (27*Zeta[3])/2) - (27*Log[y]^3*Zeta[3])/2 - 60*Zeta[3]^2 + 
     Log[-s12]^2*((59*Pi^4)/80 + (9*Pi^2*Log[y]^2)/8 - 
       (81*Log[y]*Zeta[3])/2) + Log[y]*((49*Pi^2*Zeta[3])/12 - 207*Zeta[5]) + 
     Log[-s12]*((187*Pi^4*Log[y])/120 + (3*Pi^2*Log[y]^3)/4 + 
       (Pi^2*Zeta[3])/4 - (81*Log[y]^2*Zeta[3])/2 - 207*Zeta[5])) + 
   \[Epsilon]^5*((-187*Pi^4*Log[y])/360 - (Pi^2*Log[y]^3)/4 - 
     (Pi^2*Zeta[3])/12 + (27*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/4 + (27*Zeta[3])/2) + 
     Log[-s12]*((-59*Pi^4)/120 - (3*Pi^2*Log[y]^2)/4 + 27*Log[y]*Zeta[3]) + 
     69*Zeta[5]), gb[70] -> 
  5/6 + \[Epsilon]*((-5*Log[-s12])/2 - (5*Log[y])/2) + 
   \[Epsilon]^2*((-3*Pi^2)/8 + (15*Log[-s12]^2)/4 + (15*Log[-s12]*Log[y])/2 + 
     (15*Log[y]^2)/4) + \[Epsilon]^3*((-15*Log[-s12]^3)/4 + 
     (9*Pi^2*Log[y])/8 - (45*Log[-s12]^2*Log[y])/4 - (15*Log[y]^3)/4 + 
     Log[-s12]*((9*Pi^2)/8 - (45*Log[y]^2)/4) - (199*Zeta[3])/6) + 
   \[Epsilon]^4*((-2561*Pi^4)/2880 + (45*Log[-s12]^4)/16 + 
     (45*Log[-s12]^3*Log[y])/4 - (27*Pi^2*Log[y]^2)/16 + (45*Log[y]^4)/16 + 
     Log[-s12]^2*((-27*Pi^2)/16 + (135*Log[y]^2)/8) + 
     (199*Log[y]*Zeta[3])/2 + Log[-s12]*((-27*Pi^2*Log[y])/8 + 
       (45*Log[y]^3)/4 + (199*Zeta[3])/2)) + 
   \[Epsilon]^6*((-868159*Pi^6)/725760 + (27*Log[-s12]^6)/32 + 
     (81*Log[-s12]^5*Log[y])/16 - (2561*Pi^4*Log[y]^2)/640 - 
     (81*Pi^2*Log[y]^4)/64 + (27*Log[y]^6)/32 + 
     Log[-s12]^4*((-81*Pi^2)/64 + (405*Log[y]^2)/32) + 
     (597*Log[y]^3*Zeta[3])/4 + (6365*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-81*Pi^2*Log[y])/16 + (135*Log[y]^3)/8 + 
       (597*Zeta[3])/4) + Log[-s12]^2*((-2561*Pi^4)/640 - 
       (243*Pi^2*Log[y]^2)/32 + (405*Log[y]^4)/32 + (1791*Log[y]*Zeta[3])/
        4) + Log[-s12]*((-2561*Pi^4*Log[y])/320 - (81*Pi^2*Log[y]^3)/16 + 
       (81*Log[y]^5)/16 + (1791*Log[y]^2*Zeta[3])/4 - 
       (3*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/8) - 
     (3*Log[y]*(81*Pi^2*Zeta[3] - 3340*Zeta[5]))/8) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/16 + (2561*Pi^4*Log[y])/960 - 
     (135*Log[-s12]^4*Log[y])/16 + (27*Pi^2*Log[y]^3)/16 - (27*Log[y]^5)/16 + 
     Log[-s12]^3*((27*Pi^2)/16 - (135*Log[y]^2)/8) + 
     Log[-s12]^2*((81*Pi^2*Log[y])/16 - (135*Log[y]^3)/8 - (597*Zeta[3])/4) + 
     (81*Pi^2*Zeta[3])/8 - (597*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((2561*Pi^4)/960 + (81*Pi^2*Log[y]^2)/16 - (135*Log[y]^4)/16 - 
       (597*Log[y]*Zeta[3])/2) - (835*Zeta[5])/2), 
 gb[71] -> \[Epsilon]^5*((Pi^4*Log[y])/15 - (Pi^2*Zeta[3])/3 - 
     Log[y]^2*Zeta[3] - 10*Zeta[5]) + \[Epsilon]^6*
    ((-2129*Pi^6)/22680 + (5*Log[y]^3*Zeta[3])/3 - 3*Zeta[3]^2 + 
     Log[y]^2*((-13*Pi^4)/72 + 3*Log[-s12]*Zeta[3]) + 
     Log[-s12]*(Pi^2*Zeta[3] + 30*Zeta[5]) + 
     Log[y]*(-1/5*(Pi^4*Log[-s12]) + Pi^2*Zeta[3] + 52*Zeta[5])), 
 gb[72] -> -1/6*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (-1/9*Pi^2 + (Log[-s12]*Log[y])/2 + Log[y]^2/12) + 
   \[Epsilon]^3*(-1/72*(Pi^2*Log[y]) - (3*Log[-s12]^2*Log[y])/4 + 
     Log[y]^3/36 + Log[-s12]*(Pi^2/3 - Log[y]^2/4) - (2*Zeta[3])/3) + 
   \[Epsilon]^4*((59*Pi^4)/540 + (3*Log[-s12]^3*Log[y])/4 + 
     (Pi^2*Log[y]^2)/144 - (11*Log[y]^4)/144 + 
     Log[-s12]^2*(-1/2*Pi^2 + (3*Log[y]^2)/8) - (37*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((Pi^2*Log[y])/24 - Log[y]^3/12 + 2*Zeta[3])) + 
   \[Epsilon]^6*((-1157*Pi^6)/272160 + (27*Log[-s12]^5*Log[y])/80 - 
     (1037*Pi^4*Log[y]^2)/5760 - (11*Pi^2*Log[y]^4)/1728 - 
     (179*Log[y]^6)/4320 + Log[-s12]^4*((-3*Pi^2)/8 + (9*Log[y]^2)/32) - 
     (43*Log[y]^3*Zeta[3])/36 + 56*Zeta[3]^2 + 
     Log[-s12]^3*((Pi^2*Log[y])/16 - Log[y]^3/8 + 3*Zeta[3]) + 
     Log[-s12]^2*((59*Pi^4)/120 + (Pi^2*Log[y]^2)/32 - (11*Log[y]^4)/32 - 
       (111*Log[y]*Zeta[3])/4) + Log[-s12]*((499*Pi^4*Log[y])/960 - 
       (Pi^2*Log[y]^3)/144 - (49*Log[y]^5)/240 - (11*Pi^2*Zeta[3])/2 - 
       (53*Log[y]^2*Zeta[3])/4 - 106*Zeta[5]) + 
     Log[y]*((347*Pi^2*Zeta[3])/72 - (189*Zeta[5])/10)) + 
   \[Epsilon]^5*((-499*Pi^4*Log[y])/2880 - (9*Log[-s12]^4*Log[y])/16 + 
     (Pi^2*Log[y]^3)/432 + (49*Log[y]^5)/720 + 
     Log[-s12]^3*(Pi^2/2 - (3*Log[y]^2)/8) + 
     Log[-s12]^2*(-1/16*(Pi^2*Log[y]) + Log[y]^3/8 - 3*Zeta[3]) + 
     (53*Log[y]^2*Zeta[3])/12 + Log[-s12]*((-59*Pi^4)/180 - 
       (Pi^2*Log[y]^2)/48 + (11*Log[y]^4)/48 + (37*Log[y]*Zeta[3])/2) + 
     (11*Pi^2*Zeta[3] + 212*Zeta[5])/6), 
 gb[73] -> 1/3 + \[Epsilon]*(-Log[-s12] - Log[y]) + 
   \[Epsilon]^2*((-7*Pi^2)/36 + (3*Log[-s12]^2)/2 + 3*Log[-s12]*Log[y] + 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 + 
     (7*Pi^2*Log[y])/12 - (9*Log[-s12]^2*Log[y])/2 - (3*Log[y]^3)/2 + 
     Log[-s12]*((7*Pi^2)/12 - (9*Log[y]^2)/2) - (55*Zeta[3])/3) + 
   \[Epsilon]^4*((-383*Pi^4)/480 + (9*Log[-s12]^4)/8 + 
     (9*Log[-s12]^3*Log[y])/2 - (7*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
     Log[-s12]^2*((-7*Pi^2)/8 + (27*Log[y]^2)/4) + 55*Log[y]*Zeta[3] + 
     Log[-s12]*((-7*Pi^2*Log[y])/4 + (9*Log[y]^3)/2 + 55*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/40 + (383*Pi^4*Log[y])/160 - 
     (27*Log[-s12]^4*Log[y])/8 + (7*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + 
     Log[-s12]^3*((7*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (165*Zeta[3])/2) + 
     (43*Pi^2*Zeta[3])/12 - (165*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((383*Pi^4)/160 + (21*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 - 
       165*Log[y]*Zeta[3]) - (1871*Zeta[5])/5) + 
   \[Epsilon]^6*((-549131*Pi^6)/362880 + (27*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/40 - (1149*Pi^4*Log[y]^2)/320 - 
     (21*Pi^2*Log[y]^4)/32 + (27*Log[y]^6)/80 + 
     Log[-s12]^4*((-21*Pi^2)/32 + (81*Log[y]^2)/16) + 
     (165*Log[y]^3*Zeta[3])/2 + (1601*Zeta[3]^2)/6 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + (165*Zeta[3])/2) + 
     Log[-s12]^2*((-1149*Pi^4)/320 - (63*Pi^2*Log[y]^2)/16 + 
       (81*Log[y]^4)/16 + (495*Log[y]*Zeta[3])/2) + 
     Log[y]*((-43*Pi^2*Zeta[3])/4 + (5613*Zeta[5])/5) + 
     Log[-s12]*((-1149*Pi^4*Log[y])/160 - (21*Pi^2*Log[y]^3)/8 + 
       (81*Log[y]^5)/40 - (43*Pi^2*Zeta[3])/4 + (495*Log[y]^2*Zeta[3])/2 + 
       (5613*Zeta[5])/5)), gb[74] -> 0, 
 gb[75] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (2*Log[y])/3) + 
   \[Epsilon]^2*((-11*Pi^2)/27 + 2*Log[-s12]^2 + 2*Log[-s12]*Log[y] + 
     Log[y]^2/3) + \[Epsilon]^3*(-2*Log[-s12]^3 + (11*Pi^2*Log[y])/18 - 
     3*Log[-s12]^2*Log[y] + Log[y]^3/9 + Log[-s12]*((11*Pi^2)/9 - Log[y]^2) - 
     8*Zeta[3]) + \[Epsilon]^4*((-41*Pi^4)/1080 + (3*Log[-s12]^4)/2 + 
     3*Log[-s12]^3*Log[y] - (11*Pi^2*Log[y]^2)/36 - (11*Log[y]^4)/36 + 
     Log[-s12]^2*((-11*Pi^2)/6 + (3*Log[y]^2)/2) + (10*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-11*Pi^2*Log[y])/6 - Log[y]^3/3 + 24*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 - (203*Pi^4*Log[y])/720 - 
     (9*Log[-s12]^4*Log[y])/4 - (11*Pi^2*Log[y]^3)/108 + (49*Log[y]^5)/180 + 
     Log[-s12]^3*((11*Pi^2)/6 - (3*Log[y]^2)/2) + 
     Log[-s12]^2*((11*Pi^2*Log[y])/4 + Log[y]^3/2 - 36*Zeta[3]) + 
     10*Pi^2*Zeta[3] + (47*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((41*Pi^4)/360 + (11*Pi^2*Log[y]^2)/12 + (11*Log[y]^4)/12 - 
       10*Log[y]*Zeta[3]) - (248*Zeta[5])/5) + 
   \[Epsilon]^6*((21517*Pi^6)/272160 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/20 + (131*Pi^4*Log[y]^2)/160 + 
     (121*Pi^2*Log[y]^4)/432 - (179*Log[y]^6)/1080 + 
     Log[-s12]^4*((-11*Pi^2)/8 + (9*Log[y]^2)/8) - (265*Log[y]^3*Zeta[3])/9 + 
     (118*Zeta[3]^2)/3 + Log[-s12]^3*((-11*Pi^2*Log[y])/4 - Log[y]^3/2 + 
       36*Zeta[3]) + Log[-s12]^2*((-41*Pi^4)/240 - (11*Pi^2*Log[y]^2)/8 - 
       (11*Log[y]^4)/8 + 15*Log[y]*Zeta[3]) + 
     Log[y]*((-247*Pi^2*Zeta[3])/18 - (198*Zeta[5])/5) + 
     Log[-s12]*((203*Pi^4*Log[y])/240 + (11*Pi^2*Log[y]^3)/36 - 
       (49*Log[y]^5)/60 - 30*Pi^2*Zeta[3] - 47*Log[y]^2*Zeta[3] + 
       (744*Zeta[5])/5)), 
 gb[76] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/27 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + 
     Log[-s12]*((5*Pi^2)/9 - 6*Log[y]^2) - 16*Zeta[3]) + 
   \[Epsilon]^4*((-353*Pi^4)/1080 + (3*Log[-s12]^4)/2 + 
     6*Log[-s12]^3*Log[y] - (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*((-5*Pi^2)/6 + 9*Log[y]^2) + 48*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + 6*Log[y]^3 + 48*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (353*Pi^4*Log[y])/360 - 
     (9*Log[-s12]^4*Log[y])/2 + (5*Pi^2*Log[y]^3)/6 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*((5*Pi^2)/6 - 9*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 9*Log[y]^3 - 72*Zeta[3]) + 
     (50*Pi^2*Zeta[3])/9 - 72*Log[y]^2*Zeta[3] + 
     Log[-s12]*((353*Pi^4)/360 + (5*Pi^2*Log[y]^2)/2 - (9*Log[y]^4)/2 - 
       144*Log[y]*Zeta[3]) - (768*Zeta[5])/5) + 
   \[Epsilon]^6*((-79757*Pi^6)/272160 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (353*Pi^4*Log[y]^2)/240 - 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-5*Pi^2)/8 + (27*Log[y]^2)/4) + 72*Log[y]^3*Zeta[3] + 
     (794*Zeta[3]^2)/3 + Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       72*Zeta[3]) + Log[-s12]^2*((-353*Pi^4)/240 - (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 216*Log[y]*Zeta[3]) + 
     Log[y]*((-50*Pi^2*Zeta[3])/3 + (2304*Zeta[5])/5) + 
     Log[-s12]*((-353*Pi^4*Log[y])/120 - (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - (50*Pi^2*Zeta[3])/3 + 216*Log[y]^2*Zeta[3] + 
       (2304*Zeta[5])/5)), gb[77] -> -1/36*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/12 - (Pi^2*Log[y])/36 + Zeta[3]/3) + 
   \[Epsilon]^4*((23*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/8 + (Pi^2*Log[y]^2)/24 + 
     Log[-s12]*((Pi^2*Log[y])/12 - Zeta[3]) + (Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((37327*Pi^6)/362880 - (3*Pi^2*Log[-s12]^4)/32 + 
     (19*Pi^4*Log[y]^2)/240 + (Pi^2*Log[y]^4)/32 + 
     Log[-s12]^3*((Pi^2*Log[y])/8 - (3*Zeta[3])/2) + (Log[y]^3*Zeta[3])/2 + 
     (52*Zeta[3]^2)/3 + Log[-s12]^2*((23*Pi^4)/240 + (3*Pi^2*Log[y]^2)/16 + 
       (3*Log[y]*Zeta[3])/2) + Log[y]*(-1/2*(Pi^2*Zeta[3]) - 69*Zeta[5]) + 
     Log[-s12]*((19*Pi^4*Log[y])/120 + (Pi^2*Log[y]^3)/8 - 
       (7*Pi^2*Zeta[3])/6 + (3*Log[y]^2*Zeta[3])/2 - 33*Zeta[5])) + 
   \[Epsilon]^5*((Pi^2*Log[-s12]^3)/8 - (19*Pi^4*Log[y])/360 - 
     (Pi^2*Log[y]^3)/24 + (7*Pi^2*Zeta[3])/18 - (Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*(-1/8*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
     Log[-s12]*((-23*Pi^4)/360 - (Pi^2*Log[y]^2)/8 - Log[y]*Zeta[3]) + 
     11*Zeta[5]), gb[78] -> -1/36 + \[Epsilon]*(Log[-s12]/12 + Log[y]/12) + 
   \[Epsilon]^2*((-49*Pi^2)/432 - Log[-s12]^2/8 - (Log[-s12]*Log[y])/4 - 
     Log[y]^2/8) + \[Epsilon]^3*(Log[-s12]^3/8 + (49*Pi^2*Log[y])/144 + 
     (3*Log[-s12]^2*Log[y])/8 + Log[y]^3/8 + 
     Log[-s12]*((49*Pi^2)/144 + (3*Log[y]^2)/8) - (19*Zeta[3])/12) + 
   \[Epsilon]^4*((-173*Pi^4)/1152 - (3*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Log[y])/8 - (49*Pi^2*Log[y]^2)/96 - (3*Log[y]^4)/32 + 
     Log[-s12]^2*((-49*Pi^2)/96 - (9*Log[y]^2)/16) + (19*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((-49*Pi^2*Log[y])/48 - (3*Log[y]^3)/8 + (19*Zeta[3])/4)) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/160 + (173*Pi^4*Log[y])/384 + 
     (9*Log[-s12]^4*Log[y])/32 + (49*Pi^2*Log[y]^3)/96 + (9*Log[y]^5)/160 + 
     Log[-s12]^3*((49*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]^2*((49*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (57*Zeta[3])/8) + 
     (365*Pi^2*Zeta[3])/144 - (57*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((173*Pi^4)/384 + (49*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 - 
       (57*Log[y]*Zeta[3])/4) - (1283*Zeta[5])/20) + 
   \[Epsilon]^6*((-127109*Pi^6)/483840 - (9*Log[-s12]^6)/320 - 
     (27*Log[-s12]^5*Log[y])/160 - (173*Pi^4*Log[y]^2)/256 - 
     (49*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-49*Pi^2)/128 - (27*Log[y]^2)/64) + 
     (57*Log[y]^3*Zeta[3])/8 + (71*Zeta[3]^2)/8 + 
     Log[-s12]^3*((-49*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 + (57*Zeta[3])/8) + 
     Log[-s12]^2*((-173*Pi^4)/256 - (147*Pi^2*Log[y]^2)/64 - 
       (27*Log[y]^4)/64 + (171*Log[y]*Zeta[3])/8) + 
     Log[y]*((-365*Pi^2*Zeta[3])/48 + (3849*Zeta[5])/20) + 
     Log[-s12]*((-173*Pi^4*Log[y])/128 - (49*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/160 - (365*Pi^2*Zeta[3])/48 + (171*Log[y]^2*Zeta[3])/8 + 
       (3849*Zeta[5])/20)), 
 gb[79] -> -1/36 + \[Epsilon]*(Log[-s12]/12 + Log[y]/12) + 
   \[Epsilon]^2*((-25*Pi^2)/432 - Log[-s12]^2/8 - (Log[-s12]*Log[y])/4 - 
     Log[y]^2/8) + \[Epsilon]^3*(Log[-s12]^3/8 + (25*Pi^2*Log[y])/144 + 
     (3*Log[-s12]^2*Log[y])/8 + Log[y]^3/8 + 
     Log[-s12]*((25*Pi^2)/144 + (3*Log[y]^2)/8) - (5*Zeta[3])/4) + 
   \[Epsilon]^4*((-497*Pi^4)/5760 - (3*Log[-s12]^4)/32 - 
     (3*Log[-s12]^3*Log[y])/8 - (25*Pi^2*Log[y]^2)/96 - (3*Log[y]^4)/32 + 
     Log[-s12]^2*((-25*Pi^2)/96 - (9*Log[y]^2)/16) + (15*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((-25*Pi^2*Log[y])/48 - (3*Log[y]^3)/8 + (15*Zeta[3])/4)) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/160 + (497*Pi^4*Log[y])/1920 + 
     (9*Log[-s12]^4*Log[y])/32 + (25*Pi^2*Log[y]^3)/96 + (9*Log[y]^5)/160 + 
     Log[-s12]^3*((25*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]^2*((25*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (45*Zeta[3])/8) - 
     (45*Log[y]^2*Zeta[3])/8 + Log[-s12]*((497*Pi^4)/1920 + 
       (25*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 - (45*Log[y]*Zeta[3])/4) + 
     (95*Pi^2*Zeta[3] - 5716*Zeta[5])/240) + 
   \[Epsilon]^6*((-231191*Pi^6)/1451520 - (9*Log[-s12]^6)/320 - 
     (27*Log[-s12]^5*Log[y])/160 - (497*Pi^4*Log[y]^2)/1280 - 
     (25*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-25*Pi^2)/128 - (27*Log[y]^2)/64) + 
     (45*Log[y]^3*Zeta[3])/8 + (111*Zeta[3]^2)/8 + 
     Log[-s12]^3*((-25*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 + (45*Zeta[3])/8) + 
     Log[-s12]^2*((-497*Pi^4)/1280 - (75*Pi^2*Log[y]^2)/64 - 
       (27*Log[y]^4)/64 + (135*Log[y]*Zeta[3])/8) + 
     (Log[y]*(-95*Pi^2*Zeta[3] + 5716*Zeta[5]))/80 + 
     Log[-s12]*((-497*Pi^4*Log[y])/640 - (25*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/160 + (135*Log[y]^2*Zeta[3])/8 + 
       (-95*Pi^2*Zeta[3] + 5716*Zeta[5])/80)), 
 gb[80] -> -1/36*(Pi^2*\[Epsilon]^2) + \[Epsilon]^3*
    ((Pi^2*Log[-s12])/12 + (Pi^2*Log[y])/12 + Zeta[3]/3) + 
   \[Epsilon]^4*(Pi^4/360 - (Pi^2*Log[-s12]^2)/8 - (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*(-1/4*(Pi^2*Log[y]) - Zeta[3]) - Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((Pi^2*Log[-s12]^3)/8 - (Pi^4*Log[y])/120 + 
     (Pi^2*Log[y]^3)/8 + (Pi^2*Zeta[3])/2 + (3*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]^2*((3*Pi^2*Log[y])/8 + (3*Zeta[3])/2) + 
     Log[-s12]*(-1/120*Pi^4 + (3*Pi^2*Log[y]^2)/8 + 3*Log[y]*Zeta[3]) + 
     11*Zeta[5]) + \[Epsilon]^6*((3127*Pi^6)/40320 - 
     (3*Pi^2*Log[-s12]^4)/32 + (Pi^4*Log[y]^2)/80 - (3*Pi^2*Log[y]^4)/32 + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/8 - (3*Zeta[3])/2) - 
     (3*Log[y]^3*Zeta[3])/2 + (56*Zeta[3]^2)/3 + 
     Log[-s12]^2*(Pi^4/80 - (9*Pi^2*Log[y]^2)/16 - (9*Log[y]*Zeta[3])/2) - 
     (3*Log[y]*(Pi^2*Zeta[3] + 22*Zeta[5]))/2 + 
     Log[-s12]*((Pi^4*Log[y])/40 - (3*Pi^2*Log[y]^3)/8 - 
       (9*Log[y]^2*Zeta[3])/2 - (3*(Pi^2*Zeta[3] + 22*Zeta[5]))/2)), 
 gb[81] -> -1/3*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (Pi^2/6 + Log[-s12]*Log[y] + Log[y]^2/6) + 
   \[Epsilon]^3*((-11*Pi^2*Log[y])/36 - (3*Log[-s12]^2*Log[y])/2 + 
     Log[y]^3/18 + Log[-s12]*(-1/2*Pi^2 - Log[y]^2/2) + (10*Zeta[3])/3) + 
   \[Epsilon]^4*((149*Pi^4)/540 + (3*Log[-s12]^3*Log[y])/2 + 
     (79*Pi^2*Log[y]^2)/72 - (11*Log[y]^4)/72 + 
     Log[-s12]^2*((3*Pi^2)/4 + (3*Log[y]^2)/4) + 
     Log[-s12]*((11*Pi^2*Log[y])/12 - Log[y]^3/6 - 10*Zeta[3]) - 
     13*Log[y]*Zeta[3]) + \[Epsilon]^6*((15859*Pi^6)/20160 + 
     (27*Log[-s12]^5*Log[y])/40 + (10427*Pi^4*Log[y]^2)/2880 + 
     (1171*Pi^2*Log[y]^4)/864 - (179*Log[y]^6)/2160 + 
     Log[-s12]^4*((9*Pi^2)/16 + (9*Log[y]^2)/16) + 
     Log[-s12]^3*((11*Pi^2*Log[y])/8 - Log[y]^3/4 - 15*Zeta[3]) - 
     (1261*Log[y]^3*Zeta[3])/18 - 80*Zeta[3]^2 + 
     Log[-s12]^2*((149*Pi^4)/120 + (79*Pi^2*Log[y]^2)/16 - (11*Log[y]^4)/16 - 
       (117*Log[y]*Zeta[3])/2) + Log[y]*((923*Pi^2*Zeta[3])/36 - 
       (4839*Zeta[5])/5) + Log[-s12]*((2251*Pi^4*Log[y])/480 + 
       (329*Pi^2*Log[y]^3)/72 - (49*Log[y]^5)/120 + (89*Pi^2*Zeta[3])/3 - 
       (299*Log[y]^2*Zeta[3])/2 - 654*Zeta[5])) + 
   \[Epsilon]^5*((-2251*Pi^4*Log[y])/1440 - (9*Log[-s12]^4*Log[y])/8 - 
     (329*Pi^2*Log[y]^3)/216 + (49*Log[y]^5)/360 + 
     Log[-s12]^3*((-3*Pi^2)/4 - (3*Log[y]^2)/4) - (89*Pi^2*Zeta[3])/9 + 
     (299*Log[y]^2*Zeta[3])/6 + Log[-s12]^2*((-11*Pi^2*Log[y])/8 + 
       Log[y]^3/4 + 15*Zeta[3]) + Log[-s12]*((-149*Pi^4)/180 - 
       (79*Pi^2*Log[y]^2)/24 + (11*Log[y]^4)/24 + 39*Log[y]*Zeta[3]) + 
     218*Zeta[5]), gb[82] -> -5/18 + (5*\[Epsilon]*Log[-s12])/6 + 
   \[Epsilon]^2*((29*Pi^2)/72 - (5*Log[-s12]^2)/4 + (5*Log[y]^2)/6) + 
   \[Epsilon]^3*((5*Log[-s12]^3)/4 - (11*Pi^2*Log[y])/18 - (25*Log[y]^3)/18 + 
     Log[-s12]*((-29*Pi^2)/24 - (5*Log[y]^2)/2) + (139*Zeta[3])/18) + 
   \[Epsilon]^4*((2641*Pi^4)/8640 - (15*Log[-s12]^4)/16 + 
     (23*Pi^2*Log[y]^2)/72 + (95*Log[y]^4)/72 + 
     Log[-s12]^2*((29*Pi^2)/16 + (15*Log[y]^2)/4) + 
     Log[-s12]*((11*Pi^2*Log[y])/6 + (25*Log[y]^3)/6 - (139*Zeta[3])/6) + 
     (14*Log[y]*Zeta[3])/3) + \[Epsilon]^5*((9*Log[-s12]^5)/16 + 
     (Pi^4*Log[y])/180 + (17*Pi^2*Log[y]^3)/216 - (65*Log[y]^5)/72 + 
     Log[-s12]^3*((-29*Pi^2)/16 - (15*Log[y]^2)/4) - (169*Pi^2*Zeta[3])/24 - 
     (209*Log[y]^2*Zeta[3])/6 + Log[-s12]^2*((-11*Pi^2*Log[y])/4 - 
       (25*Log[y]^3)/4 + (139*Zeta[3])/4) + 
     Log[-s12]*((-2641*Pi^4)/2880 - (23*Pi^2*Log[y]^2)/24 - 
       (95*Log[y]^4)/24 - 14*Log[y]*Zeta[3]) + (295*Zeta[5])/6) + 
   \[Epsilon]^6*((88891*Pi^6)/2177280 - (9*Log[-s12]^6)/32 - 
     (2681*Pi^4*Log[y]^2)/2880 - (223*Pi^2*Log[y]^4)/864 + 
     (211*Log[y]^6)/432 + Log[-s12]^4*((87*Pi^2)/64 + (45*Log[y]^2)/16) + 
     Log[-s12]^3*((11*Pi^2*Log[y])/4 + (25*Log[y]^3)/4 - (139*Zeta[3])/4) + 
     (961*Log[y]^3*Zeta[3])/18 - (2909*Zeta[3]^2)/36 + 
     Log[-s12]^2*((2641*Pi^4)/1920 + (23*Pi^2*Log[y]^2)/16 + 
       (95*Log[y]^4)/16 + 21*Log[y]*Zeta[3]) + 
     Log[-s12]*(-1/60*(Pi^4*Log[y]) - (17*Pi^2*Log[y]^3)/72 + 
       (65*Log[y]^5)/24 + (169*Pi^2*Zeta[3])/8 + (209*Log[y]^2*Zeta[3])/2 - 
       (295*Zeta[5])/2) + Log[y]*((61*Pi^2*Zeta[3])/9 + 238*Zeta[5])), 
 gb[83] -> \[Epsilon]^6*((41*Pi^6)/5670 + 4*Zeta[3]^2 + 
    Log[y]*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5])), 
 gb[84] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(-(Log[-s12]*Log[y]) - 
     Log[y]^2/6) + \[Epsilon]^3*(-1/4*(Pi^2*Log[y]) + 
     (3*Log[-s12]^2*Log[y])/2 + (Log[-s12]*Log[y]^2)/2 + Log[y]^3/18 - 
     (5*Zeta[3])/3) + \[Epsilon]^4*((-5*Pi^4)/72 - (3*Log[-s12]^3*Log[y])/2 + 
     (Pi^2*Log[y]^2)/8 - (3*Log[-s12]^2*Log[y]^2)/4 - Log[y]^4/72 - 
     5*Log[y]*Zeta[3] + Log[-s12]*((3*Pi^2*Log[y])/4 - Log[y]^3/6 + 
       5*Zeta[3])) + \[Epsilon]^5*((-47*Pi^4*Log[y])/480 + 
     (9*Log[-s12]^4*Log[y])/8 + (3*Log[-s12]^3*Log[y]^2)/4 - 
     (Pi^2*Log[y]^3)/24 + Log[y]^5/360 + Log[-s12]^2*
      ((-9*Pi^2*Log[y])/8 + Log[y]^3/4 - (15*Zeta[3])/2) + 
     (3*Pi^2*Zeta[3])/4 + (5*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((5*Pi^4)/24 - (3*Pi^2*Log[y]^2)/8 + Log[y]^4/24 + 
       15*Log[y]*Zeta[3]) - 25*Zeta[5]) + 
   \[Epsilon]^6*((-787*Pi^6)/10080 - (27*Log[-s12]^5*Log[y])/40 + 
     (47*Pi^4*Log[y]^2)/960 - (9*Log[-s12]^4*Log[y]^2)/16 + 
     (Pi^2*Log[y]^4)/96 - Log[y]^6/2160 - (5*Log[y]^3*Zeta[3])/6 + 
     (29*Zeta[3]^2)/3 + Log[-s12]^3*((9*Pi^2*Log[y])/8 - Log[y]^3/4 + 
       (15*Zeta[3])/2) + Log[-s12]^2*((-5*Pi^4)/16 + (9*Pi^2*Log[y]^2)/16 - 
       Log[y]^4/16 - (45*Log[y]*Zeta[3])/2) + 
     Log[y]*((15*Pi^2*Zeta[3])/4 - (491*Zeta[5])/5) + 
     Log[-s12]*((47*Pi^4*Log[y])/160 + (Pi^2*Log[y]^3)/8 - Log[y]^5/120 - 
       (9*Pi^2*Zeta[3])/4 - (15*Log[y]^2*Zeta[3])/2 + 75*Zeta[5])), 
 gb[85] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), gb[86] -> 0, 
 gb[87] -> \[Epsilon]^6*((41*Pi^6)/1890 + (Pi^4*Log[y]^2)/30 - 
    (Log[y]^3*Zeta[3])/3 - 4*Zeta[3]^2 + 
    Log[y]*(-1/3*(Pi^2*Zeta[3]) - 10*Zeta[5])), 
 gb[88] -> (\[Epsilon]*Log[y])/3 + \[Epsilon]^2*(-(Log[-s12]*Log[y]) - 
     (5*Log[y]^2)/6) + \[Epsilon]^3*(-1/36*(Pi^2*Log[y]) + 
     (3*Log[-s12]^2*Log[y])/2 + (5*Log[-s12]*Log[y]^2)/2 + (19*Log[y]^3)/18 + 
     (7*Zeta[3])/3) + \[Epsilon]^4*((-103*Pi^4)/1080 - 
     (3*Log[-s12]^3*Log[y])/2 + (5*Pi^2*Log[y]^2)/72 - 
     (15*Log[-s12]^2*Log[y]^2)/4 - (65*Log[y]^4)/72 + 
     Log[-s12]*((Pi^2*Log[y])/12 - (19*Log[y]^3)/6 - 7*Zeta[3]) - 
     (35*Log[y]*Zeta[3])/3) + \[Epsilon]^6*((-1709*Pi^6)/272160 - 
     (27*Log[-s12]^5*Log[y])/40 + (187*Pi^4*Log[y]^2)/8640 - 
     (45*Log[-s12]^4*Log[y]^2)/16 + (65*Pi^2*Log[y]^4)/864 - 
     (133*Log[y]^6)/432 + Log[-s12]^3*((Pi^2*Log[y])/8 - (19*Log[y]^3)/4 - 
       (21*Zeta[3])/2) - (455*Log[y]^3*Zeta[3])/18 - (151*Zeta[3]^2)/3 + 
     Log[-s12]^2*((-103*Pi^4)/240 + (5*Pi^2*Log[y]^2)/16 - (65*Log[y]^4)/16 - 
       (105*Log[y]*Zeta[3])/2) + Log[y]*((107*Pi^2*Zeta[3])/36 - 
       (691*Zeta[5])/5) + Log[-s12]*((-457*Pi^4*Log[y])/1440 + 
       (19*Pi^2*Log[y]^3)/72 - (211*Log[y]^5)/120 + (Pi^2*Zeta[3])/12 - 
       (133*Log[y]^2*Zeta[3])/2 - 29*Zeta[5])) + 
   \[Epsilon]^5*((457*Pi^4*Log[y])/4320 + (9*Log[-s12]^4*Log[y])/8 + 
     (15*Log[-s12]^3*Log[y]^2)/4 - (19*Pi^2*Log[y]^3)/216 + 
     (211*Log[y]^5)/360 - (Pi^2*Zeta[3])/36 + (133*Log[y]^2*Zeta[3])/6 + 
     Log[-s12]^2*(-1/8*(Pi^2*Log[y]) + (19*Log[y]^3)/4 + (21*Zeta[3])/2) + 
     Log[-s12]*((103*Pi^4)/360 - (5*Pi^2*Log[y]^2)/24 + (65*Log[y]^4)/24 + 
       35*Log[y]*Zeta[3]) + (29*Zeta[5])/3), 
 gb[89] -> \[Epsilon]^5*((Pi^4*Log[y])/15 + (Pi^2*Log[y]^3)/36 - 
     (Pi^2*Zeta[3])/6 - (3*Log[y]^2*Zeta[3])/2) + 
   \[Epsilon]^6*((-1627*Pi^6)/45360 - (Pi^2*Log[y]^4)/24 + 
     (Pi^2*Log[-s12]*Zeta[3])/2 + (35*Zeta[3]^2)/2 + 
     Log[y]^3*(-1/12*(Pi^2*Log[-s12]) + (10*Zeta[3])/3) + 
     Log[y]^2*((-17*Pi^4)/80 + (9*Log[-s12]*Zeta[3])/2) + 
     Log[y]*(-1/5*(Pi^4*Log[-s12]) + (5*Pi^2*Zeta[3])/6 + 12*Zeta[5])), 
 gb[90] -> \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[91] -> 1/6 + \[Epsilon]*(-1/2*Log[-s12] + Log[y]/3) + 
   \[Epsilon]^2*((-11*Pi^2)/72 + (3*Log[-s12]^2)/4 - Log[-s12]*Log[y] - 
     Log[y]^2/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/4 - (3*Pi^2*Log[y])/4 + 
     (3*Log[-s12]^2*Log[y])/2 + Log[y]^3/2 + 
     Log[-s12]*((11*Pi^2)/24 + (3*Log[y]^2)/2) + (11*Zeta[3])/6) + 
   \[Epsilon]^4*((877*Pi^4)/1728 + (9*Log[-s12]^4)/16 - 
     (3*Log[-s12]^3*Log[y])/2 + (9*Pi^2*Log[y]^2)/8 - (3*Log[y]^4)/8 + 
     Log[-s12]^2*((-11*Pi^2)/16 - (9*Log[y]^2)/4) + 
     Log[-s12]*((9*Pi^2*Log[y])/4 - (3*Log[y]^3)/2 - (11*Zeta[3])/2) - 
     (143*Log[y]*Zeta[3])/3) + \[Epsilon]^6*((945881*Pi^6)/725760 + 
     (27*Log[-s12]^6)/160 - (27*Log[-s12]^5*Log[y])/40 + 
     (3517*Pi^4*Log[y]^2)/960 + (27*Pi^2*Log[y]^4)/32 - (9*Log[y]^6)/80 + 
     Log[-s12]^4*((-33*Pi^2)/64 - (27*Log[y]^2)/16) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 - (33*Zeta[3])/4) - 
     (143*Log[y]^3*Zeta[3])/2 - (21*Zeta[3]^2)/4 + 
     Log[-s12]^2*((877*Pi^4)/384 + (81*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 - 
       (429*Log[y]*Zeta[3])/2) + Log[y]*((77*Pi^2*Zeta[3])/4 - 
       (5171*Zeta[5])/5) + Log[-s12]*((3517*Pi^4*Log[y])/480 + 
       (27*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 - (391*Pi^2*Zeta[3])/24 - 
       (429*Log[y]^2*Zeta[3])/2 - (6977*Zeta[5])/10)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/80 - (3517*Pi^4*Log[y])/1440 + 
     (9*Log[-s12]^4*Log[y])/8 - (9*Pi^2*Log[y]^3)/8 + (9*Log[y]^5)/40 + 
     Log[-s12]^3*((11*Pi^2)/16 + (9*Log[y]^2)/4) + (391*Pi^2*Zeta[3])/72 + 
     (143*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-27*Pi^2*Log[y])/8 + 
       (9*Log[y]^3)/4 + (33*Zeta[3])/4) + 
     Log[-s12]*((-877*Pi^4)/576 - (27*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
       143*Log[y]*Zeta[3]) + (6977*Zeta[5])/30), gb[92] -> 0, 
 gb[93] -> -1/18*(Pi^2*\[Epsilon]^2) + \[Epsilon]^3*
    ((Pi^2*Log[-s12])/6 + (Pi^2*Log[y])/6) + 
   \[Epsilon]^4*(-1/27*Pi^4 - (Pi^2*Log[-s12]^2)/4 - 
     (Pi^2*Log[-s12]*Log[y])/2 - (Pi^2*Log[y]^2)/4) + 
   \[Epsilon]^5*((Pi^2*Log[-s12]^3)/4 + (Pi^4*Log[y])/9 + 
     (3*Pi^2*Log[-s12]^2*Log[y])/4 + (Pi^2*Log[y]^3)/4 + 
     Log[-s12]*(Pi^4/9 + (3*Pi^2*Log[y]^2)/4) - (Pi^2*Zeta[3])/18) + 
   \[Epsilon]^6*((-1651*Pi^6)/25920 - (3*Pi^2*Log[-s12]^4)/16 - 
     (3*Pi^2*Log[-s12]^3*Log[y])/4 - (Pi^4*Log[y]^2)/6 - 
     (3*Pi^2*Log[y]^4)/16 + Log[-s12]^2*(-1/6*Pi^4 - (9*Pi^2*Log[y]^2)/8) + 
     (Pi^2*Log[y]*Zeta[3])/6 + Log[-s12]*(-1/3*(Pi^4*Log[y]) - 
       (3*Pi^2*Log[y]^3)/4 + (Pi^2*Zeta[3])/6)), 
 gb[94] -> -1/4*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (-1/12*Pi^2 + (3*Log[-s12]*Log[y])/4 + (5*Log[y]^2)/8) + 
   \[Epsilon]^3*((7*Pi^2*Log[y])/48 - (9*Log[-s12]^2*Log[y])/8 - 
     (19*Log[y]^3)/24 + Log[-s12]*(Pi^2/4 - (15*Log[y]^2)/8) - 
     (3*Zeta[3])/2) + \[Epsilon]^4*((59*Pi^4)/720 + 
     (9*Log[-s12]^3*Log[y])/8 - (11*Pi^2*Log[y]^2)/96 + (65*Log[y]^4)/96 + 
     Log[-s12]^2*((-3*Pi^2)/8 + (45*Log[y]^2)/16) + (11*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((-7*Pi^2*Log[y])/16 + (19*Log[y]^3)/8 + (9*Zeta[3])/2)) + 
   \[Epsilon]^5*((-2041*Pi^4*Log[y])/5760 - (27*Log[-s12]^4*Log[y])/32 + 
     (13*Pi^2*Log[y]^3)/288 - (211*Log[y]^5)/480 + 
     Log[-s12]^3*((3*Pi^2)/8 - (45*Log[y]^2)/16) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/32 - (57*Log[y]^3)/16 - (27*Zeta[3])/4) - 
     (19*Log[y]^2*Zeta[3])/8 + Log[-s12]*((-59*Pi^4)/240 + 
       (11*Pi^2*Log[y]^2)/32 - (65*Log[y]^4)/32 - (33*Log[y]*Zeta[3])/4) + 
     (5*(11*Pi^2*Zeta[3] + 36*Zeta[5]))/24) + 
   \[Epsilon]^6*((16729*Pi^6)/120960 + (81*Log[-s12]^5*Log[y])/160 + 
     (7373*Pi^4*Log[y]^2)/11520 + (Pi^2*Log[y]^4)/1152 + (133*Log[y]^6)/576 + 
     Log[-s12]^4*((-9*Pi^2)/32 + (135*Log[y]^2)/64) + 
     (29*Log[y]^3*Zeta[3])/24 + 21*Zeta[3]^2 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/32 + (57*Log[y]^3)/16 + (27*Zeta[3])/4) + 
     Log[-s12]^2*((59*Pi^4)/160 - (33*Pi^2*Log[y]^2)/64 + (195*Log[y]^4)/64 + 
       (99*Log[y]*Zeta[3])/8) + Log[y]*((-125*Pi^2*Zeta[3])/48 - 
       (1647*Zeta[5])/20) + Log[-s12]*((2041*Pi^4*Log[y])/1920 - 
       (13*Pi^2*Log[y]^3)/96 + (211*Log[y]^5)/160 + (57*Log[y]^2*Zeta[3])/8 - 
       (5*(11*Pi^2*Zeta[3] + 36*Zeta[5]))/8)), gb[95] -> 0, 
 gb[96] -> (-5*Pi^2*\[Epsilon]^2)/36 + \[Epsilon]^3*
    ((5*Pi^2*Log[-s12])/12 + (5*Pi^2*Log[y])/12) + 
   \[Epsilon]^4*(Pi^4/54 - (5*Pi^2*Log[-s12]^2)/8 - 
     (5*Pi^2*Log[-s12]*Log[y])/4 - (5*Pi^2*Log[y]^2)/8) + 
   \[Epsilon]^5*((5*Pi^2*Log[-s12]^3)/8 - (Pi^4*Log[y])/18 + 
     (15*Pi^2*Log[-s12]^2*Log[y])/8 + (5*Pi^2*Log[y]^3)/8 + 
     Log[-s12]*(-1/18*Pi^4 + (15*Pi^2*Log[y]^2)/8) + (187*Pi^2*Zeta[3])/36) + 
   \[Epsilon]^6*((8161*Pi^6)/51840 - (15*Pi^2*Log[-s12]^4)/32 - 
     (15*Pi^2*Log[-s12]^3*Log[y])/8 + (Pi^4*Log[y]^2)/12 - 
     (15*Pi^2*Log[y]^4)/32 + Log[-s12]^2*(Pi^4/12 - (45*Pi^2*Log[y]^2)/16) - 
     (187*Pi^2*Log[y]*Zeta[3])/12 + Log[-s12]*((Pi^4*Log[y])/6 - 
       (15*Pi^2*Log[y]^3)/8 - (187*Pi^2*Zeta[3])/12)), 
 gb[97] -> 1/3 + \[Epsilon]*(-Log[-s12] + Log[y]/3) + 
   \[Epsilon]^2*(-1/12*Pi^2 + (3*Log[-s12]^2)/2 - Log[-s12]*Log[y] - 
     Log[y]^2/3) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 - (19*Pi^2*Log[y])/36 + 
     (3*Log[-s12]^2*Log[y])/2 + (2*Log[y]^3)/9 + 
     Log[-s12]*(Pi^2/4 + Log[y]^2) - Zeta[3]/3) + 
   \[Epsilon]^4*((1121*Pi^4)/4320 + (9*Log[-s12]^4)/8 - 
     (3*Log[-s12]^3*Log[y])/2 + (19*Pi^2*Log[y]^2)/36 - Log[y]^4/9 + 
     Log[-s12]^2*((-3*Pi^2)/8 - (3*Log[y]^2)/2) - (77*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((19*Pi^2*Log[y])/12 - (2*Log[y]^3)/3 + Zeta[3])) + 
   \[Epsilon]^6*((84263*Pi^6)/217728 + (27*Log[-s12]^6)/80 - 
     (27*Log[-s12]^5*Log[y])/40 + (4703*Pi^4*Log[y]^2)/4320 + 
     (19*Pi^2*Log[y]^4)/108 - (2*Log[y]^6)/135 + 
     Log[-s12]^4*((-9*Pi^2)/32 - (9*Log[y]^2)/8) - (154*Log[y]^3*Zeta[3])/9 - 
     (199*Zeta[3]^2)/6 + Log[-s12]^3*((19*Pi^2*Log[y])/8 - Log[y]^3 + 
       (3*Zeta[3])/2) + Log[-s12]^2*((1121*Pi^4)/960 + (19*Pi^2*Log[y]^2)/8 - 
       Log[y]^4/2 - (231*Log[y]*Zeta[3])/2) + 
     Log[y]*((599*Pi^2*Zeta[3])/36 - (2421*Zeta[5])/5) + 
     Log[-s12]*((4703*Pi^4*Log[y])/1440 + (19*Pi^2*Log[y]^3)/18 - 
       (2*Log[y]^5)/15 + (13*Pi^2*Zeta[3])/12 - 77*Log[y]^2*Zeta[3] - 
       (1597*Zeta[5])/5)) + \[Epsilon]^5*((-27*Log[-s12]^5)/40 - 
     (4703*Pi^4*Log[y])/4320 + (9*Log[-s12]^4*Log[y])/8 - 
     (19*Pi^2*Log[y]^3)/54 + (2*Log[y]^5)/45 + 
     Log[-s12]^3*((3*Pi^2)/8 + (3*Log[y]^2)/2) + 
     Log[-s12]^2*((-19*Pi^2*Log[y])/8 + Log[y]^3 - (3*Zeta[3])/2) - 
     (13*Pi^2*Zeta[3])/36 + (77*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((-1121*Pi^4)/1440 - (19*Pi^2*Log[y]^2)/12 + Log[y]^4/3 + 
       77*Log[y]*Zeta[3]) + (1597*Zeta[5])/15), 
 gb[98] -> 1/2 + \[Epsilon]*((-3*Log[-s12])/2 - Log[y]) + 
   \[Epsilon]^2*(-1/8*Pi^2 + (9*Log[-s12]^2)/4 + 3*Log[-s12]*Log[y] + 
     Log[y]^2) + \[Epsilon]^3*((-9*Log[-s12]^3)/4 + (Pi^2*Log[y])/4 - 
     (9*Log[-s12]^2*Log[y])/2 - (2*Log[y]^3)/3 + 
     Log[-s12]*((3*Pi^2)/8 - 3*Log[y]^2) - (5*Zeta[3])/2) + 
   \[Epsilon]^4*((641*Pi^4)/2880 + (27*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Log[y])/2 - (Pi^2*Log[y]^2)/4 + Log[y]^4/3 + 
     Log[-s12]^2*((-9*Pi^2)/16 + (9*Log[y]^2)/2) + 5*Log[y]*Zeta[3] + 
     Log[-s12]*((-3*Pi^2*Log[y])/4 + 2*Log[y]^3 + (15*Zeta[3])/2)) + 
   \[Epsilon]^5*((-81*Log[-s12]^5)/80 - (641*Pi^4*Log[y])/1440 - 
     (27*Log[-s12]^4*Log[y])/8 + (Pi^2*Log[y]^3)/6 - (2*Log[y]^5)/15 + 
     Log[-s12]^3*((9*Pi^2)/16 - (9*Log[y]^2)/2) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/8 - 3*Log[y]^3 - (45*Zeta[3])/4) + 
     (5*Pi^2*Zeta[3])/8 - 5*Log[y]^2*Zeta[3] + 
     Log[-s12]*((-641*Pi^4)/960 + (3*Pi^2*Log[y]^2)/4 - Log[y]^4 - 
       15*Log[y]*Zeta[3]) + (1017*Zeta[5])/10) + 
   \[Epsilon]^6*((34187*Pi^6)/80640 + (81*Log[-s12]^6)/160 + 
     (81*Log[-s12]^5*Log[y])/40 + (641*Pi^4*Log[y]^2)/1440 - 
     (Pi^2*Log[y]^4)/12 + (2*Log[y]^6)/45 + 
     Log[-s12]^4*((-27*Pi^2)/64 + (27*Log[y]^2)/8) + 
     (10*Log[y]^3*Zeta[3])/3 + (25*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/8 + 3*Log[y]^3 + (45*Zeta[3])/4) + 
     Log[-s12]^2*((641*Pi^4)/640 - (9*Pi^2*Log[y]^2)/8 + (3*Log[y]^4)/2 + 
       (45*Log[y]*Zeta[3])/2) + Log[y]*((-5*Pi^2*Zeta[3])/4 - 
       (1017*Zeta[5])/5) + Log[-s12]*((641*Pi^4*Log[y])/480 - 
       (Pi^2*Log[y]^3)/2 + (2*Log[y]^5)/5 + 15*Log[y]^2*Zeta[3] - 
       (3*(25*Pi^2*Zeta[3] + 4068*Zeta[5]))/40)), 
 gb[99] -> 5/6 + \[Epsilon]*((-5*Log[-s12])/2 - (5*Log[y])/3) + 
   \[Epsilon]^2*((-47*Pi^2)/72 + (15*Log[-s12]^2)/4 + 5*Log[-s12]*Log[y] + 
     (5*Log[y]^2)/3) + \[Epsilon]^3*((-15*Log[-s12]^3)/4 + 
     (47*Pi^2*Log[y])/36 - (15*Log[-s12]^2*Log[y])/2 - (10*Log[y]^3)/9 + 
     Log[-s12]*((47*Pi^2)/24 - 5*Log[y]^2) - (169*Zeta[3])/6) + 
   \[Epsilon]^4*((-7483*Pi^4)/8640 + (45*Log[-s12]^4)/16 + 
     (15*Log[-s12]^3*Log[y])/2 - (47*Pi^2*Log[y]^2)/36 + (5*Log[y]^4)/9 + 
     Log[-s12]^2*((-47*Pi^2)/16 + (15*Log[y]^2)/2) + (169*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-47*Pi^2*Log[y])/12 + (10*Log[y]^3)/3 + (169*Zeta[3])/2)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/16 + (7483*Pi^4*Log[y])/4320 - 
     (45*Log[-s12]^4*Log[y])/8 + (47*Pi^2*Log[y]^3)/54 - (2*Log[y]^5)/9 + 
     Log[-s12]^3*((47*Pi^2)/16 - (15*Log[y]^2)/2) + 
     Log[-s12]^2*((47*Pi^2*Log[y])/8 - 5*Log[y]^3 - (507*Zeta[3])/4) + 
     (1243*Pi^2*Zeta[3])/72 - (169*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((7483*Pi^4)/2880 + (47*Pi^2*Log[y]^2)/12 - (5*Log[y]^4)/3 - 
       169*Log[y]*Zeta[3]) - (765*Zeta[5])/2) + 
   \[Epsilon]^6*((-219497*Pi^6)/241920 + (27*Log[-s12]^6)/32 + 
     (27*Log[-s12]^5*Log[y])/8 - (7483*Pi^4*Log[y]^2)/4320 - 
     (47*Pi^2*Log[y]^4)/108 + (2*Log[y]^6)/27 + 
     Log[-s12]^4*((-141*Pi^2)/64 + (45*Log[y]^2)/8) + 
     (338*Log[y]^3*Zeta[3])/9 + (4157*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-47*Pi^2*Log[y])/8 + 5*Log[y]^3 + (507*Zeta[3])/4) + 
     Log[-s12]^2*((-7483*Pi^4)/1920 - (47*Pi^2*Log[y]^2)/8 + (5*Log[y]^4)/2 + 
       (507*Log[y]*Zeta[3])/2) + Log[y]*((-1243*Pi^2*Zeta[3])/36 + 
       765*Zeta[5]) + Log[-s12]*((-7483*Pi^4*Log[y])/1440 - 
       (47*Pi^2*Log[y]^3)/18 + (2*Log[y]^5)/3 - (1243*Pi^2*Zeta[3])/24 + 
       169*Log[y]^2*Zeta[3] + (2295*Zeta[5])/2)), 
 gb[100] -> -1/4*(\[Epsilon]*Log[y]) + \[Epsilon]^2*
    (-1/12*Pi^2 + (3*Log[-s12]*Log[y])/4 + (3*Log[y]^2)/8) + 
   \[Epsilon]^3*((-3*Pi^2*Log[y])/16 - (9*Log[-s12]^2*Log[y])/8 - 
     (3*Log[y]^3)/8 + Log[-s12]*(Pi^2/4 - (9*Log[y]^2)/8) - (9*Zeta[3])/2) + 
   \[Epsilon]^4*((-31*Pi^4)/720 + (9*Log[-s12]^3*Log[y])/8 + 
     (9*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 + 
     Log[-s12]^2*((-3*Pi^2)/8 + (27*Log[y]^2)/16) - (Log[y]*Zeta[3])/4 + 
     Log[-s12]*((9*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 + (27*Zeta[3])/2)) + 
   \[Epsilon]^5*((-193*Pi^4*Log[y])/640 - (27*Log[-s12]^4*Log[y])/32 - 
     (9*Pi^2*Log[y]^3)/32 - (27*Log[y]^5)/160 + 
     Log[-s12]^3*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]^2*((-27*Pi^2*Log[y])/32 - (27*Log[y]^3)/16 - (81*Zeta[3])/4) + 
     (97*Pi^2*Zeta[3])/24 + (3*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((31*Pi^4)/240 - (27*Pi^2*Log[y]^2)/32 - (27*Log[y]^4)/32 + 
       (3*Log[y]*Zeta[3])/4) - (99*Zeta[5])/2) + 
   \[Epsilon]^6*((-1531*Pi^6)/120960 + (81*Log[-s12]^5*Log[y])/160 + 
     (579*Pi^4*Log[y]^2)/1280 + (27*Pi^2*Log[y]^4)/128 + (27*Log[y]^6)/320 + 
     Log[-s12]^4*((-9*Pi^2)/32 + (81*Log[y]^2)/64) - (3*Log[y]^3*Zeta[3])/8 + 
     72*Zeta[3]^2 + Log[-s12]^3*((27*Pi^2*Log[y])/32 + (27*Log[y]^3)/16 + 
       (81*Zeta[3])/4) + Log[-s12]^2*((-31*Pi^4)/160 + 
       (81*Pi^2*Log[y]^2)/64 + (81*Log[y]^4)/64 - (9*Log[y]*Zeta[3])/8) + 
     (Log[y]*(145*Pi^2*Zeta[3] - 5388*Zeta[5]))/80 + 
     Log[-s12]*((579*Pi^4*Log[y])/640 + (27*Pi^2*Log[y]^3)/32 + 
       (81*Log[y]^5)/160 - (97*Pi^2*Zeta[3])/8 - (9*Log[y]^2*Zeta[3])/8 + 
       (297*Zeta[5])/2)), gb[101] -> 0, 
 gb[102] -> 3/2 + \[Epsilon]*((-9*Log[-s12])/2 - (3*Log[y])/2) + 
   \[Epsilon]^2*((-17*Pi^2)/24 + (27*Log[-s12]^2)/4 + 
     (9*Log[-s12]*Log[y])/2 + (3*Log[y]^2)/4) + 
   \[Epsilon]^3*((-27*Log[-s12]^3)/4 + (17*Pi^2*Log[y])/24 - 
     (27*Log[-s12]^2*Log[y])/4 - Log[y]^3/4 + 
     Log[-s12]*((17*Pi^2)/8 - (9*Log[y]^2)/4) - (51*Zeta[3])/2) + 
   \[Epsilon]^4*((-367*Pi^4)/960 + (81*Log[-s12]^4)/16 + 
     (27*Log[-s12]^3*Log[y])/4 - (17*Pi^2*Log[y]^2)/48 + Log[y]^4/16 + 
     Log[-s12]^2*((-51*Pi^2)/16 + (27*Log[y]^2)/8) + (51*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-17*Pi^2*Log[y])/8 + (3*Log[y]^3)/4 + (153*Zeta[3])/2)) + 
   \[Epsilon]^5*((-243*Log[-s12]^5)/80 + (367*Pi^4*Log[y])/960 - 
     (81*Log[-s12]^4*Log[y])/16 + (17*Pi^2*Log[y]^3)/144 - Log[y]^5/80 + 
     Log[-s12]^3*((51*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((51*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 - (459*Zeta[3])/4) + 
     (353*Pi^2*Zeta[3])/24 - (51*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((367*Pi^4)/320 + (17*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 - 
       (153*Log[y]*Zeta[3])/2) - (1809*Zeta[5])/10) + 
   \[Epsilon]^6*((-42389*Pi^6)/241920 + (243*Log[-s12]^6)/160 + 
     (243*Log[-s12]^5*Log[y])/80 - (367*Pi^4*Log[y]^2)/1920 - 
     (17*Pi^2*Log[y]^4)/576 + Log[y]^6/480 + 
     Log[-s12]^4*((-153*Pi^2)/64 + (81*Log[y]^2)/32) + 
     (17*Log[y]^3*Zeta[3])/4 + (963*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-51*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 + (459*Zeta[3])/4) + 
     Log[-s12]^2*((-1101*Pi^4)/640 - (51*Pi^2*Log[y]^2)/32 + 
       (9*Log[y]^4)/32 + (459*Log[y]*Zeta[3])/4) + 
     Log[y]*((-353*Pi^2*Zeta[3])/24 + (1809*Zeta[5])/10) + 
     Log[-s12]*((-367*Pi^4*Log[y])/320 - (17*Pi^2*Log[y]^3)/48 + 
       (3*Log[y]^5)/80 - (353*Pi^2*Zeta[3])/8 + (153*Log[y]^2*Zeta[3])/4 + 
       (5427*Zeta[5])/10)), gb[103] -> 0, gb[104] -> 0, 
 gb[105] -> (-2*Pi^2*\[Epsilon]^2)/9 + \[Epsilon]^3*
    ((2*Pi^2*Log[-s12])/3 + (2*Pi^2*Log[y])/3) + 
   \[Epsilon]^4*(-1/27*Pi^4 - Pi^2*Log[-s12]^2 - 2*Pi^2*Log[-s12]*Log[y] - 
     Pi^2*Log[y]^2) + \[Epsilon]^5*(Pi^2*Log[-s12]^3 + (Pi^4*Log[y])/9 + 
     3*Pi^2*Log[-s12]^2*Log[y] + Pi^2*Log[y]^3 + 
     Log[-s12]*(Pi^4/9 + 3*Pi^2*Log[y]^2) + (46*Pi^2*Zeta[3])/9) + 
   \[Epsilon]^6*((401*Pi^6)/6480 - (3*Pi^2*Log[-s12]^4)/4 - 
     3*Pi^2*Log[-s12]^3*Log[y] - (Pi^4*Log[y]^2)/6 - (3*Pi^2*Log[y]^4)/4 + 
     Log[-s12]^2*(-1/6*Pi^4 - (9*Pi^2*Log[y]^2)/2) - 
     (46*Pi^2*Log[y]*Zeta[3])/3 + Log[-s12]*(-1/3*(Pi^4*Log[y]) - 
       3*Pi^2*Log[y]^3 - (46*Pi^2*Zeta[3])/3)), gb[106] -> 0, 
 gb[107] -> -1/36*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/12 + (Pi^2*Log[y])/12 + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((-29*Pi^4)/432 - (Pi^2*Log[-s12]^2)/8 - (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*(-1/4*(Pi^2*Log[y]) - (9*Zeta[3])/2) - (9*Log[y]*Zeta[3])/2) + 
   \[Epsilon]^5*((Pi^2*Log[-s12]^3)/8 + (29*Pi^4*Log[y])/144 + 
     (Pi^2*Log[y]^3)/8 - (17*Pi^2*Zeta[3])/72 + (27*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]^2*((3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((29*Pi^4)/144 + (3*Pi^2*Log[y]^2)/8 + 
       (27*Log[y]*Zeta[3])/2) - (3*Zeta[5])/2) + 
   \[Epsilon]^6*((-35719*Pi^6)/362880 - (3*Pi^2*Log[-s12]^4)/32 - 
     (29*Pi^4*Log[y]^2)/96 - (3*Pi^2*Log[y]^4)/32 + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/8 - (27*Zeta[3])/4) - 
     (27*Log[y]^3*Zeta[3])/4 - (51*Zeta[3]^2)/2 + 
     Log[-s12]^2*((-29*Pi^4)/96 - (9*Pi^2*Log[y]^2)/16 - 
       (81*Log[y]*Zeta[3])/4) + Log[y]*((17*Pi^2*Zeta[3])/24 + 
       (9*Zeta[5])/2) + Log[-s12]*((-29*Pi^4*Log[y])/48 - 
       (3*Pi^2*Log[y]^3)/8 + (17*Pi^2*Zeta[3])/24 - (81*Log[y]^2*Zeta[3])/4 + 
       (9*Zeta[5])/2)), gb[108] -> \[Epsilon]^2*(-1/36*Pi^2 - Log[y]^2/12) + 
   \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + Log[y]^3/12 + 
     Log[-s12]*(Pi^2/12 + Log[y]^2/4) - Zeta[3]) + 
   \[Epsilon]^4*((-71*Pi^4)/1080 + (Pi^2*Log[y]^2)/144 - (7*Log[y]^4)/144 + 
     Log[-s12]^2*(-1/8*Pi^2 - (3*Log[y]^2)/8) - Log[y]*Zeta[3] + 
     Log[-s12]*((Pi^2*Log[y])/4 - Log[y]^3/4 + 3*Zeta[3])) + 
   \[Epsilon]^5*((41*Pi^4*Log[y])/360 + (Pi^2*Log[y]^3)/48 + Log[y]^5/48 + 
     Log[-s12]^3*(Pi^2/8 + (3*Log[y]^2)/8) + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (3*Log[y]^3)/8 - (9*Zeta[3])/2) + 
     (2*Pi^2*Zeta[3])/9 - (25*Log[y]^2*Zeta[3])/12 + 
     Log[-s12]*((71*Pi^4)/360 - (Pi^2*Log[y]^2)/48 + (7*Log[y]^4)/48 + 
       3*Log[y]*Zeta[3]) - 15*Zeta[5]) + 
   \[Epsilon]^6*((-979*Pi^6)/13440 - (4297*Pi^4*Log[y]^2)/17280 - 
     (29*Pi^2*Log[y]^4)/1728 - (31*Log[y]^6)/4320 + 
     Log[-s12]^4*((-3*Pi^2)/32 - (9*Log[y]^2)/32) + 
     (29*Log[y]^3*Zeta[3])/12 + 27*Zeta[3]^2 + 
     Log[-s12]^3*((3*Pi^2*Log[y])/8 - (3*Log[y]^3)/8 + (9*Zeta[3])/2) + 
     Log[-s12]^2*((-71*Pi^4)/240 + (Pi^2*Log[y]^2)/32 - (7*Log[y]^4)/32 - 
       (9*Log[y]*Zeta[3])/2) + Log[y]*((5*Pi^2*Zeta[3])/2 + 29*Zeta[5]) + 
     Log[-s12]*((-41*Pi^4*Log[y])/120 - (Pi^2*Log[y]^3)/16 - Log[y]^5/16 - 
       (2*Pi^2*Zeta[3])/3 + (25*Log[y]^2*Zeta[3])/4 + 45*Zeta[5])), 
 gb[109] -> 0, gb[110] -> 4/3 + \[Epsilon]*(-4*Log[-s12] - (4*Log[y])/3) + 
   \[Epsilon]^2*((-7*Pi^2)/9 + 6*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     (2*Log[y]^2)/3) + \[Epsilon]^3*(-6*Log[-s12]^3 + (7*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - (2*Log[y]^3)/9 + 
     Log[-s12]*((7*Pi^2)/3 - 2*Log[y]^2) - (68*Zeta[3])/3) + 
   \[Epsilon]^4*((-551*Pi^4)/1080 + (9*Log[-s12]^4)/2 + 
     6*Log[-s12]^3*Log[y] - (7*Pi^2*Log[y]^2)/18 + Log[y]^4/18 + 
     Log[-s12]^2*((-7*Pi^2)/2 + 3*Log[y]^2) + (68*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-7*Pi^2*Log[y])/3 + (2*Log[y]^3)/3 + 68*Zeta[3])) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/10 + (551*Pi^4*Log[y])/1080 - 
     (9*Log[-s12]^4*Log[y])/2 + (7*Pi^2*Log[y]^3)/54 - Log[y]^5/90 + 
     Log[-s12]^3*((7*Pi^2)/2 - 3*Log[y]^2) + 
     Log[-s12]^2*((7*Pi^2*Log[y])/2 - Log[y]^3 - 102*Zeta[3]) + 
     (119*Pi^2*Zeta[3])/9 - (34*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]*((551*Pi^4)/360 + (7*Pi^2*Log[y]^2)/6 - Log[y]^4/6 - 
       68*Log[y]*Zeta[3]) - (1124*Zeta[5])/5) + 
   \[Epsilon]^6*((-13129*Pi^6)/30240 + (27*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (551*Pi^4*Log[y]^2)/2160 - 
     (7*Pi^2*Log[y]^4)/216 + Log[y]^6/540 + 
     Log[-s12]^4*((-21*Pi^2)/8 + (9*Log[y]^2)/4) + (34*Log[y]^3*Zeta[3])/9 + 
     (578*Zeta[3]^2)/3 + Log[-s12]^3*((-7*Pi^2*Log[y])/2 + Log[y]^3 + 
       102*Zeta[3]) + Log[-s12]^2*((-551*Pi^4)/240 - (7*Pi^2*Log[y]^2)/4 + 
       Log[y]^4/4 + 102*Log[y]*Zeta[3]) + 
     Log[y]*((-119*Pi^2*Zeta[3])/9 + (1124*Zeta[5])/5) + 
     Log[-s12]*((-551*Pi^4*Log[y])/360 - (7*Pi^2*Log[y]^3)/18 + Log[y]^5/30 - 
       (119*Pi^2*Zeta[3])/3 + 34*Log[y]^2*Zeta[3] + (3372*Zeta[5])/5)), 
 gb[111] -> 3/2 + \[Epsilon]*((-9*Log[-s12])/2 - (3*Log[y])/2) + 
   \[Epsilon]^2*((-5*Pi^2)/8 + (27*Log[-s12]^2)/4 + (9*Log[-s12]*Log[y])/2 + 
     (3*Log[y]^2)/4) + \[Epsilon]^3*((-27*Log[-s12]^3)/4 + 
     (5*Pi^2*Log[y])/8 - (27*Log[-s12]^2*Log[y])/4 - Log[y]^3/4 + 
     Log[-s12]*((15*Pi^2)/8 - (9*Log[y]^2)/4) - (33*Zeta[3])/2) + 
   \[Epsilon]^4*((-77*Pi^4)/320 + (81*Log[-s12]^4)/16 + 
     (27*Log[-s12]^3*Log[y])/4 - (5*Pi^2*Log[y]^2)/16 + Log[y]^4/16 + 
     Log[-s12]^2*((-45*Pi^2)/16 + (27*Log[y]^2)/8) + (33*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-15*Pi^2*Log[y])/8 + (3*Log[y]^3)/4 + (99*Zeta[3])/2)) + 
   \[Epsilon]^5*((-243*Log[-s12]^5)/80 + (77*Pi^4*Log[y])/320 - 
     (81*Log[-s12]^4*Log[y])/16 + (5*Pi^2*Log[y]^3)/48 - Log[y]^5/80 + 
     Log[-s12]^3*((45*Pi^2)/16 - (27*Log[y]^2)/8) + 
     Log[-s12]^2*((45*Pi^2*Log[y])/16 - (9*Log[y]^3)/8 - (297*Zeta[3])/4) + 
     (55*Pi^2*Zeta[3])/8 - (33*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((231*Pi^4)/320 + (15*Pi^2*Log[y]^2)/16 - (3*Log[y]^4)/16 - 
       (99*Log[y]*Zeta[3])/2) - (819*Zeta[5])/10) + 
   \[Epsilon]^6*((-383*Pi^6)/5376 + (243*Log[-s12]^6)/160 + 
     (243*Log[-s12]^5*Log[y])/80 - (77*Pi^4*Log[y]^2)/640 - 
     (5*Pi^2*Log[y]^4)/192 + Log[y]^6/480 + 
     Log[-s12]^4*((-135*Pi^2)/64 + (81*Log[y]^2)/32) + 
     (11*Log[y]^3*Zeta[3])/4 + (363*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-45*Pi^2*Log[y])/16 + (9*Log[y]^3)/8 + (297*Zeta[3])/4) + 
     Log[-s12]^2*((-693*Pi^4)/640 - (45*Pi^2*Log[y]^2)/32 + (9*Log[y]^4)/32 + 
       (297*Log[y]*Zeta[3])/4) + Log[y]*((-55*Pi^2*Zeta[3])/8 + 
       (819*Zeta[5])/10) + Log[-s12]*((-231*Pi^4*Log[y])/320 - 
       (5*Pi^2*Log[y]^3)/16 + (3*Log[y]^5)/80 - (165*Pi^2*Zeta[3])/8 + 
       (99*Log[y]^2*Zeta[3])/4 + (2457*Zeta[5])/10)), 
 gb[112] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/27 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + 
     Log[-s12]*((5*Pi^2)/9 - 6*Log[y]^2) - (44*Zeta[3])/3) + 
   \[Epsilon]^4*((-29*Pi^4)/120 + (3*Log[-s12]^4)/2 + 6*Log[-s12]^3*Log[y] - 
     (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*((-5*Pi^2)/6 + 9*Log[y]^2) + 44*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + 6*Log[y]^3 + 44*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (29*Pi^4*Log[y])/40 - 
     (9*Log[-s12]^4*Log[y])/2 + (5*Pi^2*Log[y]^3)/6 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*((5*Pi^2)/6 - 9*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 9*Log[y]^3 - 66*Zeta[3]) - 
     66*Log[y]^2*Zeta[3] + Log[-s12]*((29*Pi^4)/40 + (5*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 132*Log[y]*Zeta[3]) + 
     (85*Pi^2*Zeta[3] - 1844*Zeta[5])/15) + 
   \[Epsilon]^6*((-5681*Pi^6)/30240 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (87*Pi^4*Log[y]^2)/80 - 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-5*Pi^2)/8 + (27*Log[y]^2)/4) + 66*Log[y]^3*Zeta[3] + 
     (734*Zeta[3]^2)/3 + Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       66*Zeta[3]) + Log[-s12]^2*((-87*Pi^4)/80 - (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 198*Log[y]*Zeta[3]) + 
     Log[y]*(-17*Pi^2*Zeta[3] + (1844*Zeta[5])/5) + 
     Log[-s12]*((-87*Pi^4*Log[y])/40 - (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - 17*Pi^2*Zeta[3] + 198*Log[y]^2*Zeta[3] + 
       (1844*Zeta[5])/5)), 
 gb[113] -> 4/9 + \[Epsilon]*((-4*Log[-s12])/3 - (4*Log[y])/3) + 
   \[Epsilon]^2*((-5*Pi^2)/27 + 2*Log[-s12]^2 + 4*Log[-s12]*Log[y] + 
     2*Log[y]^2) + \[Epsilon]^3*(-2*Log[-s12]^3 + (5*Pi^2*Log[y])/9 - 
     6*Log[-s12]^2*Log[y] - 2*Log[y]^3 + 
     Log[-s12]*((5*Pi^2)/9 - 6*Log[y]^2) - (44*Zeta[3])/3) + 
   \[Epsilon]^4*((-29*Pi^4)/120 + (3*Log[-s12]^4)/2 + 6*Log[-s12]^3*Log[y] - 
     (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/2 + 
     Log[-s12]^2*((-5*Pi^2)/6 + 9*Log[y]^2) + 44*Log[y]*Zeta[3] + 
     Log[-s12]*((-5*Pi^2*Log[y])/3 + 6*Log[y]^3 + 44*Zeta[3])) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/10 + (29*Pi^4*Log[y])/40 - 
     (9*Log[-s12]^4*Log[y])/2 + (5*Pi^2*Log[y]^3)/6 - (9*Log[y]^5)/10 + 
     Log[-s12]^3*((5*Pi^2)/6 - 9*Log[y]^2) + 
     Log[-s12]^2*((5*Pi^2*Log[y])/2 - 9*Log[y]^3 - 66*Zeta[3]) - 
     66*Log[y]^2*Zeta[3] + Log[-s12]*((29*Pi^4)/40 + (5*Pi^2*Log[y]^2)/2 - 
       (9*Log[y]^4)/2 - 132*Log[y]*Zeta[3]) + 
     (85*Pi^2*Zeta[3] - 1844*Zeta[5])/15) + 
   \[Epsilon]^6*((-5681*Pi^6)/30240 + (9*Log[-s12]^6)/20 + 
     (27*Log[-s12]^5*Log[y])/10 - (87*Pi^4*Log[y]^2)/80 - 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/20 + 
     Log[-s12]^4*((-5*Pi^2)/8 + (27*Log[y]^2)/4) + 66*Log[y]^3*Zeta[3] + 
     (734*Zeta[3]^2)/3 + Log[-s12]^3*((-5*Pi^2*Log[y])/2 + 9*Log[y]^3 + 
       66*Zeta[3]) + Log[-s12]^2*((-87*Pi^4)/80 - (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/4 + 198*Log[y]*Zeta[3]) + 
     Log[y]*(-17*Pi^2*Zeta[3] + (1844*Zeta[5])/5) + 
     Log[-s12]*((-87*Pi^4*Log[y])/40 - (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/10 - 17*Pi^2*Zeta[3] + 198*Log[y]^2*Zeta[3] + 
       (1844*Zeta[5])/5)), 
 gb[114] -> 1/2 + \[Epsilon]*((-3*Log[-s12])/2 - (3*Log[y])/2) + 
   \[Epsilon]^2*(-1/24*Pi^2 + (9*Log[-s12]^2)/4 + (9*Log[-s12]*Log[y])/2 + 
     (9*Log[y]^2)/4) + \[Epsilon]^3*((-9*Log[-s12]^3)/4 + (Pi^2*Log[y])/8 - 
     (27*Log[-s12]^2*Log[y])/4 - (9*Log[y]^3)/4 + 
     Log[-s12]*(Pi^2/8 - (27*Log[y]^2)/4) - Zeta[3]/2) + 
   \[Epsilon]^4*((269*Pi^4)/576 + (27*Log[-s12]^4)/16 + 
     (27*Log[-s12]^3*Log[y])/4 - (3*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 + 
     Log[-s12]^2*((-3*Pi^2)/16 + (81*Log[y]^2)/8) + (3*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-3*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + (3*Zeta[3])/2)) + 
   \[Epsilon]^6*((75113*Pi^6)/80640 + (81*Log[-s12]^6)/160 + 
     (243*Log[-s12]^5*Log[y])/80 + (269*Pi^4*Log[y]^2)/128 - 
     (9*Pi^2*Log[y]^4)/64 + (81*Log[y]^6)/160 + 
     Log[-s12]^4*((-9*Pi^2)/64 + (243*Log[y]^2)/32) + 
     (9*Log[y]^3*Zeta[3])/4 - (87*Zeta[3]^2)/4 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/16 + (81*Log[y]^3)/8 + (9*Zeta[3])/4) + 
     Log[-s12]^2*((269*Pi^4)/128 - (27*Pi^2*Log[y]^2)/32 + 
       (243*Log[y]^4)/32 + (27*Log[y]*Zeta[3])/4) + 
     Log[y]*((79*Pi^2*Zeta[3])/8 - (6711*Zeta[5])/10) + 
     Log[-s12]*((269*Pi^4*Log[y])/64 - (9*Pi^2*Log[y]^3)/16 + 
       (243*Log[y]^5)/80 + (79*Pi^2*Zeta[3])/8 + (27*Log[y]^2*Zeta[3])/4 - 
       (6711*Zeta[5])/10)) + \[Epsilon]^5*((-81*Log[-s12]^5)/80 - 
     (269*Pi^4*Log[y])/192 - (81*Log[-s12]^4*Log[y])/16 + 
     (3*Pi^2*Log[y]^3)/16 - (81*Log[y]^5)/80 + 
     Log[-s12]^3*((3*Pi^2)/16 - (81*Log[y]^2)/8) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/16 - (81*Log[y]^3)/8 - (9*Zeta[3])/4) - 
     (79*Pi^2*Zeta[3])/24 - (9*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-269*Pi^4)/192 + (9*Pi^2*Log[y]^2)/16 - (81*Log[y]^4)/16 - 
       (9*Log[y]*Zeta[3])/2) + (2237*Zeta[5])/10), 
 gb[115] -> 5/9 + \[Epsilon]*((-5*Log[-s12])/3 - (5*Log[y])/3) + 
   \[Epsilon]^2*((-7*Pi^2)/36 + (5*Log[-s12]^2)/2 + 5*Log[-s12]*Log[y] + 
     (5*Log[y]^2)/2) + \[Epsilon]^3*((-5*Log[-s12]^3)/2 + 
     (7*Pi^2*Log[y])/12 - (15*Log[-s12]^2*Log[y])/2 - (5*Log[y]^3)/2 + 
     Log[-s12]*((7*Pi^2)/12 - (15*Log[y]^2)/2) - (181*Zeta[3])/9) + 
   \[Epsilon]^4*((-533*Pi^4)/864 + (15*Log[-s12]^4)/8 + 
     (15*Log[-s12]^3*Log[y])/2 - (7*Pi^2*Log[y]^2)/8 + (15*Log[y]^4)/8 + 
     Log[-s12]^2*((-7*Pi^2)/8 + (45*Log[y]^2)/4) + (181*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-7*Pi^2*Log[y])/4 + (15*Log[y]^3)/2 + (181*Zeta[3])/3)) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/8 + (533*Pi^4*Log[y])/288 - 
     (45*Log[-s12]^4*Log[y])/8 + (7*Pi^2*Log[y]^3)/8 - (9*Log[y]^5)/8 + 
     Log[-s12]^3*((7*Pi^2)/8 - (45*Log[y]^2)/4) + 
     Log[-s12]^2*((21*Pi^2*Log[y])/8 - (45*Log[y]^3)/4 - (181*Zeta[3])/2) + 
     (263*Pi^2*Zeta[3])/36 - (181*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((533*Pi^4)/288 + (21*Pi^2*Log[y]^2)/8 - (45*Log[y]^4)/8 - 
       181*Log[y]*Zeta[3]) - (1009*Zeta[5])/3) + 
   \[Epsilon]^6*((-1069609*Pi^6)/1088640 + (9*Log[-s12]^6)/16 + 
     (27*Log[-s12]^5*Log[y])/8 - (533*Pi^4*Log[y]^2)/192 - 
     (21*Pi^2*Log[y]^4)/32 + (9*Log[y]^6)/16 + 
     Log[-s12]^4*((-21*Pi^2)/32 + (135*Log[y]^2)/16) + 
     (181*Log[y]^3*Zeta[3])/2 + (4493*Zeta[3]^2)/18 + 
     Log[-s12]^3*((-21*Pi^2*Log[y])/8 + (45*Log[y]^3)/4 + (181*Zeta[3])/2) + 
     Log[-s12]^2*((-533*Pi^4)/192 - (63*Pi^2*Log[y]^2)/16 + 
       (135*Log[y]^4)/16 + (543*Log[y]*Zeta[3])/2) + 
     Log[y]*((-263*Pi^2*Zeta[3])/12 + 1009*Zeta[5]) + 
     Log[-s12]*((-533*Pi^4*Log[y])/96 - (21*Pi^2*Log[y]^3)/8 + 
       (27*Log[y]^5)/8 - (263*Pi^2*Zeta[3])/12 + (543*Log[y]^2*Zeta[3])/2 + 
       1009*Zeta[5])), gb[116] -> 
  \[Epsilon]^5*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5]) + 
   \[Epsilon]^6*((-119*Pi^6)/2160 - (31*Zeta[3]^2)/2 + 
     Log[-s12]*((Pi^2*Zeta[3])/2 + 30*Zeta[5])), 
 gb[117] -> -1/18*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/6 + Zeta[3]/3) + 
   \[Epsilon]^4*((11*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/4 - Log[-s12]*Zeta[3]) + 
   \[Epsilon]^5*((-11*Pi^4*Log[-s12])/360 + (Pi^2*Log[-s12]^3)/4 + 
     (31*Pi^2*Zeta[3])/36 + (3*Log[-s12]^2*Zeta[3])/2 - (53*Zeta[5])/3) + 
   \[Epsilon]^6*((-15007*Pi^6)/181440 + (11*Pi^4*Log[-s12]^2)/240 - 
     (3*Pi^2*Log[-s12]^4)/16 - (3*Log[-s12]^3*Zeta[3])/2 - 
     (119*Zeta[3]^2)/3 + Log[-s12]*((-31*Pi^2*Zeta[3])/12 + 53*Zeta[5])), 
 gb[118] -> 0, gb[119] -> -1/18*(Pi^2*\[Epsilon]^2) + 
   \[Epsilon]^3*((Pi^2*Log[-s12])/6 - Zeta[3]) + 
   \[Epsilon]^4*((-73*Pi^4)/1080 - (Pi^2*Log[-s12]^2)/4 + 
     3*Log[-s12]*Zeta[3]) + \[Epsilon]^5*((73*Pi^4*Log[-s12])/360 + 
     (Pi^2*Log[-s12]^3)/4 + (19*Pi^2*Zeta[3])/36 - (9*Log[-s12]^2*Zeta[3])/
      2 - 67*Zeta[5]) + \[Epsilon]^6*((-63703*Pi^6)/181440 - 
     (73*Pi^4*Log[-s12]^2)/240 - (3*Pi^2*Log[-s12]^4)/16 + 
     (9*Log[-s12]^3*Zeta[3])/2 - 67*Zeta[3]^2 + 
     Log[-s12]*((-19*Pi^2*Zeta[3])/12 + 201*Zeta[5])), gb[120] -> 0, 
 gb[121] -> 0, gb[122] -> -2/9 + (2*\[Epsilon]*Log[-s12])/3 + 
   \[Epsilon]^2*(Pi^2/18 - Log[-s12]^2 + Log[y]^2/3) + 
   \[Epsilon]^3*(Log[-s12]^3 - (4*Log[y]^3)/9 + 
     Log[-s12]*(-1/6*Pi^2 - Log[y]^2) + (34*Zeta[3])/9) + 
   \[Epsilon]^4*((103*Pi^4)/720 - (3*Log[-s12]^4)/4 - (Pi^2*Log[y]^2)/12 + 
     (13*Log[y]^4)/36 + Log[-s12]^2*(Pi^2/4 + (3*Log[y]^2)/2) + 
     Log[-s12]*((4*Log[y]^3)/3 - (34*Zeta[3])/3) + (8*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((10121*Pi^6)/77760 - (9*Log[-s12]^6)/40 - 
     (181*Pi^4*Log[y]^2)/1440 - (13*Pi^2*Log[y]^4)/144 + 
     (121*Log[y]^6)/1080 + Log[-s12]^4*((3*Pi^2)/16 + (9*Log[y]^2)/8) + 
     Log[-s12]^3*(2*Log[y]^3 - 17*Zeta[3]) + (40*Log[y]^3*Zeta[3])/3 - 
     (241*Zeta[3]^2)/9 + Log[-s12]^2*((103*Pi^4)/160 - (3*Pi^2*Log[y]^2)/8 + 
       (13*Log[y]^4)/8 + 12*Log[y]*Zeta[3]) + 
     Log[-s12]*((2*Pi^4*Log[y])/15 - (Pi^2*Log[y]^3)/3 + (2*Log[y]^5)/3 + 
       (17*Pi^2*Zeta[3])/6 + 33*Log[y]^2*Zeta[3] - (602*Zeta[5])/5) + 
     Log[y]*((-2*Pi^2*Zeta[3])/3 + 16*Zeta[5])) + 
   \[Epsilon]^5*((9*Log[-s12]^5)/20 - (2*Pi^4*Log[y])/45 + 
     (Pi^2*Log[y]^3)/9 - (2*Log[y]^5)/9 + Log[-s12]^3*
      (-1/4*Pi^2 - (3*Log[y]^2)/2) - 11*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*(-2*Log[y]^3 + 17*Zeta[3]) + 
     Log[-s12]*((-103*Pi^4)/240 + (Pi^2*Log[y]^2)/4 - (13*Log[y]^4)/12 - 
       8*Log[y]*Zeta[3]) + (-85*Pi^2*Zeta[3] + 3612*Zeta[5])/90), 
 gb[123] -> -11/12 + \[Epsilon]*((11*Log[-s12])/4 + (11*Log[y])/4) + 
   \[Epsilon]^2*((-47*Pi^2)/144 - (33*Log[-s12]^2)/8 - 
     (33*Log[-s12]*Log[y])/4 - (33*Log[y]^2)/8) + 
   \[Epsilon]^3*((33*Log[-s12]^3)/8 + (47*Pi^2*Log[y])/48 + 
     (99*Log[-s12]^2*Log[y])/8 + (33*Log[y]^3)/8 + 
     Log[-s12]*((47*Pi^2)/48 + (99*Log[y]^2)/8) + (43*Zeta[3])/12) + 
   \[Epsilon]^4*((3269*Pi^4)/17280 - (99*Log[-s12]^4)/32 - 
     (99*Log[-s12]^3*Log[y])/8 - (47*Pi^2*Log[y]^2)/32 - (99*Log[y]^4)/32 + 
     Log[-s12]^2*((-47*Pi^2)/32 - (297*Log[y]^2)/16) + 
     Log[-s12]*((-47*Pi^2*Log[y])/16 - (99*Log[y]^3)/8 - (43*Zeta[3])/4) - 
     (43*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((658229*Pi^6)/1451520 - 
     (297*Log[-s12]^6)/320 - (891*Log[-s12]^5*Log[y])/160 + 
     (3269*Pi^4*Log[y]^2)/3840 - (141*Pi^2*Log[y]^4)/128 - 
     (297*Log[y]^6)/320 + Log[-s12]^4*((-141*Pi^2)/128 - (891*Log[y]^2)/64) + 
     Log[-s12]^3*((-141*Pi^2*Log[y])/32 - (297*Log[y]^3)/16 - 
       (129*Zeta[3])/8) - (129*Log[y]^3*Zeta[3])/8 + (3553*Zeta[3]^2)/24 + 
     Log[-s12]^2*((3269*Pi^4)/3840 - (423*Pi^2*Log[y]^2)/64 - 
       (891*Log[y]^4)/64 - (387*Log[y]*Zeta[3])/8) + 
     Log[y]*((-1495*Pi^2*Zeta[3])/48 - (3873*Zeta[5])/20) + 
     Log[-s12]*((3269*Pi^4*Log[y])/1920 - (141*Pi^2*Log[y]^3)/32 - 
       (891*Log[y]^5)/160 - (1495*Pi^2*Zeta[3])/48 - (387*Log[y]^2*Zeta[3])/
        8 - (3873*Zeta[5])/20)) + \[Epsilon]^5*((297*Log[-s12]^5)/160 - 
     (3269*Pi^4*Log[y])/5760 + (297*Log[-s12]^4*Log[y])/32 + 
     (47*Pi^2*Log[y]^3)/32 + (297*Log[y]^5)/160 + 
     Log[-s12]^3*((47*Pi^2)/32 + (297*Log[y]^2)/16) + 
     (129*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((141*Pi^2*Log[y])/32 + 
       (297*Log[y]^3)/16 + (129*Zeta[3])/8) + 
     Log[-s12]*((-3269*Pi^4)/5760 + (141*Pi^2*Log[y]^2)/32 + 
       (297*Log[y]^4)/32 + (129*Log[y]*Zeta[3])/4) + 
     (7475*Pi^2*Zeta[3] + 46476*Zeta[5])/720), 
 gb[124] -> -2/3 + \[Epsilon]*(2*Log[-s12] + 2*Log[y]) + 
   \[Epsilon]^2*(Pi^2/6 - 3*Log[-s12]^2 - 6*Log[-s12]*Log[y] - 3*Log[y]^2) + 
   \[Epsilon]^3*(3*Log[-s12]^3 - (Pi^2*Log[y])/2 + 9*Log[-s12]^2*Log[y] + 
     3*Log[y]^3 + Log[-s12]*(-1/2*Pi^2 + 9*Log[y]^2) + (25*Zeta[3])/3) + 
   \[Epsilon]^4*((89*Pi^4)/240 - (9*Log[-s12]^4)/4 - 9*Log[-s12]^3*Log[y] + 
     (3*Pi^2*Log[y]^2)/4 - (9*Log[y]^4)/4 + 
     Log[-s12]^2*((3*Pi^2)/4 - (27*Log[y]^2)/2) + 
     Log[-s12]*((3*Pi^2*Log[y])/2 - 9*Log[y]^3 - 25*Zeta[3]) - 
     25*Log[y]*Zeta[3]) + \[Epsilon]^6*((86861*Pi^6)/181440 - 
     (27*Log[-s12]^6)/40 - (81*Log[-s12]^5*Log[y])/20 + 
     (267*Pi^4*Log[y]^2)/160 + (9*Pi^2*Log[y]^4)/16 - (27*Log[y]^6)/40 + 
     Log[-s12]^4*((9*Pi^2)/16 - (81*Log[y]^2)/8) + 
     Log[-s12]^3*((9*Pi^2*Log[y])/4 - (27*Log[y]^3)/2 - (75*Zeta[3])/2) - 
     (75*Log[y]^3*Zeta[3])/2 + (7*Zeta[3]^2)/6 + 
     Log[-s12]^2*((267*Pi^4)/160 + (27*Pi^2*Log[y]^2)/8 - (81*Log[y]^4)/8 - 
       (225*Log[y]*Zeta[3])/2) + Log[y]*((43*Pi^2*Zeta[3])/4 - 
       (2181*Zeta[5])/5) + Log[-s12]*((267*Pi^4*Log[y])/80 + 
       (9*Pi^2*Log[y]^3)/4 - (81*Log[y]^5)/20 + (43*Pi^2*Zeta[3])/4 - 
       (225*Log[y]^2*Zeta[3])/2 - (2181*Zeta[5])/5)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/20 - (89*Pi^4*Log[y])/80 + 
     (27*Log[-s12]^4*Log[y])/4 - (3*Pi^2*Log[y]^3)/4 + (27*Log[y]^5)/20 + 
     Log[-s12]^3*((-3*Pi^2)/4 + (27*Log[y]^2)/2) - (43*Pi^2*Zeta[3])/12 + 
     (75*Log[y]^2*Zeta[3])/2 + Log[-s12]^2*((-9*Pi^2*Log[y])/4 + 
       (27*Log[y]^3)/2 + (75*Zeta[3])/2) + 
     Log[-s12]*((-89*Pi^4)/80 - (9*Pi^2*Log[y]^2)/4 + (27*Log[y]^4)/4 + 
       75*Log[y]*Zeta[3]) + (727*Zeta[5])/5), 
 gb[125] -> -7/18 + \[Epsilon]*((7*Log[-s12])/6 + (7*Log[y])/6) + 
   \[Epsilon]^2*((-17*Pi^2)/72 - (7*Log[-s12]^2)/4 - (7*Log[-s12]*Log[y])/2 - 
     (7*Log[y]^2)/4) + \[Epsilon]^3*((7*Log[-s12]^3)/4 + 
     (17*Pi^2*Log[y])/24 + (21*Log[-s12]^2*Log[y])/4 + (7*Log[y]^3)/4 + 
     Log[-s12]*((17*Pi^2)/24 + (21*Log[y]^2)/4) - (31*Zeta[3])/18) + 
   \[Epsilon]^4*((19*Pi^4)/960 - (21*Log[-s12]^4)/16 - 
     (21*Log[-s12]^3*Log[y])/4 - (17*Pi^2*Log[y]^2)/16 - (21*Log[y]^4)/16 + 
     Log[-s12]^2*((-17*Pi^2)/16 - (63*Log[y]^2)/8) + (31*Log[y]*Zeta[3])/6 + 
     Log[-s12]*((-17*Pi^2*Log[y])/8 - (21*Log[y]^3)/4 + (31*Zeta[3])/6)) + 
   \[Epsilon]^6*((538649*Pi^6)/2177280 - (63*Log[-s12]^6)/160 - 
     (189*Log[-s12]^5*Log[y])/80 + (57*Pi^4*Log[y]^2)/640 - 
     (51*Pi^2*Log[y]^4)/64 - (63*Log[y]^6)/160 + 
     Log[-s12]^4*((-51*Pi^2)/64 - (189*Log[y]^2)/32) + 
     (31*Log[y]^3*Zeta[3])/4 + (6101*Zeta[3]^2)/36 + 
     Log[-s12]^3*((-51*Pi^2*Log[y])/16 - (63*Log[y]^3)/8 + (31*Zeta[3])/4) + 
     Log[-s12]^2*((57*Pi^4)/640 - (153*Pi^2*Log[y]^2)/32 - 
       (189*Log[y]^4)/32 + (93*Log[y]*Zeta[3])/4) + 
     Log[y]*((-439*Pi^2*Zeta[3])/24 - (937*Zeta[5])/10) + 
     Log[-s12]*((57*Pi^4*Log[y])/320 - (51*Pi^2*Log[y]^3)/16 - 
       (189*Log[y]^5)/80 - (439*Pi^2*Zeta[3])/24 + (93*Log[y]^2*Zeta[3])/4 - 
       (937*Zeta[5])/10)) + \[Epsilon]^5*((63*Log[-s12]^5)/80 - 
     (19*Pi^4*Log[y])/320 + (63*Log[-s12]^4*Log[y])/16 + 
     (17*Pi^2*Log[y]^3)/16 + (63*Log[y]^5)/80 + 
     Log[-s12]^3*((17*Pi^2)/16 + (63*Log[y]^2)/8) + 
     Log[-s12]^2*((51*Pi^2*Log[y])/16 + (63*Log[y]^3)/8 - (31*Zeta[3])/4) + 
     (439*Pi^2*Zeta[3])/72 - (31*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((-19*Pi^4)/320 + (51*Pi^2*Log[y]^2)/16 + (63*Log[y]^4)/16 - 
       (31*Log[y]*Zeta[3])/2) + (937*Zeta[5])/30), 
 gb[126] -> 1/3 + \[Epsilon]*(-Log[-s12] - Log[y]) + 
   \[Epsilon]^2*(-1/12*Pi^2 + (3*Log[-s12]^2)/2 + 3*Log[-s12]*Log[y] + 
     (3*Log[y]^2)/2) + \[Epsilon]^3*((-3*Log[-s12]^3)/2 + (Pi^2*Log[y])/4 - 
     (9*Log[-s12]^2*Log[y])/2 - (3*Log[y]^3)/2 + 
     Log[-s12]*(Pi^2/4 - (9*Log[y]^2)/2) - (25*Zeta[3])/6) + 
   \[Epsilon]^4*((-113*Pi^4)/480 + (9*Log[-s12]^4)/8 + 
     (9*Log[-s12]^3*Log[y])/2 - (3*Pi^2*Log[y]^2)/8 + (9*Log[y]^4)/8 + 
     Log[-s12]^2*((-3*Pi^2)/8 + (27*Log[y]^2)/4) + (25*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-3*Pi^2*Log[y])/4 + (9*Log[y]^3)/2 + (25*Zeta[3])/2)) + 
   \[Epsilon]^5*((-27*Log[-s12]^5)/40 + (113*Pi^4*Log[y])/160 - 
     (27*Log[-s12]^4*Log[y])/8 + (3*Pi^2*Log[y]^3)/8 - (27*Log[y]^5)/40 + 
     Log[-s12]^3*((3*Pi^2)/8 - (27*Log[y]^2)/4) + 
     Log[-s12]^2*((9*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (75*Zeta[3])/4) + 
     (97*Pi^2*Zeta[3])/24 - (75*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((113*Pi^4)/160 + (9*Pi^2*Log[y]^2)/8 - (27*Log[y]^4)/8 - 
       (75*Log[y]*Zeta[3])/2) - (1417*Zeta[5])/10) + 
   \[Epsilon]^6*((-157937*Pi^6)/362880 + (27*Log[-s12]^6)/80 + 
     (81*Log[-s12]^5*Log[y])/40 - (339*Pi^4*Log[y]^2)/320 - 
     (9*Pi^2*Log[y]^4)/32 + (27*Log[y]^6)/80 + 
     Log[-s12]^4*((-9*Pi^2)/32 + (81*Log[y]^2)/16) + 
     (75*Log[y]^3*Zeta[3])/4 - (166*Zeta[3]^2)/3 + 
     Log[-s12]^3*((-9*Pi^2*Log[y])/8 + (27*Log[y]^3)/4 + (75*Zeta[3])/4) + 
     Log[-s12]^2*((-339*Pi^4)/320 - (27*Pi^2*Log[y]^2)/16 + 
       (81*Log[y]^4)/16 + (225*Log[y]*Zeta[3])/4) + 
     Log[y]*((-97*Pi^2*Zeta[3])/8 + (4251*Zeta[5])/10) + 
     Log[-s12]*((-339*Pi^4*Log[y])/160 - (9*Pi^2*Log[y]^3)/8 + 
       (81*Log[y]^5)/40 - (97*Pi^2*Zeta[3])/8 + (225*Log[y]^2*Zeta[3])/4 + 
       (4251*Zeta[5])/10)), gb[127] -> 0, gb[128] -> 0, 
 gb[129] -> -7/9 + \[Epsilon]*((7*Log[-s12])/3 + (7*Log[y])/3) + 
   \[Epsilon]^2*((-17*Pi^2)/36 - (7*Log[-s12]^2)/2 - 7*Log[-s12]*Log[y] - 
     (7*Log[y]^2)/2) + \[Epsilon]^3*((7*Log[-s12]^3)/2 + 
     (17*Pi^2*Log[y])/12 + (21*Log[-s12]^2*Log[y])/2 + (7*Log[y]^3)/2 + 
     Log[-s12]*((17*Pi^2)/12 + (21*Log[y]^2)/2) - (31*Zeta[3])/9) + 
   \[Epsilon]^4*((19*Pi^4)/480 - (21*Log[-s12]^4)/8 - 
     (21*Log[-s12]^3*Log[y])/2 - (17*Pi^2*Log[y]^2)/8 - (21*Log[y]^4)/8 + 
     Log[-s12]^2*((-17*Pi^2)/8 - (63*Log[y]^2)/4) + (31*Log[y]*Zeta[3])/3 + 
     Log[-s12]*((-17*Pi^2*Log[y])/4 - (21*Log[y]^3)/2 + (31*Zeta[3])/3)) + 
   \[Epsilon]^6*((538649*Pi^6)/1088640 - (63*Log[-s12]^6)/80 - 
     (189*Log[-s12]^5*Log[y])/40 + (57*Pi^4*Log[y]^2)/320 - 
     (51*Pi^2*Log[y]^4)/32 - (63*Log[y]^6)/80 + 
     Log[-s12]^4*((-51*Pi^2)/32 - (189*Log[y]^2)/16) + 
     (31*Log[y]^3*Zeta[3])/2 + (6101*Zeta[3]^2)/18 + 
     Log[-s12]^3*((-51*Pi^2*Log[y])/8 - (63*Log[y]^3)/4 + (31*Zeta[3])/2) + 
     Log[-s12]^2*((57*Pi^4)/320 - (153*Pi^2*Log[y]^2)/16 - 
       (189*Log[y]^4)/16 + (93*Log[y]*Zeta[3])/2) + 
     Log[y]*((-439*Pi^2*Zeta[3])/12 - (937*Zeta[5])/5) + 
     Log[-s12]*((57*Pi^4*Log[y])/160 - (51*Pi^2*Log[y]^3)/8 - 
       (189*Log[y]^5)/40 - (439*Pi^2*Zeta[3])/12 + (93*Log[y]^2*Zeta[3])/2 - 
       (937*Zeta[5])/5)) + \[Epsilon]^5*((63*Log[-s12]^5)/40 - 
     (19*Pi^4*Log[y])/160 + (63*Log[-s12]^4*Log[y])/8 + 
     (17*Pi^2*Log[y]^3)/8 + (63*Log[y]^5)/40 + 
     Log[-s12]^3*((17*Pi^2)/8 + (63*Log[y]^2)/4) + 
     Log[-s12]^2*((51*Pi^2*Log[y])/8 + (63*Log[y]^3)/4 - (31*Zeta[3])/2) + 
     (439*Pi^2*Zeta[3])/36 - (31*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((-19*Pi^4)/160 + (51*Pi^2*Log[y]^2)/8 + (63*Log[y]^4)/8 - 
       31*Log[y]*Zeta[3]) + (937*Zeta[5])/15), 
 gb[130] -> \[Epsilon]^3*((Pi^2*Log[y])/12 - (3*Zeta[3])/2) + 
   \[Epsilon]^4*((-41*Pi^4)/720 - (Pi^2*Log[y]^2)/8 + 3*Log[y]*Zeta[3] + 
     Log[-s12]*(-1/4*(Pi^2*Log[y]) + (9*Zeta[3])/2)) + 
   \[Epsilon]^5*((37*Pi^4*Log[y])/360 + (7*Pi^2*Log[y]^3)/72 + 
     Log[-s12]^2*((3*Pi^2*Log[y])/8 - (27*Zeta[3])/4) - 
     (11*Pi^2*Zeta[3])/24 - 3*Log[y]^2*Zeta[3] + 
     Log[-s12]*((41*Pi^4)/240 + (3*Pi^2*Log[y]^2)/8 - 9*Log[y]*Zeta[3]) - 
     (35*Zeta[5])/2) + \[Epsilon]^6*((-1901*Pi^6)/25920 - (Pi^4*Log[y]^2)/8 - 
     (5*Pi^2*Log[y]^4)/96 + 2*Log[y]^3*Zeta[3] + Zeta[3]^2/2 + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]^2*((-41*Pi^4)/160 - (9*Pi^2*Log[y]^2)/16 + 
       (27*Log[y]*Zeta[3])/2) + Log[y]*((7*Pi^2*Zeta[3])/3 + 18*Zeta[5]) + 
     Log[-s12]*((-37*Pi^4*Log[y])/120 - (7*Pi^2*Log[y]^3)/24 + 
       9*Log[y]^2*Zeta[3] + (11*Pi^2*Zeta[3] + 420*Zeta[5])/8)), 
 gb[131] -> -1/6 + \[Epsilon]*(Log[-s12]/2 + Log[y]/2) + 
   \[Epsilon]^2*((-19*Pi^2)/72 - (3*Log[-s12]^2)/4 - (3*Log[-s12]*Log[y])/2 - 
     (3*Log[y]^2)/4) + \[Epsilon]^3*((3*Log[-s12]^3)/4 + 
     (19*Pi^2*Log[y])/24 + (9*Log[-s12]^2*Log[y])/4 + (3*Log[y]^3)/4 + 
     Log[-s12]*((19*Pi^2)/24 + (9*Log[y]^2)/4) - (37*Zeta[3])/6) + 
   \[Epsilon]^4*((-2297*Pi^4)/8640 - (9*Log[-s12]^4)/16 - 
     (9*Log[-s12]^3*Log[y])/4 - (19*Pi^2*Log[y]^2)/16 - (9*Log[y]^4)/16 + 
     Log[-s12]^2*((-19*Pi^2)/16 - (27*Log[y]^2)/8) + (37*Log[y]*Zeta[3])/2 + 
     Log[-s12]*((-19*Pi^2*Log[y])/8 - (9*Log[y]^3)/4 + (37*Zeta[3])/2)) + 
   \[Epsilon]^5*((27*Log[-s12]^5)/80 + (2297*Pi^4*Log[y])/2880 + 
     (27*Log[-s12]^4*Log[y])/16 + (19*Pi^2*Log[y]^3)/16 + (27*Log[y]^5)/80 + 
     Log[-s12]^3*((19*Pi^2)/16 + (27*Log[y]^2)/8) + 
     Log[-s12]^2*((57*Pi^2*Log[y])/16 + (27*Log[y]^3)/8 - (111*Zeta[3])/4) + 
     (209*Pi^2*Zeta[3])/72 - (111*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((2297*Pi^4)/2880 + (57*Pi^2*Log[y]^2)/16 + (27*Log[y]^4)/16 - 
       (111*Log[y]*Zeta[3])/2) - (839*Zeta[5])/10) + 
   \[Epsilon]^6*((-199687*Pi^6)/725760 - (27*Log[-s12]^6)/160 - 
     (81*Log[-s12]^5*Log[y])/80 - (2297*Pi^4*Log[y]^2)/1920 - 
     (57*Pi^2*Log[y]^4)/64 - (27*Log[y]^6)/160 + 
     Log[-s12]^4*((-57*Pi^2)/64 - (81*Log[y]^2)/32) + 
     (111*Log[y]^3*Zeta[3])/4 + (635*Zeta[3]^2)/12 + 
     Log[-s12]^3*((-57*Pi^2*Log[y])/16 - (27*Log[y]^3)/8 + (111*Zeta[3])/4) + 
     Log[-s12]^2*((-2297*Pi^4)/1920 - (171*Pi^2*Log[y]^2)/32 - 
       (81*Log[y]^4)/32 + (333*Log[y]*Zeta[3])/4) + 
     Log[y]*((-209*Pi^2*Zeta[3])/24 + (2517*Zeta[5])/10) + 
     Log[-s12]*((-2297*Pi^4*Log[y])/960 - (57*Pi^2*Log[y]^3)/16 - 
       (81*Log[y]^5)/80 - (209*Pi^2*Zeta[3])/24 + (333*Log[y]^2*Zeta[3])/4 + 
       (2517*Zeta[5])/10)), 
 gb[132] -> -1/3 + \[Epsilon]*(Log[-s12] - Log[y]/3) + 
   \[Epsilon]^2*(Pi^2/3 - (3*Log[-s12]^2)/2 + Log[-s12]*Log[y] + 
     (5*Log[y]^2)/6) + \[Epsilon]^3*((3*Log[-s12]^3)/2 + (Pi^2*Log[y])/9 - 
     (3*Log[-s12]^2*Log[y])/2 - (13*Log[y]^3)/18 + 
     Log[-s12]*(-Pi^2 - (5*Log[y]^2)/2) + (19*Zeta[3])/3) + 
   \[Epsilon]^4*((-37*Pi^4)/864 - (9*Log[-s12]^4)/8 + 
     (3*Log[-s12]^3*Log[y])/2 - (4*Pi^2*Log[y]^2)/9 + (29*Log[y]^4)/72 + 
     Log[-s12]^2*((3*Pi^2)/2 + (15*Log[y]^2)/4) + 
     Log[-s12]*(-1/3*(Pi^2*Log[y]) + (13*Log[y]^3)/6 - 19*Zeta[3]) + 
     (26*Log[y]*Zeta[3])/3) + \[Epsilon]^5*((27*Log[-s12]^5)/40 + 
     (2411*Pi^4*Log[y])/4320 - (9*Log[-s12]^4*Log[y])/8 + 
     (19*Pi^2*Log[y]^3)/54 - (61*Log[y]^5)/360 + 
     Log[-s12]^3*((-3*Pi^2)/2 - (15*Log[y]^2)/4) - (53*Log[y]^2*Zeta[3])/3 + 
     Log[-s12]^2*((Pi^2*Log[y])/2 - (13*Log[y]^3)/4 + (57*Zeta[3])/2) + 
     Log[-s12]*((37*Pi^4)/288 + (4*Pi^2*Log[y]^2)/3 - (29*Log[y]^4)/24 - 
       26*Log[y]*Zeta[3]) - (13*(25*Pi^2*Zeta[3] + 12*Zeta[5]))/45) + 
   \[Epsilon]^6*((-67717*Pi^6)/272160 - (27*Log[-s12]^6)/80 + 
     (27*Log[-s12]^5*Log[y])/40 - (7783*Pi^4*Log[y]^2)/8640 - 
     (4*Pi^2*Log[y]^4)/27 + (25*Log[y]^6)/432 + 
     Log[-s12]^4*((9*Pi^2)/8 + (45*Log[y]^2)/16) + 
     Log[-s12]^3*(-1/2*(Pi^2*Log[y]) + (13*Log[y]^3)/4 - (57*Zeta[3])/2) + 
     (118*Log[y]^3*Zeta[3])/9 - (809*Zeta[3]^2)/6 + 
     Log[-s12]^2*((-37*Pi^4)/192 - 2*Pi^2*Log[y]^2 + (29*Log[y]^4)/16 + 
       39*Log[y]*Zeta[3]) + Log[-s12]*((-2411*Pi^4*Log[y])/1440 - 
       (19*Pi^2*Log[y]^3)/18 + (61*Log[y]^5)/120 + (65*Pi^2*Zeta[3])/3 + 
       53*Log[y]^2*Zeta[3] + (52*Zeta[5])/5) + 
     Log[y]*((211*Pi^2*Zeta[3])/36 + (841*Zeta[5])/5)), 
 gb[133] -> -1/2 + \[Epsilon]*((3*Log[-s12])/2 + (3*Log[y])/2) + 
   \[Epsilon]^2*((-11*Pi^2)/72 - (9*Log[-s12]^2)/4 - (9*Log[-s12]*Log[y])/2 - 
     (9*Log[y]^2)/4) + \[Epsilon]^3*((9*Log[-s12]^3)/4 + 
     (11*Pi^2*Log[y])/24 + (27*Log[-s12]^2*Log[y])/4 + (9*Log[y]^3)/4 + 
     Log[-s12]*((11*Pi^2)/24 + (27*Log[y]^2)/4) + (29*Zeta[3])/6) + 
   \[Epsilon]^4*((127*Pi^4)/320 - (27*Log[-s12]^4)/16 - 
     (27*Log[-s12]^3*Log[y])/4 - (11*Pi^2*Log[y]^2)/16 - (27*Log[y]^4)/16 + 
     Log[-s12]^2*((-11*Pi^2)/16 - (81*Log[y]^2)/8) + 
     Log[-s12]*((-11*Pi^2*Log[y])/8 - (27*Log[y]^3)/4 - (29*Zeta[3])/2) - 
     (29*Log[y]*Zeta[3])/2) + \[Epsilon]^6*((1788419*Pi^6)/2177280 - 
     (81*Log[-s12]^6)/160 - (243*Log[-s12]^5*Log[y])/80 + 
     (1143*Pi^4*Log[y]^2)/640 - (33*Pi^2*Log[y]^4)/64 - (81*Log[y]^6)/160 + 
     Log[-s12]^4*((-33*Pi^2)/64 - (243*Log[y]^2)/32) + 
     Log[-s12]^3*((-33*Pi^2*Log[y])/16 - (81*Log[y]^3)/8 - (87*Zeta[3])/4) - 
     (87*Log[y]^3*Zeta[3])/4 + (2165*Zeta[3]^2)/12 + 
     Log[-s12]^2*((1143*Pi^4)/640 - (99*Pi^2*Log[y]^2)/32 - 
       (243*Log[y]^4)/32 - (261*Log[y]*Zeta[3])/4) + 
     Log[y]*((-773*Pi^2*Zeta[3])/24 - (3899*Zeta[5])/10) + 
     Log[-s12]*((1143*Pi^4*Log[y])/320 - (33*Pi^2*Log[y]^3)/16 - 
       (243*Log[y]^5)/80 - (773*Pi^2*Zeta[3])/24 - (261*Log[y]^2*Zeta[3])/4 - 
       (3899*Zeta[5])/10)) + \[Epsilon]^5*((81*Log[-s12]^5)/80 - 
     (381*Pi^4*Log[y])/320 + (81*Log[-s12]^4*Log[y])/16 + 
     (11*Pi^2*Log[y]^3)/16 + (81*Log[y]^5)/80 + 
     Log[-s12]^3*((11*Pi^2)/16 + (81*Log[y]^2)/8) + (773*Pi^2*Zeta[3])/72 + 
     (87*Log[y]^2*Zeta[3])/4 + Log[-s12]^2*((33*Pi^2*Log[y])/16 + 
       (81*Log[y]^3)/8 + (87*Zeta[3])/4) + 
     Log[-s12]*((-381*Pi^4)/320 + (33*Pi^2*Log[y]^2)/16 + (81*Log[y]^4)/16 + 
       (87*Log[y]*Zeta[3])/2) + (3899*Zeta[5])/30), gb[134] -> 0, 
 gb[135] -> \[Epsilon]^6*((41*Pi^6)/5670 + 4*Zeta[3]^2 + 
    Log[y]*(-1/6*(Pi^2*Zeta[3]) - 10*Zeta[5])), gb[136] -> 0, 
 gb[137] -> -7/12 + \[Epsilon]*((7*Log[-s12])/4 + (7*Log[y])/4) + 
   \[Epsilon]^2*((5*Pi^2)/144 - (21*Log[-s12]^2)/8 - 
     (21*Log[-s12]*Log[y])/4 - (21*Log[y]^2)/8) + 
   \[Epsilon]^3*((21*Log[-s12]^3)/8 - (5*Pi^2*Log[y])/48 + 
     (63*Log[-s12]^2*Log[y])/8 + (21*Log[y]^3)/8 + 
     Log[-s12]*((-5*Pi^2)/48 + (63*Log[y]^2)/8) + (33*Zeta[3])/4) + 
   \[Epsilon]^4*((123*Pi^4)/640 - (63*Log[-s12]^4)/32 - 
     (63*Log[-s12]^3*Log[y])/8 + (5*Pi^2*Log[y]^2)/32 - (63*Log[y]^4)/32 + 
     Log[-s12]^2*((5*Pi^2)/32 - (189*Log[y]^2)/16) + 
     Log[-s12]*((5*Pi^2*Log[y])/16 - (63*Log[y]^3)/8 - (99*Zeta[3])/4) - 
     (99*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((171337*Pi^6)/1451520 - 
     (189*Log[-s12]^6)/320 - (567*Log[-s12]^5*Log[y])/160 + 
     (1107*Pi^4*Log[y]^2)/1280 + (15*Pi^2*Log[y]^4)/128 - 
     (189*Log[y]^6)/320 + Log[-s12]^4*((15*Pi^2)/128 - (567*Log[y]^2)/64) + 
     Log[-s12]^3*((15*Pi^2*Log[y])/32 - (189*Log[y]^3)/16 - 
       (297*Zeta[3])/8) - (297*Log[y]^3*Zeta[3])/8 - (29*Zeta[3]^2)/8 + 
     Log[-s12]^2*((1107*Pi^4)/1280 + (45*Pi^2*Log[y]^2)/64 - 
       (567*Log[y]^4)/64 - (891*Log[y]*Zeta[3])/8) + 
     Log[y]*((211*Pi^2*Zeta[3])/16 - (9441*Zeta[5])/20) + 
     Log[-s12]*((1107*Pi^4*Log[y])/640 + (15*Pi^2*Log[y]^3)/32 - 
       (567*Log[y]^5)/160 + (211*Pi^2*Zeta[3])/16 - (891*Log[y]^2*Zeta[3])/
        8 - (9441*Zeta[5])/20)) + \[Epsilon]^5*((189*Log[-s12]^5)/160 - 
     (369*Pi^4*Log[y])/640 + (189*Log[-s12]^4*Log[y])/32 - 
     (5*Pi^2*Log[y]^3)/32 + (189*Log[y]^5)/160 + 
     Log[-s12]^3*((-5*Pi^2)/32 + (189*Log[y]^2)/16) - (211*Pi^2*Zeta[3])/48 + 
     (297*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-15*Pi^2*Log[y])/32 + 
       (189*Log[y]^3)/16 + (297*Zeta[3])/8) + 
     Log[-s12]*((-369*Pi^4)/640 - (15*Pi^2*Log[y]^2)/32 + (189*Log[y]^4)/32 + 
       (297*Log[y]*Zeta[3])/4) + (3147*Zeta[5])/20), 
 gb[138] -> \[Epsilon]^2*(Pi^2/36 + Log[y]^2/12) + 
   \[Epsilon]^3*((-5*Log[y]^3)/36 + Log[-s12]*(-1/12*Pi^2 - Log[y]^2/4) - 
     Zeta[3]/6) + \[Epsilon]^4*((-59*Pi^4)/2160 + (Pi^2*Log[y]^2)/144 + 
     (19*Log[y]^4)/144 + Log[-s12]^2*(Pi^2/8 + (3*Log[y]^2)/8) + 
     Log[-s12]*((5*Log[y]^3)/12 + Zeta[3]/2) + (4*Log[y]*Zeta[3])/3) + 
   \[Epsilon]^6*((111701*Pi^6)/1088640 + (1843*Pi^4*Log[y]^2)/5760 + 
     (19*Pi^2*Log[y]^4)/1728 + (211*Log[y]^6)/4320 + 
     Log[-s12]^4*((3*Pi^2)/32 + (9*Log[y]^2)/32) + 
     Log[-s12]^3*((5*Log[y]^3)/8 + (3*Zeta[3])/4) - 
     (73*Log[y]^3*Zeta[3])/36 + (11*Zeta[3]^2)/3 + 
     Log[-s12]^2*((-59*Pi^4)/480 + (Pi^2*Log[y]^2)/32 + (19*Log[y]^4)/32 + 
       6*Log[y]*Zeta[3]) + Log[y]*((Pi^2*Zeta[3])/9 - 90*Zeta[5]) + 
     Log[-s12]*((Pi^4*Log[y])/5 + (5*Pi^2*Log[y]^3)/144 + (13*Log[y]^5)/48 + 
       (59*Pi^2*Zeta[3])/24 - (5*Log[y]^2*Zeta[3])/4 - (49*Zeta[5])/2)) + 
   \[Epsilon]^5*(-1/15*(Pi^4*Log[y]) - (5*Pi^2*Log[y]^3)/432 - 
     (13*Log[y]^5)/144 + Log[-s12]^3*(-1/8*Pi^2 - (3*Log[y]^2)/8) + 
     Log[-s12]^2*((-5*Log[y]^3)/8 - (3*Zeta[3])/4) - (59*Pi^2*Zeta[3])/72 + 
     (5*Log[y]^2*Zeta[3])/12 + Log[-s12]*((59*Pi^4)/720 - 
       (Pi^2*Log[y]^2)/48 - (19*Log[y]^4)/48 - 4*Log[y]*Zeta[3]) + 
     (49*Zeta[5])/6), gb[139] -> 
  \[Epsilon]^3*((Pi^2*Log[y])/36 - Zeta[3]/6) + 
   \[Epsilon]^4*((-7*Pi^4)/432 - (Pi^2*Log[y]^2)/24 + 
     Log[-s12]*(-1/12*(Pi^2*Log[y]) + Zeta[3]/2) - (Log[y]*Zeta[3])/3) + 
   \[Epsilon]^5*((19*Pi^4*Log[y])/360 + (Pi^2*Log[y]^3)/24 + 
     Log[-s12]^2*((Pi^2*Log[y])/8 - (3*Zeta[3])/4) + (Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((7*Pi^4)/144 + (Pi^2*Log[y]^2)/8 + Log[y]*Zeta[3]) + 
     (-7*Pi^2*Zeta[3] + 4*Zeta[5])/24) + 
   \[Epsilon]^6*((-7823*Pi^6)/181440 - (19*Pi^4*Log[y]^2)/240 - 
     (Pi^2*Log[y]^4)/32 + Log[-s12]^3*(-1/8*(Pi^2*Log[y]) + (3*Zeta[3])/4) - 
     (Log[y]^3*Zeta[3])/2 + (35*Zeta[3]^2)/6 + 
     Log[-s12]^2*((-7*Pi^4)/96 - (3*Pi^2*Log[y]^2)/16 - 
       (3*Log[y]*Zeta[3])/2) + Log[-s12]*((-19*Pi^4*Log[y])/120 - 
       (Pi^2*Log[y]^3)/8 - (3*Log[y]^2*Zeta[3])/2 + 
       (7*Pi^2*Zeta[3] - 4*Zeta[5])/8) + Log[y]*(-1/6*(Pi^2*Zeta[3]) + 
       29*Zeta[5])), gb[140] -> 0, 
 gb[141] -> (\[Epsilon]^3*Zeta[3])/6 + \[Epsilon]^4*
    (-1/432*Pi^4 - (Log[-s12]*Zeta[3])/2) + 
   \[Epsilon]^6*((3071*Pi^6)/181440 - (Pi^4*Log[-s12]^2)/96 - 
     (3*Log[-s12]^3*Zeta[3])/4 - 4*Zeta[3]^2 + 
     Log[-s12]*((-5*Pi^2*Zeta[3])/24 + Zeta[5]/2)) + 
   \[Epsilon]^5*((Pi^4*Log[-s12])/144 + (5*Pi^2*Zeta[3])/72 + 
     (3*Log[-s12]^2*Zeta[3])/4 - Zeta[5]/6), 
 gb[142] -> -1/6*(\[Epsilon]^3*Zeta[3]) + 
   \[Epsilon]^4*(Pi^4/432 + (Log[-s12]*Zeta[3])/2) + 
   \[Epsilon]^5*(-1/144*(Pi^4*Log[-s12]) - (5*Pi^2*Zeta[3])/72 - 
     (3*Log[-s12]^2*Zeta[3])/4 + Zeta[5]/6) + 
   \[Epsilon]^6*((-671*Pi^6)/20160 + (Pi^4*Log[-s12]^2)/96 + 
     (3*Log[-s12]^3*Zeta[3])/4 - (7*Zeta[3]^2)/2 + 
     Log[-s12]*((5*Pi^2*Zeta[3])/24 - Zeta[5]/2) + 
     Log[y]*((Pi^2*Zeta[3])/6 + 10*Zeta[5])), 
 gb[143] -> -7/36 + \[Epsilon]*((7*Log[-s12])/12 + (5*Log[y])/12) + 
   \[Epsilon]^2*((13*Pi^2)/48 - (7*Log[-s12]^2)/8 - (5*Log[-s12]*Log[y])/4 - 
     (5*Log[y]^2)/8) + \[Epsilon]^3*((7*Log[-s12]^3)/8 - (3*Pi^2*Log[y])/16 + 
     (15*Log[-s12]^2*Log[y])/8 + (5*Log[y]^3)/8 + 
     Log[-s12]*((-13*Pi^2)/16 + (15*Log[y]^2)/8) + (155*Zeta[3])/36) + 
   \[Epsilon]^4*((3571*Pi^4)/17280 - (21*Log[-s12]^4)/32 - 
     (15*Log[-s12]^3*Log[y])/8 + (9*Pi^2*Log[y]^2)/32 - (15*Log[y]^4)/32 + 
     Log[-s12]^2*((39*Pi^2)/32 - (45*Log[y]^2)/16) + 
     Log[-s12]*((9*Pi^2*Log[y])/16 - (15*Log[y]^3)/8 - (155*Zeta[3])/12) - 
     (199*Log[y]*Zeta[3])/12) + \[Epsilon]^6*((51301*Pi^6)/870912 - 
     (63*Log[-s12]^6)/320 - (27*Log[-s12]^5*Log[y])/32 + 
     (2561*Pi^4*Log[y]^2)/3840 + (27*Pi^2*Log[y]^4)/128 - (9*Log[y]^6)/64 + 
     Log[-s12]^4*((117*Pi^2)/128 - (135*Log[y]^2)/64) + 
     Log[-s12]^3*((27*Pi^2*Log[y])/32 - (45*Log[y]^3)/16 - (155*Zeta[3])/8) - 
     (199*Log[y]^3*Zeta[3])/8 - (5299*Zeta[3]^2)/72 + 
     Log[-s12]^2*((3571*Pi^4)/3840 + (81*Pi^2*Log[y]^2)/64 - 
       (135*Log[y]^4)/64 - (597*Log[y]*Zeta[3])/8) + 
     Log[-s12]*((2561*Pi^4*Log[y])/1920 + (27*Pi^2*Log[y]^3)/32 - 
       (27*Log[y]^5)/32 - (597*Log[y]^2*Zeta[3])/8 + 
       (1445*Pi^2*Zeta[3] - 8108*Zeta[5])/80) + 
     Log[y]*((81*Pi^2*Zeta[3])/16 - (835*Zeta[5])/4)) + 
   \[Epsilon]^5*((63*Log[-s12]^5)/160 - (2561*Pi^4*Log[y])/5760 + 
     (45*Log[-s12]^4*Log[y])/32 - (9*Pi^2*Log[y]^3)/32 + (9*Log[y]^5)/32 + 
     Log[-s12]^3*((-39*Pi^2)/32 + (45*Log[y]^2)/16) - (289*Pi^2*Zeta[3])/48 + 
     (199*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-27*Pi^2*Log[y])/32 + 
       (45*Log[y]^3)/16 + (155*Zeta[3])/8) + 
     Log[-s12]*((-3571*Pi^4)/5760 - (27*Pi^2*Log[y]^2)/32 + 
       (45*Log[y]^4)/32 + (199*Log[y]*Zeta[3])/4) + (2027*Zeta[5])/60), 
 gb[144] -> -1/3*(\[Epsilon]^3*Zeta[3]) + 
   \[Epsilon]^4*(-1/216*Pi^4 + Log[-s12]*Zeta[3] + Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((Pi^4*Log[y])/72 - (13*Pi^2*Zeta[3])/36 - 
     (3*Log[-s12]^2*Zeta[3])/2 - (3*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/72 - 3*Log[y]*Zeta[3]) - 3*Zeta[5]) + 
   \[Epsilon]^6*((-1601*Pi^6)/90720 - (Pi^4*Log[y]^2)/48 + 
     (3*Log[-s12]^3*Zeta[3])/2 + (3*Log[y]^3*Zeta[3])/2 - (29*Zeta[3]^2)/3 + 
     Log[-s12]^2*(-1/48*Pi^4 + (9*Log[y]*Zeta[3])/2) + 
     Log[y]*((13*Pi^2*Zeta[3])/12 + 9*Zeta[5]) + 
     Log[-s12]*(-1/24*(Pi^4*Log[y]) + (13*Pi^2*Zeta[3])/12 + 
       (9*Log[y]^2*Zeta[3])/2 + 9*Zeta[5])), 
 gb[145] -> -1/3*(Pi^2*\[Epsilon]^5*Zeta[3]) + 
   \[Epsilon]^6*(-1/216*Pi^6 + Pi^2*Log[-s12]*Zeta[3] + Pi^2*Log[y]*Zeta[3] - 
     14*Zeta[3]^2), gb[146] -> (\[Epsilon]^3*Zeta[3])/3 + 
   \[Epsilon]^4*(Pi^4/216 - Log[-s12]*Zeta[3] - Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((1601*Pi^6)/90720 + (Pi^4*Log[y]^2)/48 - 
     (3*Log[-s12]^3*Zeta[3])/2 - (3*Log[y]^3*Zeta[3])/2 + (29*Zeta[3]^2)/3 + 
     Log[-s12]^2*(Pi^4/48 - (9*Log[y]*Zeta[3])/2) + 
     Log[y]*((-13*Pi^2*Zeta[3])/12 - 9*Zeta[5]) + 
     Log[-s12]*((Pi^4*Log[y])/24 - (13*Pi^2*Zeta[3])/12 - 
       (9*Log[y]^2*Zeta[3])/2 - 9*Zeta[5])) + 
   \[Epsilon]^5*(-1/72*(Pi^4*Log[y]) + (13*Pi^2*Zeta[3])/36 + 
     (3*Log[-s12]^2*Zeta[3])/2 + (3*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(-1/72*Pi^4 + 3*Log[y]*Zeta[3]) + 3*Zeta[5]), 
 gb[147] -> -1/3*(\[Epsilon]^3*Zeta[3]) + 
   \[Epsilon]^4*(-1/216*Pi^4 + Log[-s12]*Zeta[3] + Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((Pi^4*Log[y])/72 - (13*Pi^2*Zeta[3])/36 - 
     (3*Log[-s12]^2*Zeta[3])/2 - (3*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*(Pi^4/72 - 3*Log[y]*Zeta[3]) - 3*Zeta[5]) + 
   \[Epsilon]^6*(-1/96*Pi^6 - (Pi^4*Log[y]^2)/48 + (3*Log[-s12]^3*Zeta[3])/
      2 + (3*Log[y]^3*Zeta[3])/2 - (17*Zeta[3]^2)/3 + 
     Log[-s12]^2*(-1/48*Pi^4 + (9*Log[y]*Zeta[3])/2) + 
     Log[y]*((11*Pi^2*Zeta[3])/12 - Zeta[5]) + 
     Log[-s12]*(-1/24*(Pi^4*Log[y]) + (13*Pi^2*Zeta[3])/12 + 
       (9*Log[y]^2*Zeta[3])/2 + 9*Zeta[5])), 
 gb[148] -> \[Epsilon]^3*((Pi^2*Log[y])/18 - (3*Zeta[3])/2) + 
   \[Epsilon]^4*((-71*Pi^4)/2160 - (Pi^2*Log[y]^2)/12 + 
     (17*Log[y]*Zeta[3])/6 + Log[-s12]*(-1/6*(Pi^2*Log[y]) + 
       (9*Zeta[3])/2)) + \[Epsilon]^5*((Pi^4*Log[y])/16 + 
     (7*Pi^2*Log[y]^3)/108 + Log[-s12]^2*((Pi^2*Log[y])/4 - (27*Zeta[3])/4) + 
     (19*Pi^2*Zeta[3])/72 - (13*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*((71*Pi^4)/720 + (Pi^2*Log[y]^2)/4 - (17*Log[y]*Zeta[3])/2) - 
     (109*Zeta[5])/6) + \[Epsilon]^6*((-31657*Pi^6)/544320 - 
     (449*Pi^4*Log[y]^2)/4320 - (5*Pi^2*Log[y]^4)/144 + 
     (101*Log[y]^3*Zeta[3])/36 - (14*Zeta[3]^2)/3 + 
     Log[-s12]^3*(-1/4*(Pi^2*Log[y]) + (27*Zeta[3])/4) + 
     Log[-s12]^2*((-71*Pi^4)/480 - (3*Pi^2*Log[y]^2)/8 + 
       (51*Log[y]*Zeta[3])/4) + (11*Log[y]*(19*Pi^2*Zeta[3] + 36*Zeta[5]))/
      72 + Log[-s12]*((-3*Pi^4*Log[y])/16 - (7*Pi^2*Log[y]^3)/36 - 
       (19*Pi^2*Zeta[3])/24 + (39*Log[y]^2*Zeta[3])/4 + (109*Zeta[5])/2)), 
 gb[149] -> 0, gb[150] -> 0, gb[151] -> -1/12*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(-1/18*Pi^2 + (Log[-s12]*Log[y])/4 + Log[y]^2/8) + 
   \[Epsilon]^3*((Pi^2*Log[y])/48 - (3*Log[-s12]^2*Log[y])/8 - Log[y]^3/8 + 
     Log[-s12]*(Pi^2/6 - (3*Log[y]^2)/8) - (4*Zeta[3])/3) + 
   \[Epsilon]^4*((-8*Pi^4)/135 + (3*Log[-s12]^3*Log[y])/8 - 
     (Pi^2*Log[y]^2)/32 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*(-1/4*Pi^2 + (9*Log[y]^2)/16) - (7*Log[y]*Zeta[3])/12 + 
     Log[-s12]*(-1/16*(Pi^2*Log[y]) + (3*Log[y]^3)/8 + 4*Zeta[3])) + 
   \[Epsilon]^6*((-187*Pi^6)/2880 + (27*Log[-s12]^5*Log[y])/160 + 
     (2257*Pi^4*Log[y]^2)/11520 - (3*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((-3*Pi^2)/16 + (27*Log[y]^2)/64) - (7*Log[y]^3*Zeta[3])/8 - 
     13*Zeta[3]^2 + Log[-s12]^3*((-3*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 + 
       6*Zeta[3]) + Log[-s12]^2*((-4*Pi^4)/15 - (9*Pi^2*Log[y]^2)/64 + 
       (27*Log[y]^4)/64 - (21*Log[y]*Zeta[3])/8) + 
     Log[y]*((341*Pi^2*Zeta[3])/144 - (2439*Zeta[5])/20) + 
     Log[-s12]*((2257*Pi^4*Log[y])/5760 - (3*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 + (21*Pi^2*Zeta[3])/2 - (21*Log[y]^2*Zeta[3])/8 - 
       62*Zeta[5])) + \[Epsilon]^5*((-2257*Pi^4*Log[y])/17280 - 
     (9*Log[-s12]^4*Log[y])/32 + (Pi^2*Log[y]^3)/32 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*(Pi^2/4 - (9*Log[y]^2)/16) + 
     Log[-s12]^2*((3*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 - 6*Zeta[3]) - 
     (7*Pi^2*Zeta[3])/2 + (7*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((8*Pi^4)/45 + (3*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 + 
       (7*Log[y]*Zeta[3])/4) + (62*Zeta[5])/3), 
 gb[152] -> 1/36 + \[Epsilon]*(-1/12*Log[-s12] - Log[y]/12) + 
   \[Epsilon]^2*((37*Pi^2)/432 + Log[-s12]^2/8 + (Log[-s12]*Log[y])/4 + 
     Log[y]^2/8) + \[Epsilon]^3*(-1/8*Log[-s12]^3 - (37*Pi^2*Log[y])/144 - 
     (3*Log[-s12]^2*Log[y])/8 - Log[y]^3/8 + 
     Log[-s12]*((-37*Pi^2)/144 - (3*Log[y]^2)/8) + (11*Zeta[3])/12) + 
   \[Epsilon]^4*((1667*Pi^4)/17280 + (3*Log[-s12]^4)/32 + 
     (3*Log[-s12]^3*Log[y])/8 + (37*Pi^2*Log[y]^2)/96 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*((37*Pi^2)/96 + (9*Log[y]^2)/16) + 
     Log[-s12]*((37*Pi^2*Log[y])/48 + (3*Log[y]^3)/8 - (11*Zeta[3])/4) - 
     (11*Log[y]*Zeta[3])/4) + \[Epsilon]^6*((90173*Pi^6)/870912 + 
     (9*Log[-s12]^6)/320 + (27*Log[-s12]^5*Log[y])/160 + 
     (1667*Pi^4*Log[y]^2)/3840 + (37*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((37*Pi^2)/128 + (27*Log[y]^2)/64) + 
     Log[-s12]^3*((37*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 - (33*Zeta[3])/8) - 
     (33*Log[y]^3*Zeta[3])/8 - (709*Zeta[3]^2)/24 + 
     Log[-s12]^2*((1667*Pi^4)/3840 + (111*Pi^2*Log[y]^2)/64 + 
       (27*Log[y]^4)/64 - (99*Log[y]*Zeta[3])/8) + 
     Log[-s12]*((1667*Pi^4*Log[y])/1920 + (37*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 - (99*Log[y]^2*Zeta[3])/8 + 
       (695*Pi^2*Zeta[3] - 9636*Zeta[5])/80) + 
     (Log[y]*(695*Pi^2*Zeta[3] - 9636*Zeta[5]))/80) + 
   \[Epsilon]^5*((-9*Log[-s12]^5)/160 - (1667*Pi^4*Log[y])/5760 - 
     (9*Log[-s12]^4*Log[y])/32 - (37*Pi^2*Log[y]^3)/96 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*((-37*Pi^2)/96 - (9*Log[y]^2)/16) - (139*Pi^2*Zeta[3])/48 + 
     (33*Log[y]^2*Zeta[3])/8 + Log[-s12]^2*((-37*Pi^2*Log[y])/32 - 
       (9*Log[y]^3)/16 + (33*Zeta[3])/8) + 
     Log[-s12]*((-1667*Pi^4)/5760 - (37*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 + 
       (33*Log[y]*Zeta[3])/4) + (803*Zeta[5])/20), 
 gb[153] -> \[Epsilon]^3*(-1/12*(Pi^2*Log[y]) + (3*Zeta[3])/2) + 
   \[Epsilon]^4*((9*Pi^4)/80 + (Pi^2*Log[y]^2)/8 + 
     Log[-s12]*((Pi^2*Log[y])/4 - (9*Zeta[3])/2) - 8*Log[y]*Zeta[3]) + 
   \[Epsilon]^6*((44563*Pi^6)/181440 + (5*Pi^4*Log[y]^2)/6 + 
     (3*Pi^2*Log[y]^4)/32 + Log[-s12]^3*((3*Pi^2*Log[y])/8 - 
       (27*Zeta[3])/4) - 12*Log[y]^3*Zeta[3] - (57*Zeta[3]^2)/2 + 
     Log[-s12]^2*((81*Pi^4)/160 + (9*Pi^2*Log[y]^2)/16 - 36*Log[y]*Zeta[3]) + 
     Log[y]*((115*Pi^2*Zeta[3])/12 - 372*Zeta[5]) + 
     Log[-s12]*((5*Pi^4*Log[y])/3 + (3*Pi^2*Log[y]^3)/8 + 
       (109*Pi^2*Zeta[3])/8 - 36*Log[y]^2*Zeta[3] - (615*Zeta[5])/2)) + 
   \[Epsilon]^5*((-5*Pi^4*Log[y])/9 - (Pi^2*Log[y]^3)/8 - 
     (109*Pi^2*Zeta[3])/24 + 12*Log[y]^2*Zeta[3] + 
     Log[-s12]^2*((-3*Pi^2*Log[y])/8 + (27*Zeta[3])/4) + 
     Log[-s12]*((-27*Pi^4)/80 - (3*Pi^2*Log[y]^2)/8 + 24*Log[y]*Zeta[3]) + 
     (205*Zeta[5])/2), gb[154] -> -1/12*(\[Epsilon]*Log[y]) + 
   \[Epsilon]^2*(Pi^2/36 + (Log[-s12]*Log[y])/4 + Log[y]^2/8) + 
   \[Epsilon]^3*((-17*Pi^2*Log[y])/144 - (3*Log[-s12]^2*Log[y])/8 - 
     Log[y]^3/8 + Log[-s12]*(-1/12*Pi^2 - (3*Log[y]^2)/8) - (7*Zeta[3])/6) + 
   \[Epsilon]^4*(Pi^4/144 + (3*Log[-s12]^3*Log[y])/8 + 
     (17*Pi^2*Log[y]^2)/96 + (3*Log[y]^4)/32 + 
     Log[-s12]^2*(Pi^2/8 + (9*Log[y]^2)/16) + (55*Log[y]*Zeta[3])/12 + 
     Log[-s12]*((17*Pi^2*Log[y])/48 + (3*Log[y]^3)/8 + (7*Zeta[3])/2)) + 
   \[Epsilon]^5*((701*Pi^4*Log[y])/5760 - (9*Log[-s12]^4*Log[y])/32 - 
     (17*Pi^2*Log[y]^3)/96 - (9*Log[y]^5)/160 + 
     Log[-s12]^3*(-1/8*Pi^2 - (9*Log[y]^2)/16) + 
     Log[-s12]^2*((-17*Pi^2*Log[y])/32 - (9*Log[y]^3)/16 - (21*Zeta[3])/4) - 
     (55*Log[y]^2*Zeta[3])/8 + Log[-s12]*(-1/48*Pi^4 - 
       (17*Pi^2*Log[y]^2)/32 - (9*Log[y]^4)/32 - (55*Log[y]*Zeta[3])/4) + 
     (73*Pi^2*Zeta[3] - 932*Zeta[5])/24) + 
   \[Epsilon]^6*((2981*Pi^6)/217728 + (27*Log[-s12]^5*Log[y])/160 - 
     (701*Pi^4*Log[y]^2)/3840 + (17*Pi^2*Log[y]^4)/128 + (9*Log[y]^6)/320 + 
     Log[-s12]^4*((3*Pi^2)/32 + (27*Log[y]^2)/64) + (55*Log[y]^3*Zeta[3])/8 + 
     (89*Zeta[3]^2)/2 + Log[-s12]^3*((17*Pi^2*Log[y])/32 + (9*Log[y]^3)/16 + 
       (21*Zeta[3])/4) + Log[-s12]^2*(Pi^4/32 + (51*Pi^2*Log[y]^2)/64 + 
       (27*Log[y]^4)/64 + (165*Log[y]*Zeta[3])/8) + 
     Log[y]*((-59*Pi^2*Zeta[3])/48 + (2591*Zeta[5])/20) + 
     Log[-s12]*((-701*Pi^4*Log[y])/1920 + (17*Pi^2*Log[y]^3)/32 + 
       (27*Log[y]^5)/160 + (165*Log[y]^2*Zeta[3])/8 + 
       (-73*Pi^2*Zeta[3] + 932*Zeta[5])/8)), 
 gb[155] -> (-8*\[Epsilon]^3*Zeta[3])/3 + 
   \[Epsilon]^4*((-13*Pi^4)/270 + 8*Log[-s12]*Zeta[3] + 8*Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((13*Pi^4*Log[y])/90 - Pi^2*Zeta[3] - 
     12*Log[-s12]^2*Zeta[3] - 12*Log[y]^2*Zeta[3] + 
     Log[-s12]*((13*Pi^4)/90 - 24*Log[y]*Zeta[3]) - 16*Zeta[5]) + 
   \[Epsilon]^6*((-611*Pi^6)/6804 - (13*Pi^4*Log[y]^2)/60 + 
     12*Log[-s12]^3*Zeta[3] + 12*Log[y]^3*Zeta[3] + 30*Zeta[3]^2 + 
     Log[-s12]^2*((-13*Pi^4)/60 + 36*Log[y]*Zeta[3]) + 
     Log[y]*(3*Pi^2*Zeta[3] + 48*Zeta[5]) + 
     Log[-s12]*((-13*Pi^4*Log[y])/30 + 3*Pi^2*Zeta[3] + 36*Log[y]^2*Zeta[3] + 
       48*Zeta[5])), gb[156] -> (-7*\[Epsilon]^3*Zeta[3])/3 + 
   \[Epsilon]^4*((-53*Pi^4)/1080 + 7*Log[-s12]*Zeta[3] + 7*Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((53*Pi^4*Log[y])/360 - (37*Pi^2*Zeta[3])/36 - 
     (21*Log[-s12]^2*Zeta[3])/2 - (21*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((53*Pi^4)/360 - 21*Log[y]*Zeta[3]) - 9*Zeta[5]) + 
   \[Epsilon]^6*((-131*Pi^6)/2016 - (53*Pi^4*Log[y]^2)/240 + 
     (21*Log[-s12]^3*Zeta[3])/2 + (21*Log[y]^3*Zeta[3])/2 + 
     (112*Zeta[3]^2)/3 + Log[-s12]^2*((-53*Pi^4)/240 + 
       (63*Log[y]*Zeta[3])/2) + Log[y]*((37*Pi^2*Zeta[3])/12 + 27*Zeta[5]) + 
     Log[-s12]*((-53*Pi^4*Log[y])/120 + (37*Pi^2*Zeta[3])/12 + 
       (63*Log[y]^2*Zeta[3])/2 + 27*Zeta[5])), 
 gb[157] -> (4*\[Epsilon]^3*Zeta[3])/3 + 
   \[Epsilon]^4*((4*Pi^4)/135 - 4*Log[-s12]*Zeta[3] - 4*Log[y]*Zeta[3]) + 
   \[Epsilon]^5*((-4*Pi^4*Log[y])/45 + (8*Pi^2*Zeta[3])/9 + 
     6*Log[-s12]^2*Zeta[3] + 6*Log[y]^2*Zeta[3] + 
     Log[-s12]*((-4*Pi^4)/45 + 12*Log[y]*Zeta[3]) + 4*Zeta[5]) + 
   \[Epsilon]^6*((2567*Pi^6)/68040 + (2*Pi^4*Log[y]^2)/15 - 
     6*Log[-s12]^3*Zeta[3] - 6*Log[y]^3*Zeta[3] - (38*Zeta[3]^2)/3 + 
     Log[-s12]^2*((2*Pi^4)/15 - 18*Log[y]*Zeta[3]) - 
     (4*Log[y]*(2*Pi^2*Zeta[3] + 9*Zeta[5]))/3 + 
     Log[-s12]*((4*Pi^4*Log[y])/15 - 18*Log[y]^2*Zeta[3] - 
       (4*(2*Pi^2*Zeta[3] + 9*Zeta[5]))/3)), gb[158] -> 0, 
 gb[159] -> (\[Epsilon]^3*Zeta[3])/6 + \[Epsilon]^4*
    (-1/48*Pi^4 - (Log[-s12]*Zeta[3])/2 - (Log[y]*Zeta[3])/2) + 
   \[Epsilon]^6*((-319*Pi^6)/12096 - (3*Pi^4*Log[y]^2)/32 - 
     (3*Log[-s12]^3*Zeta[3])/4 - (3*Log[y]^3*Zeta[3])/4 + 13*Zeta[3]^2 + 
     Log[-s12]^2*((-3*Pi^4)/32 - (9*Log[y]*Zeta[3])/4) + 
     Log[-s12]*((-3*Pi^4*Log[y])/16 - (9*Log[y]^2*Zeta[3])/4 + 
       (Pi^2*Zeta[3] - 236*Zeta[5])/8) + 
     (Log[y]*(Pi^2*Zeta[3] - 236*Zeta[5]))/8) + 
   \[Epsilon]^5*((Pi^4*Log[y])/16 - (Pi^2*Zeta[3])/24 + 
     (3*Log[-s12]^2*Zeta[3])/4 + (3*Log[y]^2*Zeta[3])/4 + 
     Log[-s12]*(Pi^4/16 + (3*Log[y]*Zeta[3])/2) + (59*Zeta[5])/6), 
 gb[160] -> \[Epsilon]^3*((Pi^2*Log[y])/36 + Log[y]^3/36) + 
   \[Epsilon]^4*(Pi^4/36 - (Pi^2*Log[y]^2)/72 - Log[y]^4/24 + 
     Log[-s12]*(-1/12*(Pi^2*Log[y]) - Log[y]^3/12) + (Log[y]*Zeta[3])/2) + 
   \[Epsilon]^5*((73*Pi^4*Log[y])/2160 + (11*Pi^2*Log[y]^3)/432 + 
     (5*Log[y]^5)/144 + Log[-s12]^2*((Pi^2*Log[y])/8 + Log[y]^3/8) + 
     (5*Log[y]^2*Zeta[3])/12 + Log[-s12]*(-1/12*Pi^4 + (Pi^2*Log[y]^2)/24 + 
       Log[y]^4/8 - (3*Log[y]*Zeta[3])/2) + (7*Pi^2*Zeta[3] - 20*Zeta[5])/
      6) + \[Epsilon]^6*((236*Pi^6)/2835 - (11*Pi^4*Log[y]^2)/1440 - 
     (7*Pi^2*Log[y]^4)/216 - Log[y]^6/48 + Log[-s12]^3*
      (-1/8*(Pi^2*Log[y]) - Log[y]^3/8) - (2*Log[y]^3*Zeta[3])/9 + 
     (35*Zeta[3]^2)/6 + Log[-s12]^2*(Pi^4/8 - (Pi^2*Log[y]^2)/16 - 
       (3*Log[y]^4)/16 + (9*Log[y]*Zeta[3])/4) + 
     Log[-s12]*((-73*Pi^4*Log[y])/720 - (11*Pi^2*Log[y]^3)/144 - 
       (5*Log[y]^5)/48 - (7*Pi^2*Zeta[3])/2 - (5*Log[y]^2*Zeta[3])/4 + 
       10*Zeta[5]) + Log[y]*((89*Pi^2*Zeta[3])/72 + (47*Zeta[5])/2)), 
 gb[161] -> (5*\[Epsilon]*Log[y])/12 + \[Epsilon]^2*
    (Pi^2/9 - (5*Log[-s12]*Log[y])/4 - (5*Log[y]^2)/8) + 
   \[Epsilon]^3*((5*Pi^2*Log[y])/144 + (15*Log[-s12]^2*Log[y])/8 + 
     (35*Log[y]^3)/72 + Log[-s12]*(-1/3*Pi^2 + (15*Log[y]^2)/8) + 
     4*Zeta[3]) + \[Epsilon]^4*((-15*Log[-s12]^3*Log[y])/8 - 
     (55*Pi^2*Log[y]^2)/288 - (25*Log[y]^4)/96 + 
     Log[-s12]^2*(Pi^2/2 - (45*Log[y]^2)/16) + 
     Log[-s12]*((-5*Pi^2*Log[y])/48 - (35*Log[y]^3)/24 - 12*Zeta[3]) - 
     (11*Log[y]*Zeta[3])/12) + \[Epsilon]^5*((589*Pi^4*Log[y])/17280 + 
     (45*Log[-s12]^4*Log[y])/32 + (179*Pi^2*Log[y]^3)/864 + 
     (31*Log[y]^5)/288 + Log[-s12]^3*(-1/2*Pi^2 + (45*Log[y]^2)/16) - 
     (107*Log[y]^2*Zeta[3])/24 + Log[-s12]^2*((5*Pi^2*Log[y])/32 + 
       (35*Log[y]^3)/16 + 18*Zeta[3]) + Log[-s12]*((55*Pi^2*Log[y]^2)/96 + 
       (25*Log[y]^4)/32 + (11*Log[y]*Zeta[3])/4) - 
     (2*(20*Pi^2*Zeta[3] + 3*Zeta[5]))/9) + 
   \[Epsilon]^6*((-22993*Pi^6)/272160 - (27*Log[-s12]^5*Log[y])/32 - 
     (2039*Pi^4*Log[y]^2)/34560 - (499*Pi^2*Log[y]^4)/3456 - 
     (7*Log[y]^6)/192 + Log[-s12]^4*((3*Pi^2)/8 - (135*Log[y]^2)/64) + 
     Log[-s12]^3*((-5*Pi^2*Log[y])/32 - (35*Log[y]^3)/16 - 18*Zeta[3]) + 
     (475*Log[y]^3*Zeta[3])/72 - 63*Zeta[3]^2 + 
     Log[-s12]^2*((-55*Pi^2*Log[y]^2)/64 - (75*Log[y]^4)/64 - 
       (33*Log[y]*Zeta[3])/8) + Log[-s12]*((-589*Pi^4*Log[y])/5760 - 
       (179*Pi^2*Log[y]^3)/288 - (31*Log[y]^5)/96 + (40*Pi^2*Zeta[3])/3 + 
       (107*Log[y]^2*Zeta[3])/8 + 2*Zeta[5]) + 
     (7*Log[y]*(59*Pi^2*Zeta[3] + 1116*Zeta[5]))/144), 
 gb[162] -> (\[Epsilon]*Log[y])/4 + \[Epsilon]^2*
    (Pi^2/12 - (3*Log[-s12]*Log[y])/4 - (3*Log[y]^2)/8) + 
   \[Epsilon]^3*((Pi^2*Log[y])/48 + (9*Log[-s12]^2*Log[y])/8 + 
     (7*Log[y]^3)/24 + Log[-s12]*(-1/4*Pi^2 + (9*Log[y]^2)/8) + 
     (5*Zeta[3])/2) + \[Epsilon]^4*((-13*Pi^4)/720 - 
     (9*Log[-s12]^3*Log[y])/8 - (11*Pi^2*Log[y]^2)/96 - (5*Log[y]^4)/32 + 
     Log[-s12]^2*((3*Pi^2)/8 - (27*Log[y]^2)/16) + 
     Log[-s12]*(-1/16*(Pi^2*Log[y]) - (7*Log[y]^3)/8 - (15*Zeta[3])/2) + 
     (5*Log[y]*Zeta[3])/4) + \[Epsilon]^5*((953*Pi^4*Log[y])/5760 + 
     (27*Log[-s12]^4*Log[y])/32 + (31*Pi^2*Log[y]^3)/288 + 
     (31*Log[y]^5)/480 + Log[-s12]^3*((-3*Pi^2)/8 + (27*Log[y]^2)/16) - 
     (65*Pi^2*Zeta[3])/24 - (43*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]^2*((3*Pi^2*Log[y])/32 + (21*Log[y]^3)/16 + (45*Zeta[3])/4) + 
     Log[-s12]*((13*Pi^4)/240 + (11*Pi^2*Log[y]^2)/32 + (15*Log[y]^4)/32 - 
       (15*Log[y]*Zeta[3])/4) - (29*Zeta[5])/2) + 
   \[Epsilon]^6*((-359*Pi^6)/3456 - (81*Log[-s12]^5*Log[y])/160 - 
     (575*Pi^4*Log[y]^2)/2304 - (71*Pi^2*Log[y]^4)/1152 - (7*Log[y]^6)/320 + 
     Log[-s12]^4*((9*Pi^2)/32 - (81*Log[y]^2)/64) + 
     Log[-s12]^3*((-3*Pi^2*Log[y])/32 - (21*Log[y]^3)/16 - (45*Zeta[3])/4) + 
     (143*Log[y]^3*Zeta[3])/24 - (87*Zeta[3]^2)/2 + 
     Log[-s12]^2*((-13*Pi^4)/160 - (33*Pi^2*Log[y]^2)/64 - (45*Log[y]^4)/64 + 
       (45*Log[y]*Zeta[3])/8) + Log[-s12]*((-953*Pi^4*Log[y])/1920 - 
       (31*Pi^2*Log[y]^3)/96 - (31*Log[y]^5)/160 + (65*Pi^2*Zeta[3])/8 + 
       (129*Log[y]^2*Zeta[3])/8 + (87*Zeta[5])/2) + 
     Log[y]*((13*Pi^2*Zeta[3])/48 + (2487*Zeta[5])/20)), 
 gb[163] -> 2/9 + \[Epsilon]*((-2*Log[-s12])/3 - (2*Log[y])/3) + 
   \[Epsilon]^2*((5*Pi^2)/27 + Log[-s12]^2 + 2*Log[-s12]*Log[y] + Log[y]^2) + 
   \[Epsilon]^3*(-Log[-s12]^3 - (5*Pi^2*Log[y])/9 - 3*Log[-s12]^2*Log[y] - 
     Log[y]^3 + Log[-s12]*((-5*Pi^2)/9 - 3*Log[y]^2) - (7*Zeta[3])/3) + 
   \[Epsilon]^4*((-19*Pi^4)/240 + (3*Log[-s12]^4)/4 + 3*Log[-s12]^3*Log[y] + 
     (5*Pi^2*Log[y]^2)/6 + (3*Log[y]^4)/4 + 
     Log[-s12]^2*((5*Pi^2)/6 + (9*Log[y]^2)/2) + 7*Log[y]*Zeta[3] + 
     Log[-s12]*((5*Pi^2*Log[y])/3 + 3*Log[y]^3 + 7*Zeta[3])) + 
   \[Epsilon]^6*((-2423*Pi^6)/9720 + (9*Log[-s12]^6)/40 + 
     (27*Log[-s12]^5*Log[y])/20 - (57*Pi^4*Log[y]^2)/160 + 
     (5*Pi^2*Log[y]^4)/8 + (9*Log[y]^6)/40 + 
     Log[-s12]^4*((5*Pi^2)/8 + (27*Log[y]^2)/8) + (21*Log[y]^3*Zeta[3])/2 + 
     2*Zeta[3]^2 + Log[-s12]^3*((5*Pi^2*Log[y])/2 + (9*Log[y]^3)/2 + 
       (21*Zeta[3])/2) + Log[-s12]^2*((-57*Pi^4)/160 + (15*Pi^2*Log[y]^2)/4 + 
       (27*Log[y]^4)/8 + (63*Log[y]*Zeta[3])/2) + 
     Log[y]*((205*Pi^2*Zeta[3])/12 - (3*Zeta[5])/5) + 
     Log[-s12]*((-57*Pi^4*Log[y])/80 + (5*Pi^2*Log[y]^3)/2 + 
       (27*Log[y]^5)/20 + (205*Pi^2*Zeta[3])/12 + (63*Log[y]^2*Zeta[3])/2 - 
       (3*Zeta[5])/5)) + \[Epsilon]^5*((-9*Log[-s12]^5)/20 + 
     (19*Pi^4*Log[y])/80 - (9*Log[-s12]^4*Log[y])/4 - (5*Pi^2*Log[y]^3)/6 - 
     (9*Log[y]^5)/20 + Log[-s12]^3*((-5*Pi^2)/6 - (9*Log[y]^2)/2) + 
     Log[-s12]^2*((-5*Pi^2*Log[y])/2 - (9*Log[y]^3)/2 - (21*Zeta[3])/2) - 
     (205*Pi^2*Zeta[3])/36 - (21*Log[y]^2*Zeta[3])/2 + 
     Log[-s12]*((19*Pi^4)/80 - (5*Pi^2*Log[y]^2)/2 - (9*Log[y]^4)/4 - 
       21*Log[y]*Zeta[3]) + Zeta[5]/5), 
 gb[164] -> 7/36 + \[Epsilon]*((-7*Log[-s12])/12 - (7*Log[y])/12) + 
   \[Epsilon]^2*((43*Pi^2)/432 + (7*Log[-s12]^2)/8 + (7*Log[-s12]*Log[y])/4 + 
     (7*Log[y]^2)/8) + \[Epsilon]^3*((-7*Log[-s12]^3)/8 - 
     (43*Pi^2*Log[y])/144 - (21*Log[-s12]^2*Log[y])/8 - (7*Log[y]^3)/8 + 
     Log[-s12]*((-43*Pi^2)/144 - (21*Log[y]^2)/8) - (13*Zeta[3])/12) + 
   \[Epsilon]^4*((-203*Pi^4)/1920 + (21*Log[-s12]^4)/32 + 
     (21*Log[-s12]^3*Log[y])/8 + (43*Pi^2*Log[y]^2)/96 + (21*Log[y]^4)/32 + 
     Log[-s12]^2*((43*Pi^2)/96 + (63*Log[y]^2)/16) + (13*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((43*Pi^2*Log[y])/48 + (21*Log[y]^3)/8 + (13*Zeta[3])/4)) + 
   \[Epsilon]^5*((-63*Log[-s12]^5)/160 + (203*Pi^4*Log[y])/640 - 
     (63*Log[-s12]^4*Log[y])/32 - (43*Pi^2*Log[y]^3)/96 - (63*Log[y]^5)/160 + 
     Log[-s12]^3*((-43*Pi^2)/96 - (63*Log[y]^2)/16) + 
     Log[-s12]^2*((-43*Pi^2*Log[y])/32 - (63*Log[y]^3)/16 - (39*Zeta[3])/8) - 
     (83*Pi^2*Zeta[3])/48 - (39*Log[y]^2*Zeta[3])/8 + 
     Log[-s12]*((203*Pi^4)/640 - (43*Pi^2*Log[y]^2)/32 - (63*Log[y]^4)/32 - 
       (39*Log[y]*Zeta[3])/4) - (2447*Zeta[5])/60) + 
   \[Epsilon]^6*((-379523*Pi^6)/1451520 + (63*Log[-s12]^6)/320 + 
     (189*Log[-s12]^5*Log[y])/160 - (609*Pi^4*Log[y]^2)/1280 + 
     (43*Pi^2*Log[y]^4)/128 + (63*Log[y]^6)/320 + 
     Log[-s12]^4*((43*Pi^2)/128 + (189*Log[y]^2)/64) + 
     (39*Log[y]^3*Zeta[3])/8 - (451*Zeta[3]^2)/24 + 
     Log[-s12]^3*((43*Pi^2*Log[y])/32 + (63*Log[y]^3)/16 + (39*Zeta[3])/8) + 
     Log[-s12]^2*((-609*Pi^4)/1280 + (129*Pi^2*Log[y]^2)/64 + 
       (189*Log[y]^4)/64 + (117*Log[y]*Zeta[3])/8) + 
     (Log[y]*(415*Pi^2*Zeta[3] + 9788*Zeta[5]))/80 + 
     Log[-s12]*((-609*Pi^4*Log[y])/640 + (43*Pi^2*Log[y]^3)/32 + 
       (189*Log[y]^5)/160 + (117*Log[y]^2*Zeta[3])/8 + 
       (415*Pi^2*Zeta[3] + 9788*Zeta[5])/80)), gb[165] -> 0, 
 gb[166] -> 7/36 + \[Epsilon]*((-7*Log[-s12])/12 - (7*Log[y])/12) + 
   \[Epsilon]^2*((55*Pi^2)/432 + (7*Log[-s12]^2)/8 + (7*Log[-s12]*Log[y])/4 + 
     (7*Log[y]^2)/8) + \[Epsilon]^3*((-7*Log[-s12]^3)/8 - 
     (55*Pi^2*Log[y])/144 - (21*Log[-s12]^2*Log[y])/8 - (7*Log[y]^3)/8 + 
     Log[-s12]*((-55*Pi^2)/144 - (21*Log[y]^2)/8) - (11*Zeta[3])/12) + 
   \[Epsilon]^4*((-2411*Pi^4)/17280 + (21*Log[-s12]^4)/32 + 
     (21*Log[-s12]^3*Log[y])/8 + (157*Pi^2*Log[y]^2)/288 + (21*Log[y]^4)/32 + 
     Log[-s12]^2*((55*Pi^2)/96 + (63*Log[y]^2)/16) + (15*Log[y]*Zeta[3])/4 + 
     Log[-s12]*((55*Pi^2*Log[y])/48 + (21*Log[y]^3)/8 + (11*Zeta[3])/4)) + 
   \[Epsilon]^5*((-63*Log[-s12]^5)/160 + (7057*Pi^4*Log[y])/17280 - 
     (63*Log[-s12]^4*Log[y])/32 - (149*Pi^2*Log[y]^3)/288 - 
     (63*Log[y]^5)/160 + Log[-s12]^3*((-55*Pi^2)/96 - (63*Log[y]^2)/16) + 
     Log[-s12]^2*((-55*Pi^2*Log[y])/32 - (63*Log[y]^3)/16 - (33*Zeta[3])/8) - 
     (83*Pi^2*Zeta[3])/16 - (151*Log[y]^2*Zeta[3])/24 + 
     Log[-s12]*((2411*Pi^4)/5760 - (157*Pi^2*Log[y]^2)/96 - 
       (63*Log[y]^4)/32 - (45*Log[y]*Zeta[3])/4) - (499*Zeta[5])/20) + 
   \[Epsilon]^6*((-1260293*Pi^6)/4354560 + (63*Log[-s12]^6)/320 + 
     (189*Log[-s12]^5*Log[y])/160 - (6673*Pi^4*Log[y]^2)/11520 + 
     (1285*Pi^2*Log[y]^4)/3456 + (63*Log[y]^6)/320 + 
     Log[-s12]^4*((55*Pi^2)/128 + (189*Log[y]^2)/64) + 
     (53*Log[y]^3*Zeta[3])/8 - (225*Zeta[3]^2)/8 + 
     Log[-s12]^3*((55*Pi^2*Log[y])/32 + (63*Log[y]^3)/16 + (33*Zeta[3])/8) + 
     Log[-s12]^2*((-2411*Pi^4)/3840 + (157*Pi^2*Log[y]^2)/64 + 
       (189*Log[y]^4)/64 + (135*Log[y]*Zeta[3])/8) + 
     Log[y]*((2173*Pi^2*Zeta[3])/144 + (957*Zeta[5])/20) + 
     Log[-s12]*((-7057*Pi^4*Log[y])/5760 + (149*Pi^2*Log[y]^3)/96 + 
       (189*Log[y]^5)/160 + (151*Log[y]^2*Zeta[3])/8 + 
       (3*(415*Pi^2*Zeta[3] + 1996*Zeta[5]))/80))}


==> anc/F3/F3basis.m <==
{g[1] -> S12*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0], 
 g[2] -> S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0], 
 g[3] -> mm*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0], 
 g[4] -> S12*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[5] -> S23*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[6] -> (mm - S12)*\[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
    0], g[7] -> -4*mm*\[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 
     0, 0] + mm*S12*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
     0], g[8] -> (mm - S12)*\[Epsilon]^4*G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 
    0, 0, 0, 0], g[9] -> (mm - S12)*\[Epsilon]^4*G[0, 2, 0, 2, 0, 0, 1, 1, 1, 
    0, 0, 0, 0, 0, 0], g[10] -> (mm - S23)*\[Epsilon]^4*
   G[0, 2, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[11] -> (mm - S23)*\[Epsilon]^4*G[0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 
    0], g[12] -> -4*mm*\[Epsilon]^4*G[0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 
     0, 0] + mm*S23*\[Epsilon]^3*G[0, 2, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 
     0], g[13] -> (mm - S23)*\[Epsilon]^4*G[0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 
    0, 0, 0, 0], g[14] -> (mm - S12)*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0], 
 g[15] -> (mm - S23)*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 
    0], g[16] -> (mm - S23)*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 
    0, 0, 0, 0], g[17] -> S12*\[Epsilon]^3*(1 + 2*\[Epsilon])*
   G[0, 0, 2, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[18] -> S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 
    0, 0, 0, 0, 0], g[19] -> mm*\[Epsilon]^3*(1 + 2*\[Epsilon])*
   G[1, 0, 2, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[20] -> mm*S12*\[Epsilon]^3*G[0, 2, 1, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0], 
 g[21] -> mm^2*\[Epsilon]^3*G[2, 2, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 g[22] -> mm*S23*\[Epsilon]^3*G[2, 2, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 g[23] -> mm*S23*\[Epsilon]^3*G[2, 2, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[24] -> S23^2*\[Epsilon]^3*G[2, 2, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[25] -> 4*S12*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[26] -> 4*S23*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[27] -> (mm - S12)*\[Epsilon]^5*G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 
    0], g[28] -> (mm - S12)*\[Epsilon]^5*G[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], g[29] -> (mm - S23)*\[Epsilon]^5*
   G[0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[30] -> (mm - S23)*\[Epsilon]^5*G[0, 2, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
    0], g[31] -> (S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 
    0, 0, 0, 0], g[32] -> S23*(1 - 2*\[Epsilon])*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0], 
 g[33] -> (mm - S12 - S23)*\[Epsilon]^5*G[0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 
    0, 0, 0], g[34] -> (mm - S12 - S23)*\[Epsilon]^5*
   G[0, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[35] -> (S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 
    0, 0], g[36] -> S12*S23*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 0, 
    0, 0, 0, 0], g[37] -> mm*S23*\[Epsilon]^4*G[0, 2, 1, 0, 1, 0, 2, 0, 1, 1, 
    0, 0, 0, 0, 0], g[38] -> (S12 + S23)*\[Epsilon]^5*
   G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[39] -> S12*S23*\[Epsilon]^4*G[0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 
    0], g[40] -> mm*S12*\[Epsilon]^4*G[0, 1, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 
    0, 0], g[41] -> (mm - S12 - S23)*\[Epsilon]^5*
   G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[42] -> (mm - S12 - S23)*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 
    0, 0, 0], g[43] -> (S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 0, 1, 1, 0, 1, 
    2, 0, 0, 0, 0, 0], g[44] -> S12*S23*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0], 
 g[45] -> (mm - S12 - S23)*\[Epsilon]^5*G[1, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 
    0, 0, 0], g[46] -> (mm - S12)*\[Epsilon]^5*G[0, 1, 1, 1, 0, 0, 1, 0, 2, 
    1, 0, 0, 0, 0, 0], g[47] -> (mm - S12)*\[Epsilon]^5*
   G[0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[48] -> mm*(mm - S12)*\[Epsilon]^4*G[0, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
    0, 0], g[49] -> (mm - S23)*\[Epsilon]^5*G[0, 1, 1, 1, 0, 1, 0, 1, 2, 0, 
    0, 0, 0, 0, 0], g[50] -> (mm - S23)*\[Epsilon]^5*
   G[1, 0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[51] -> (mm - S23)*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 
    0], g[52] -> (mm - S23)*\[Epsilon]^5*G[1, 2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 
    0, 0, 0, 0], g[53] -> (mm - S23)*S23*\[Epsilon]^4*
   G[1, 2, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[54] -> (mm - S23)*\[Epsilon]^5*G[2, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
    0], g[55] -> mm*(mm - S23)*\[Epsilon]^4*G[2, 1, 2, 0, 1, 0, 0, 0, 1, 1, 
    0, 0, 0, 0, 0], g[56] -> (mm - S23)*\[Epsilon]^5*
   G[1, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0], 
 g[57] -> (mm - S23)*\[Epsilon]^5*G[1, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 
    0], g[58] -> -12*mm*\[Epsilon]^5*G[1, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 
     0, 0] + mm*S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*
    G[2, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0], 
 g[59] -> (mm - S23)*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, 0, 2, 0, 2, 0, 0, -1, 
    0, 0], g[60] -> (mm - S23)*\[Epsilon]^4*G[1, 0, 2, 2, 0, 1, 0, 1, 1, 0, 
    -1, 0, 0, 0, 0], g[61] -> (mm - S23)*S23*\[Epsilon]^4*
   G[2, 1, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 g[62] -> mm*(mm - S23)*\[Epsilon]^4*G[1, 1, 2, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
    0, 0], g[63] -> S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 0, 1, 1, 1, 0, 2, 0, 
    0, 0, 0, 0], g[64] -> S12*S23*\[Epsilon]^4*G[0, 2, 0, 1, 0, 1, 1, 1, 2, 
    0, 0, 0, 0, 0, 0], g[65] -> S12*S23*\[Epsilon]^4*
   G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0], 
 g[66] -> (mm - S23)*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, -1, 0, 
    0, 0], g[67] -> S12*S23*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 
    0, 0, 0, 0], g[68] -> S12*S23*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 
    2, 0, 0, 0, 0, 0], g[69] -> (S12 + S23)*\[Epsilon]^5*
   G[0, 1, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0], 
 g[70] -> S12*S23*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 
    0], g[71] -> (S12 + S23)*\[Epsilon]^6*G[0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], g[72] -> S12*(mm - S23)*\[Epsilon]^5*
   G[0, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[73] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 0, 1, 0, 1, 1, 1, 1, 
    2, 0, 0, 0, 0, 0], g[74] -> (mm - S12)*S23*\[Epsilon]^5*
   G[0, 2, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[75] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[1, 0, 1, 0, 1, 0, 1, 1, 2, 
    1, 0, 0, 0, 0, 0], g[76] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0], 
 g[77] -> mm*S12*\[Epsilon]^5*G[0, 1, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
 g[78] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0], g[79] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 0, 0, 
    0, 0, 0], g[80] -> mm*S23*\[Epsilon]^5*G[0, 2, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], g[81] -> S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 1, 0, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[82] -> S12*S23*\[Epsilon]^5*G[0, 1, 0, 1, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 
    0], g[83] -> (mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 
    0, 0, 0, 0], g[84] -> mm*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 1, 1, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[85] -> (mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
    0], g[86] -> (mm - S12)*\[Epsilon]^6*G[1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    0, 0, 0, 0], g[87] -> (mm - S23)*\[Epsilon]^6*
   G[1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[88] -> (mm - S23)*S23*\[Epsilon]^4*(1 + \[Epsilon])*
   G[1, 1, 1, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[89] -> (mm - S23)*\[Epsilon]^6*G[1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
    0], g[90] -> (S12 + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 
    0, 0, 0, 0], g[91] -> mm*S12*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0], 
 g[92] -> (mm - S12)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
    0], g[93] -> mm*S23*\[Epsilon]^5*G[1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
    0, 0], g[94] -> (mm - S23)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 2, 0, 1, 0, 1, 
    1, 0, 0, 0, 0, 0], g[95] -> (mm - S12)*S23*\[Epsilon]^4*(1 + \[Epsilon])*
   G[2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[96] -> S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 
    0], g[97] -> mm*S12*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[0, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[98] -> mm*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[0, 2, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[99] -> S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0], 
 g[100] -> S12*(mm - S23)*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 
    0, 0, 0], g[101] -> S12*S23*\[Epsilon]^5*G[1, 0, 1, 1, 1, 0, 1, 2, 1, 0, 
    0, 0, 0, 0, 0], g[102] -> S12*S23*\[Epsilon]^4*
   G[1, 1, 0, 2, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, -1], 
 g[103] -> (mm - S12)*S23*\[Epsilon]^5*G[1, 1, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 
    0, 0, 0], g[104] -> (mm - S12)*S23*\[Epsilon]^5*
   G[1, 1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0], 
 g[105] -> S12*S23*\[Epsilon]^5*G[1, 1, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 
    0], g[106] -> (mm - S12)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 2, 0, 
    0, 0, 0, 0, 0], g[107] -> (mm - S23)*S23*\[Epsilon]^5*
   G[1, 1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0], 
 g[108] -> mm*(mm - S23)*\[Epsilon]^5*G[1, 1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 
    0, 0, 0], g[109] -> (mm - S12)*S23*\[Epsilon]^5*
   G[1, 1, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0], 
 g[110] -> S12*S23*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, 1, 2, 2, 0, -1, 0, 0, 0, 
    0], g[111] -> mm*S12*S23*\[Epsilon]^4*G[1, 2, 1, 1, 0, 1, 1, 0, 2, 0, 0, 
    0, 0, 0, 0], g[112] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0], 
 g[113] -> S12*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 0, 1, 1, 0, 1, 1, 2, 
    1, 0, 0, 0, 0, 0], g[114] -> mm*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[0, 2, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[115] -> S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
   G[0, 1, 1, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0], 
 g[116] -> (mm - S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
    0, 0], g[117] -> mm*S12*\[Epsilon]^5*G[0, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0, 
    0, 0, 0, 0], g[118] -> (mm - S12)*S12*\[Epsilon]^5*
   G[0, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[119] -> S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
   G[0, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[120] -> S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 
    0], g[121] -> mm*(mm - S12 - S23)*\[Epsilon]^5*
   G[1, 2, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0], 
 g[122] -> S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 
    0], g[123] -> S12*S23^2*\[Epsilon]^5*G[1, 1, 0, 1, 1, 1, 1, 0, 1, 2, 0, 
    0, 0, 0, 0], g[124] -> 
  -(mm*S23*\[Epsilon]^5*G[1, 1, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0]) + 
   S23^2*\[Epsilon]^5*G[1, 1, 0, 1, 1, 1, 1, 0, 1, 2, -1, 0, 0, 0, 0], 
 g[125] -> S12*S23^2*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 
    0], g[126] -> 2*mm*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 
     0, 0] - mm*S23*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 
     0] + (2*mm*(-mm + S23)*\[Epsilon]^4*G[0, 2, 0, 1, 0, 2, 0, 0, 1, 1, 0, 
      0, 0, 0, 0])/S12 + (6*mm*(-mm + S12 + S23)*\[Epsilon]^5*
     G[1, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0])/S12 - 
   S23^2*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, -1, 0, 0, 0, 0], 
 g[127] -> (mm - S12)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 
    -1, 0, 0], g[128] -> (mm - S12 - S23)*S23*\[Epsilon]^6*
   G[1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
 g[129] -> S12*S23^2*\[Epsilon]^5*G[1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 
    0], g[130] -> S23*(S12 + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 1, 1, 0, 1, 
    1, 0, 0, 0, 0, 0], g[131] -> mm*S23^2*\[Epsilon]^5*
   G[1, 2, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[132] -> mm*S12*S23*\[Epsilon]^5*G[1, 1, 2, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
    0, 0], g[133] -> S12*S23^2*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 0, 1, 2, 
    0, 0, 0, 0, 0], g[134] -> (mm - S12)*S23*\[Epsilon]^6*
   G[1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[135] -> S12*\[Epsilon]^6*G[0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   S23*\[Epsilon]^6*G[1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0] - 
   S12*S23*\[Epsilon]^6*G[1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[136] -> (-mm + S12)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 
     0, 0, 0] + (mm - S12)*S23*\[Epsilon]^5*(-1 + 2*\[Epsilon])*
    G[1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
 g[137] -> S12*S23*\[Epsilon]^5*G[0, 2, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 
    0], g[138] -> (-mm + S23)*\[Epsilon]^6*G[0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
     0, 0, 0, 0] + (mm - S23)*\[Epsilon]^6*G[0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, 0, -1, 0], g[139] -> mm*S12*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 
    1, 0, 0, 0, 0, 0], 
 g[140] -> (S23^2*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 
      0])/(2*(-mm + S12 + S23)) + 
   (S23^2*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    (-mm + S12 + S23) + ((-mm + S12)*S23*\[Epsilon]^5*
     G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/(mm - S12 - S23) - 
   (S12*S23^2*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    (4*(-mm + S12 + S23)) + 2*S23*\[Epsilon]^5*G[0, 1, 0, 1, 1, 0, 1, 2, 0, 
     1, 0, 0, 0, 0, 0] - (S12*S23^2*\[Epsilon]^4*(1 + \[Epsilon])*
     G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0])/(4*(-mm + S12 + S23)) + 
   ((mm - S12)*S23*\[Epsilon]^4*G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 
      0])/(mm - S12 - S23) + (-mm + S12)*\[Epsilon]^6*
    G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0] - 
   (S23^2*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0])/
    (8*(-mm + S12 + S23)) + ((-mm + S12)*S23*\[Epsilon]^5*
     G[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(mm - S12 - S23) + 
   ((-mm + S12)*S23*\[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
      0])/(mm - S12 - S23) + 2*S23*\[Epsilon]^5*G[0, 2, 0, 1, 1, 0, 1, 1, 1, 
     0, 0, 0, 0, 0, 0] + ((mm - S12)*S23*\[Epsilon]^4*
     G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/(mm - S12 - S23), 
 g[141] -> (-mm + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
     -1, 0] - S12*S23*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
     0, 0], g[142] -> 
  -1/24*(S12^2*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
     (S12 + S23) - (S12^2*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 0])/(2*(S12 + S23)) - 
   (S12^2*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (3*(S12 + S23)) - (S12*S23*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 
      0, 0, 0, 0, 0])/(2*(S12 + S23)) - 
   (S12*S23*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    (3*(S12 + S23)) - (S12^2*S23*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 
      0, 0, 0, 0, 0])/(4*(S12 + S23)) + 
   (S12^2*S23*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0])/
    (12*(S12 + S23)) - (S12^2*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 1, 1, 
      1, 0, 0, 0, 0, 0])/(4*(S12 + S23)) - 
   (S12^2*S23*\[Epsilon]^5*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)) + (S12^2*S23*\[Epsilon]^4*G[0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 
      0, 0, 0, 0, 0])/(12*(S12 + S23)) + S12*\[Epsilon]^6*
    G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1] - 
   (mm*S12^2*\[Epsilon]^5*G[0, 1, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)) - (S12*S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 
      0, 0, 0, 0, 0])/(24*(S12 + S23)) - 
   (mm*S12*S23*\[Epsilon]^5*G[0, 2, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)), g[143] -> 
  (5*S12*(S12 + 5*S23)*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 
      0, 0])/(144*(S12 + S23)) + (5*S12*(-3*S12 + S23)*\[Epsilon]^5*
     G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(12*(S12 + S23)) + 
   (S12*(151*S12 + 181*S23)*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 
      0, 0, 0, 0])/(27*(S12 + S23)) + (53*S12*\[Epsilon]^3*(1 + 2*\[Epsilon])*
     G[0, 0, 2, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/27 - 
   (5*S23*(2*(mm - S12)*S12 - S12*S23 + S23^2)*\[Epsilon]^5*
     G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (6*(mm - S12 - S23)*(S12 + S23)) - 
   (S23*\[Epsilon]^4*(-2*mm*(3*S12*(1 + 5*\[Epsilon]) + 
        4*S23*(2 + 5*\[Epsilon])) + (S12 + S23)*(6*S12*(1 + 5*\[Epsilon]) + 
        S23*(31 + 55*\[Epsilon])))*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 
      0, 0])/(9*(mm - S12 - S23)*(S12 + S23)*(1 + \[Epsilon])) + 
   ((mm - S12)*(9*mm - 9*S12 - 14*S23)*\[Epsilon]^5*
     G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/(3*(mm - S12 - S23)) - 
   (S12*S23*\[Epsilon]^4*(mm - 23*mm*\[Epsilon] + 2*S23*(7 + 19*\[Epsilon]) + 
      S12*(-1 + 23*\[Epsilon]))*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 
      0])/(36*(-mm + S12 + S23)*(1 + \[Epsilon])) - 
   (S12*S23*\[Epsilon]^4*(5 + 9*\[Epsilon])*G[0, 1, 0, 1, 1, 0, 1, 1, 2, 1, 
      0, 0, 0, 0, 0])/12 + (\[Epsilon]^5*(3*S23*(7 + 15*\[Epsilon]) - 
      mm*(11 + 35*\[Epsilon]) + S12*(11 + 35*\[Epsilon]))*
     G[0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0])/(3*(1 + \[Epsilon])) - 
   (S12*S23*\[Epsilon]^4*(-2*mm*(3 + 7*\[Epsilon]) + 
      2*S12*(3 + 7*\[Epsilon]) + S23*(11 + 19*\[Epsilon]))*
     G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0])/(12*(-mm + S12 + S23)) + 
   ((-mm + S12)*\[Epsilon]^4*(-4*S23*(3 + 5*\[Epsilon]) + 
      mm*(7 + 15*\[Epsilon]) - S12*(7 + 15*\[Epsilon]))*
     G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    (3*(mm - S12 - S23)*(1 + \[Epsilon])) + 
   ((-mm + S12)*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    3 + (3*(-mm + S23)*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 
      0, 0])/2 + (S12*S23*\[Epsilon]^4*(S23 - 3*S23*\[Epsilon] - 
      4*S12*(1 + 2*\[Epsilon]))*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 
      0])/(6*(S12 + S23)*(1 + \[Epsilon])) + 
   (5*(S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 
      0])/3 - (5*S12*S23*(S12 + 3*S23)*\[Epsilon]^4*
     G[0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0])/(36*(S12 + S23)) + 
   (S12*S23*\[Epsilon]^5*(S23 - 3*S23*\[Epsilon] - S12*(9 + 13*\[Epsilon]))*
     G[0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (12*(S12 + S23)*(1 + \[Epsilon])) + 
   (13*(S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/3 + (S12*S23*\[Epsilon]^5*(S12*(3 - 5*\[Epsilon]) + 
      S23*(13 + 5*\[Epsilon]))*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0])/(12*(S12 + S23)*(1 + \[Epsilon])) + 
   (S12*S23*\[Epsilon]^4*(3*S12*(-3 + \[Epsilon]) - S23*(19 + 7*\[Epsilon]))*
     G[0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0])/
    (36*(S12 + S23)*(1 + \[Epsilon])) + (mm - S12)*\[Epsilon]^5*
    G[0, 1, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0] + 
   (4*S12*(-mm + S23)*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 
      0, 0])/9 + (-mm + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
     0, 0, 0, 0] + (5*(-mm + S12)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, -1, 0, 0])/3 + (5*(mm - S23)*\[Epsilon]^6*
     G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0])/3 + 
   (10*S12*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1])/3 + 
   S12*(-3*mm + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0] + (5*S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 
      0])/9 - (S12*S23*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 2, 1, 1, -1, 0, 0, 
      0, 0])/3 + (13*(mm - S12)*S12*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 2, 1, 1, 
      0, 0, 0, 0, 0, 0])/9 + (35*(mm - S12)*\[Epsilon]^5*
     G[0, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/3 - 
   (S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 1, 2, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0])/9 + (mm*S12*(3*S12 + 8*S23)*\[Epsilon]^5*
     G[0, 1, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(6*(S12 + S23)) - 
   (13*mm*S12*\[Epsilon]^4*G[0, 1, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    6 + (mm*S12*\[Epsilon]^5*G[0, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    3 + (S23*\[Epsilon]^3*(-2*mm*(2*S12*(19 + 55*\[Epsilon]) + 
        S23*(23 + 95*\[Epsilon])) + (S12 + S23)*(4*S12*(19 + 55*\[Epsilon]) + 
        S23*(91 + 235*\[Epsilon])))*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 
      0, 0])/(216*(mm - S12 - S23)*(S12 + S23)*(1 + \[Epsilon])) + 
   ((mm - S12)*(6*mm - 6*S12 - 11*S23)*\[Epsilon]^5*
     G[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(3*(mm - S12 - S23)) + 
   ((20*mm^2 - 41*mm*S12 + 21*S12^2 - 35*mm*S23 + 36*S12*S23)*\[Epsilon]^4*
     G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/(9*(mm - S12 - S23)) + 
   (\[Epsilon]^5*(-(mm*(77 + 149*\[Epsilon])) + S12*(77 + 149*\[Epsilon]) + 
      S23*(107 + 179*\[Epsilon]))*G[0, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0])/(9*(1 + \[Epsilon])) - 
   (35*mm*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0])/54 + 
   ((-mm + S12)*\[Epsilon]^4*(S12*(8 - 16*\[Epsilon]) + 
      8*mm*(-1 + 2*\[Epsilon]) - S23*(7 + 31*\[Epsilon]))*
     G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (9*(mm - S12 - S23)*(1 + \[Epsilon])) + 
   (mm*S12*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/36 - 
   (5*mm*S12*S23*\[Epsilon]^5*G[0, 2, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (6*(S12 + S23)) - (5*mm*S23*\[Epsilon]^4*G[0, 2, 1, 0, 1, 0, 2, 0, 1, 1, 
      0, 0, 0, 0, 0])/6 + 4*mm*(-mm + S12)*\[Epsilon]^4*
    G[0, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (mm*S12*\[Epsilon]^3*G[0, 2, 1, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0])/3 + 
   3*(mm - S12 - S23)*\[Epsilon]^5*G[1, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 
     0, 0], g[144] -> mm*S23*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
    0, 0, 0, 0], g[145] -> 
  -1/8*(S12^2*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
     (-mm + S12 + S23) + (S12^2*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0])/(2*(-mm + S12 + S23)) + 
   (S12^2*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (-mm + S12 + S23) + (S12*(mm - S23)*\[Epsilon]^5*
     G[0, 2, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0])/(3*(-mm + S12 + S23)) - 
   (2*S12*(mm - S23)*\[Epsilon]^4*G[0, 2, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 
      0])/(3*(-mm + S12 + S23)) - (2*S12*(mm - S23)*\[Epsilon]^4*
     G[0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0])/(3*(-mm + S12 + S23)) - 
   (S12^2*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 
      0, 0, 0, 0, 0])/(4*(-mm + S12 + S23)) - 
   (S12^2*S23*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0])/
    (4*(-mm + S12 + S23)) + 2*S12*\[Epsilon]^5*G[1, 0, 1, 0, 2, 0, 1, 1, 0, 
     1, 0, 0, 0, 0, 0] + 2*S12*\[Epsilon]^5*G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 
     0, 0, 0, 0, 0] + (-mm + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 
     1, 0, -1, 0, 0, 0], 
 g[146] -> (-mm + S12)*\[Epsilon]^6*G[1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0] - S12*S23*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0], g[147] -> (S12^2*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 
      0, 0, 0])/(24*(S12 + S23)) + 
   (S12^2*\[Epsilon]^5*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (2*(S12 + S23)) + (S12^2*\[Epsilon]^4*G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 
      0, 0, 0, 0])/(3*(S12 + S23)) + 
   (S12*S23*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (2*(S12 + S23)) + (S12*S23*\[Epsilon]^4*G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 
      0, 0, 0, 0, 0])/(3*(S12 + S23)) + 
   (S12^2*S23*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)) - (S12^2*S23*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 
      0, 0, 0, 0, 0])/(12*(S12 + S23)) + 
   (S12^2*S23*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(S12 + S23)) + (S12^2*S23*\[Epsilon]^5*G[0, 1, 1, 0, 2, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0])/(4*(S12 + S23)) - 
   (S12^2*S23*\[Epsilon]^4*G[0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0])/
    (12*(S12 + S23)) + (mm*S12^2*\[Epsilon]^5*G[0, 1, 2, 0, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0])/(4*(S12 + S23)) + 
   (S12*S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0])/
    (24*(S12 + S23)) + (mm*S12*S23*\[Epsilon]^5*G[0, 2, 1, 0, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0])/(4*(S12 + S23)) + S23*\[Epsilon]^6*
    G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0], 
 g[148] -> (\[Epsilon]^3*(432*mm^5*(S12 + S23)*\[Epsilon]*
       (1 + 3*\[Epsilon]) + 10*S12^3*S23*(S12 + S23)*(19*S12 + 28*S23)*
       (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^4*(-18*S23^2*\[Epsilon]*(15 + 38*\[Epsilon]) + 
        S12*S23*(421 + \[Epsilon]*(1303 + 294*\[Epsilon])) + 
        2*S12^2*(233 + \[Epsilon]*(899 + 624*\[Epsilon]))) - 
      mm*S12^2*(4*S23^3*(5 + 17*\[Epsilon])*(28 + 123*\[Epsilon]) + 
        S12^3*(1 + 3*\[Epsilon])*(331 + 1108*\[Epsilon]) + 
        3*S12*S23^2*(547 + \[Epsilon]*(4083 + 7534*\[Epsilon])) + 
        S12^2*S23*(1457 + \[Epsilon]*(10301 + 18102*\[Epsilon]))) - 
      mm^3*(18*S23^3*\[Epsilon]*(9 + 34*\[Epsilon]) + 
        3*S12^3*(421 + \[Epsilon]*(2331 + 3236*\[Epsilon])) + 
        S12*S23^2*(725 + \[Epsilon]*(5087 + 9498*\[Epsilon])) + 
        S12^2*S23*(1943 + \[Epsilon]*(11783 + 18594*\[Epsilon]))) + 
      mm^2*S12*(12*S12*S23^2*(160 + 31*\[Epsilon]*(39 + 74*\[Epsilon])) + 
        24*S12^3*(47 + \[Epsilon]*(286 + 437*\[Epsilon])) + 
        2*S23^3*(152 + \[Epsilon]*(1379 + 3000*\[Epsilon])) + 
        S12^2*S23*(2789 + \[Epsilon]*(19019 + 32826*\[Epsilon]))))*
     G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
    (432*(mm - S12)^2*(mm - S23)*(mm - S12 - S23)*(S12 + S23)*
     (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (5*\[Epsilon]^5*(2*S12^2*S23^2*(S12 + S23)*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - mm^3*S23*(1 + 2*\[Epsilon])*
       (S12 + S12*\[Epsilon] - 2*S23*\[Epsilon]) + mm*S12*(1 + 3*\[Epsilon])*
       (S12^2*S23*(-1 + 2*\[Epsilon]) - 5*S12*S23^2*(1 + 2*\[Epsilon]) - 
        2*S23^3*(1 + 2*\[Epsilon]) + S12^3*(1 + 4*\[Epsilon])) + 
      mm^2*(-2*S23^3*\[Epsilon]*(1 + 2*\[Epsilon]) - S12^3*(1 + 3*\[Epsilon])*
         (1 + 4*\[Epsilon]) + S12*S23^2*(1 + 2*\[Epsilon])*
         (3 + 5*\[Epsilon]) + 2*S12^2*S23*(1 - 2*(-1 + \[Epsilon])*
           \[Epsilon])))*G[0, 0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (4*(mm - S12)*(mm - S23)*(mm - S12 - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + 
   (\[Epsilon]^4*(8*mm^4*(S12 + S23)*(1 + \[Epsilon])*(1 + 3*\[Epsilon]) - 
      2*S12^2*(S12 - 9*S23)*S23*(S12 + S23)*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - 
      mm^3*(4*S23^2*(4 + \[Epsilon]*(19 + 24*\[Epsilon])) + 
        S12^2*(17 + \[Epsilon]*(65 + 34*\[Epsilon])) + 
        2*S12*S23*(19 + \[Epsilon]*(83 + 80*\[Epsilon]))) + 
      mm*S12*(-8*S12*S23^2*(7 + 39*\[Epsilon] + 51*\[Epsilon]^2) + 
        S12^2*S23*(-11 + \[Epsilon]*(-23 + 54*\[Epsilon])) + 
        2*S12^3*(7 + \[Epsilon]*(52 + 97*\[Epsilon])) - 
        2*S23^3*(13 + \[Epsilon]*(75 + 104*\[Epsilon]))) + 
      mm^2*(4*S23^3*(2 + \[Epsilon]*(11 + 18*\[Epsilon])) + 
        8*S12*S23^2*(7 + \[Epsilon]*(37 + 49*\[Epsilon])) + 
        S12^2*S23*(43 + \[Epsilon]*(171 + 106*\[Epsilon])) - 
        S12^3*(5 + \[Epsilon]*(71 + 184*\[Epsilon]))))*
     G[0, 0, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (6*(mm - S12)*(mm - S23)*(mm - S12 - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (5*S23*\[Epsilon]^5*
     (-((S12 - S23)*S23*(1 + 4*\[Epsilon])) + 
      mm*(S12 + 8*S12*\[Epsilon] + S23*(-1 + 4*\[Epsilon])))*
     G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (8*(mm - S23)*(S12 + S23)*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(-(S12^3*S23*(313*S12 + 268*S23)*(1 + 3*\[Epsilon])*
        (1 + 4*\[Epsilon])) + mm*S12^2*(2*S12^2*(1 + 3*\[Epsilon])*
         (239 + 983*\[Epsilon]) + 8*S23^2*(67 + \[Epsilon]*
           (511 + 978*\[Epsilon])) + 3*S12*S23*
         (353 + \[Epsilon]*(2631 + 4844*\[Epsilon]))) + 
      mm^3*(36*S23^2*\[Epsilon]*(3 + 8*\[Epsilon]) + 
        S12^2*(478 + 3412*\[Epsilon] + 5946*\[Epsilon]^2) + 
        S12*S23*(433 + \[Epsilon]*(3295 + 5964*\[Epsilon]))) - 
      mm^2*S12*(4*S23^2*(91 + 4*\[Epsilon]*(193 + 402*\[Epsilon])) + 
        4*S12^2*(239 + \[Epsilon]*(1703 + 2961*\[Epsilon])) + 
        3*S12*S23*(425 + \[Epsilon]*(3255 + 6092*\[Epsilon]))))*
     G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/
    (54*(mm - S12)^2*S12*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*
     (61*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) - 
      mm^3*(109 + \[Epsilon]*(829 + 1518*\[Epsilon])) - 
      mm*S12*(S12*(1 + 3*\[Epsilon])*(109 + 490*\[Epsilon]) + 
        2*S23*(61 + \[Epsilon]*(469 + 996*\[Epsilon]))) + 
      mm^2*(2*S12*(109 + \[Epsilon]*(823 + 1494*\[Epsilon])) + 
        S23*(157 + \[Epsilon]*(1279 + 2796*\[Epsilon]))))*
     G[0, 1, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0])/
    (54*(mm - S12)^2*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (\[Epsilon]^5*(mm*(3 + 14*\[Epsilon]) - 4*(S23 + 4*S23*\[Epsilon]))*
     G[0, 1, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0])/(4 + 16*\[Epsilon]) + 
   (\[Epsilon]^4*(7*mm^2*(1 + 4*\[Epsilon]) + 6*S23^2*(1 + 4*\[Epsilon]) - 
      3*mm*(S23 + 8*S23*\[Epsilon]))*G[0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 
      0, 0])/(12*(mm - S23)*(1 + 4*\[Epsilon])) + 
   (\[Epsilon]^4*(43*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) - 
      2*mm^3*(1 + 4*\[Epsilon])*(35 + 111*\[Epsilon]) - 
      2*mm*S12*(35*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        S23*(43 + \[Epsilon]*(325 + 636*\[Epsilon]))) + 
      mm^2*(4*S12*(1 + 4*\[Epsilon])*(35 + 108*\[Epsilon]) + 
        S23*(67 + \[Epsilon]*(541 + 1140*\[Epsilon]))))*
     G[0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    (24*(mm - S12)*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (\[Epsilon]^4*(12*mm^2*(1 + 3*\[Epsilon]) + 
      19*S12*S23*(1 + 3*\[Epsilon]) - mm*(12*S12*(1 + 3*\[Epsilon]) + 
        S23*(19 + 45*\[Epsilon])))*G[0, 1, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 
      0, 0])/(8*(mm - S12)*(1 + 3*\[Epsilon])) - 
   (S12*S23*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0])/3 + 
   (\[Epsilon]^4*(5*mm^2*(1 + 3*\[Epsilon]) + S12*S23*(1 + 3*\[Epsilon]) - 
      mm*(S23 + 7*S23*\[Epsilon] + 5*S12*(1 + 3*\[Epsilon])))*
     G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, -1, 0, 0, 0])/
    (2*(mm - S12)*(1 + 3*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(3*S12^2*(S12 - 4*S23)*S23*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - 4*mm^3*(S12 + S23)*(1 + 4*\[Epsilon])*
       (7 + 15*\[Epsilon]) + mm^2*(16*S23^2*(1 + 3*\[Epsilon])*
         (1 + 4*\[Epsilon]) + S12*S23*(7 + 18*\[Epsilon])*
         (5 + 23*\[Epsilon]) + 2*S12^2*(1 + 4*\[Epsilon])*
         (17 + 39*\[Epsilon])) - 2*mm*S12*(3*S12^2*(1 + 3*\[Epsilon])*
         (1 + 4*\[Epsilon]) + 2*S23^2*(1 + 4*\[Epsilon])*(1 + 6*\[Epsilon]) + 
        S12*S23*(5 + \[Epsilon]*(56 + 129*\[Epsilon]))))*
     G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0])/
    (24*(mm - S12)*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + ((S12 + S23)*\[Epsilon]^5*
     (-40*S12^3*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      5*mm*S12^2*(1 + 4*\[Epsilon])*(11*S12*(1 + 3*\[Epsilon]) + 
        4*S23*(4 + 15*\[Epsilon])) + 
      mm^3*(12*S23*\[Epsilon]*(3 + 8*\[Epsilon]) + S12*(1 + 4*\[Epsilon])*
         (55 + 177*\[Epsilon])) - 2*mm^2*S12*
       (S12*(1 + 4*\[Epsilon])*(55 + 171*\[Epsilon]) + 
        4*S23*(8 + \[Epsilon]*(71 + 150*\[Epsilon]))))*
     G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/
    (6*(mm - S12)^2*S12*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(-(S12^3*S23*(26*S12 + 41*S23)*(1 + 3*\[Epsilon])*
        (1 + 4*\[Epsilon])) + 18*mm^4*(S12 + S23)*
       (1 + \[Epsilon]*(9 + 16*\[Epsilon])) - 
      mm^2*S12*(12*S12*S23*(3 + (2 - 19*\[Epsilon])*\[Epsilon]) + 
        4*S12^2*(1 + 2*\[Epsilon]*(2 + 9*\[Epsilon])) + 
        S23^2*(17 - \[Epsilon]*(37 + 300*\[Epsilon]))) - 
      mm^3*(12*S23^2*\[Epsilon]*(6 + 17*\[Epsilon]) + 
        2*S12*S23*(5 + 11*\[Epsilon]*(10 + 21*\[Epsilon])) + 
        S12^2*(25 + \[Epsilon]*(223 + 348*\[Epsilon]))) + 
      mm*S12^2*(11*S12^2*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        6*S12*S23*(13 + \[Epsilon]*(76 + 107*\[Epsilon])) + 
        2*S23^2*(41 + \[Epsilon]*(257 + 390*\[Epsilon]))))*
     G[0, 1, 1, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0])/
    (72*(mm - S12)^2*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^5*(-(S12*S23*(7*S12 + 2*S23)*(1 + 3*\[Epsilon])*
        (1 + 4*\[Epsilon])) + mm*S12*(1 + 3*\[Epsilon])*
       (7*S12 + 2*S23 + 10*(2*S12 + S23)*\[Epsilon]) + 
      2*mm^2*(S12 + S23)*(1 + \[Epsilon]*(7 + 16*\[Epsilon])))*
     G[0, 1, 1, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0])/
    (8*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (S12*S23*\[Epsilon]^4*(-1 + 2*\[Epsilon])*G[0, 1, 1, 0, 1, 1, 1, 2, 0, 1, 
      0, 0, 0, 0, 0])/3 + ((S12 + S23)*\[Epsilon]^5*
     (S12*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^2*(5 + \[Epsilon]*(35 + 68*\[Epsilon])) - 
      mm*(S23 + S23*\[Epsilon]*(15 + 44*\[Epsilon]) + 
        S12*(5 + \[Epsilon]*(35 + 68*\[Epsilon]))))*
     G[0, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (2*(mm - S12)*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^5*(-5*S12^2*S23^2*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) - 
      2*mm^3*(S12 + S23)*(1 + 5*\[Epsilon]) + 
      mm^2*(S12*(3*S12 - 2*S23) + S12*(17*S12 - 8*S23)*\[Epsilon] + 
        2*(S12 - 2*S23)*(6*S12 + S23)*\[Epsilon]^2) - 
      mm*S12*(1 + 3*\[Epsilon])*(-2*S12*S23*(2 + \[Epsilon]) + 
        S12^2*(1 + 4*\[Epsilon]) - S23^2*(5 + 16*\[Epsilon])))*
     G[0, 1, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (8*(mm - S12)*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(6*mm^3*(S12 + S23)*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - S12^2*S23*(7*S12 + 2*S23)*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - mm^2*S12*
       (2*S23*(5 + \[Epsilon]*(40 + 79*\[Epsilon])) + 
        S12*(15 + \[Epsilon]*(105 + 188*\[Epsilon]))) + 
      mm*S12*(2*S23^2*(1 + 4*\[Epsilon])*(1 + 7*\[Epsilon]) + 
        S12^2*(9 + \[Epsilon]*(63 + 116*\[Epsilon])) + 
        S12*S23*(11 + \[Epsilon]*(95 + 202*\[Epsilon]))))*
     G[0, 1, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0])/
    (24*(mm - S12)*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (mm*S23*\[Epsilon]^5*
     (-(S12^2*(S12 + 6*S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) - 
      mm^2*(-8*S23*\[Epsilon]^2 + 
        S12*(5 + \[Epsilon]*(25 + 22*\[Epsilon]))) + 
      2*mm*S12*(S12*(3 + \[Epsilon]*(14 + 9*\[Epsilon])) + 
        S23*(3 + \[Epsilon]*(19 + 24*\[Epsilon]))))*
     G[0, 1, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (8*(mm - S12)*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + 
   (mm*\[Epsilon]^4*(-(S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) - 
      mm^2*(-4*S23*\[Epsilon]^2 + 
        S12*(5 + \[Epsilon]*(35 + 64*\[Epsilon]))) + 
      mm*S12*(S23 + 5*S23*\[Epsilon]*(3 + 8*\[Epsilon]) + 
        S12*(5 + \[Epsilon]*(35 + 64*\[Epsilon]))))*
     G[0, 1, 2, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/
    (4*(mm - S12)*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^3*(-5*S12*S23*(15*S12 + 17*S23)*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - 
      mm^2*(S23*(37 + 7*\[Epsilon]*(29 + 44*\[Epsilon])) + 
        S12*(27 + \[Epsilon]*(153 + 248*\[Epsilon]))) + 
      mm*(S23^2*(1 + 4*\[Epsilon])*(85 + 239*\[Epsilon]) + 
        8*S12*S23*(14 + \[Epsilon]*(89 + 143*\[Epsilon])) + 
        S12^2*(27 + \[Epsilon]*(153 + 248*\[Epsilon]))))*
     G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0])/
    (96*(mm - S12)*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + 
   (\[Epsilon]^5*(S23*(13*S12 + 3*S23)*(1 + 4*\[Epsilon]) + 
      mm^2*(6 + 28*\[Epsilon]) - mm*(4*S12*(4 + 17*\[Epsilon]) + 
        S23*(9 + 40*\[Epsilon])))*G[0, 2, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
      0])/(12*(mm - S12 - S23)*(1 + 4*\[Epsilon])) - 
   (\[Epsilon]^4*(-8*mm^3*(1 + \[Epsilon]) + S12*S23*(S12 + 11*S23)*
       (1 + 4*\[Epsilon]) + mm^2*(7*S12 + 8*S23*(2 + 5*\[Epsilon])) + 
      mm*(-8*S23^2*(1 + 4*\[Epsilon]) - 2*S12*S23*(9 + 34*\[Epsilon]) + 
        S12^2*(11 + 48*\[Epsilon])))*G[0, 2, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 
      0, 0])/(6*S12*(-mm + S12 + S23)*(1 + 4*\[Epsilon])) + 
   (mm*\[Epsilon]^3*(-25*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^3*(31 + (103 - 30*\[Epsilon])*\[Epsilon]) + 
      mm*S12*(S12*(1 + 3*\[Epsilon])*(31 + 70*\[Epsilon]) + 
        2*S23*(25 + \[Epsilon]*(217 + 528*\[Epsilon]))) - 
      mm^2*(2*S12*(31 + \[Epsilon]*(133 + 90*\[Epsilon])) + 
        S23*(49 + \[Epsilon]*(451 + 1140*\[Epsilon]))))*
     G[0, 2, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0])/
    (216*(mm - S12)^2*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (\[Epsilon]^4*(48*mm^5*\[Epsilon]*(1 + 3*\[Epsilon]) + 
      4*S12^3*S23*(26*S12 + 31*S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^4*(-48*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(161 + \[Epsilon]*(985 + 1546*\[Epsilon]))) + 
      mm^2*S12*(4*S23^2*(45 + \[Epsilon]*(351 + 712*\[Epsilon])) + 
        2*S12*S23*(365 + \[Epsilon]*(2629 + 4850*\[Epsilon])) + 
        S12^2*(443 + \[Epsilon]*(2979 + 4990*\[Epsilon]))) - 
      mm^3*S12*(S23*(341 + \[Epsilon]*(2437 + 4538*\[Epsilon])) + 
        S12*(463 + \[Epsilon]*(3063 + 5102*\[Epsilon]))) - 
      mm*S12^2*(S12^2*(1 + 3*\[Epsilon])*(141 + 526*\[Epsilon]) + 
        8*S23^2*(31 + 228*\[Epsilon] + 430*\[Epsilon]^2) + 
        S12*S23*(493 + \[Epsilon]*(3501 + 6266*\[Epsilon]))))*
     G[0, 2, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0])/
    (12*(mm - S12)^2*S12*(-mm + S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (mm*S23*\[Epsilon]^3*(2*mm*(1 + \[Epsilon]) + 
      3*(S23 + 4*S23*\[Epsilon]))*G[0, 2, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 
      0])/(24*(mm - S23)*(1 + 4*\[Epsilon])) + 
   (mm*S23*\[Epsilon]^5*(S12*S23*(9*S12 + 4*S23)*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) + mm^2*(8*S12*(1 + \[Epsilon]*(5 + 7*\[Epsilon])) + 
        S23*(3 + \[Epsilon]*(15 + 26*\[Epsilon]))) - 
      2*mm*(2*S23^2*(1 + 6*\[Epsilon] + 8*\[Epsilon]^2) + 
        4*S12^2*(1 + \[Epsilon]*(5 + 7*\[Epsilon])) + 
        S12*S23*(6 + \[Epsilon]*(37 + 59*\[Epsilon]))))*
     G[0, 2, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/
    (8*(mm - S12)*(mm - S23)*(S12 + S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (mm*S23*\[Epsilon]^4*
     (40*S12^3*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      2*mm^2*S12*(S23*(1 + 4*\[Epsilon])*(32 + 147*\[Epsilon]) + 
        S12*(55 + 382*\[Epsilon] + 672*\[Epsilon]^2)) - 
      mm^3*(6*S23*\[Epsilon]*(3 + 8*\[Epsilon]) + 
        S12*(55 + \[Epsilon]*(379 + 660*\[Epsilon]))) - 
      mm*S12^2*(4*S23*(20 + \[Epsilon]*(155 + 306*\[Epsilon])) + 
        S12*(55 + \[Epsilon]*(385 + 684*\[Epsilon]))))*
     G[0, 2, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/
    (12*(mm - S12)^2*S12*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (3*(-mm + S23)*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 
      0])/8 + S12*S23*\[Epsilon]^4*G[1, 0, 0, 2, 0, 1, 1, 1, 0, 2, 0, 0, 0, 
     0, 0] - (S23*\[Epsilon]^4*(1 + \[Epsilon])*(-8*mm^3*\[Epsilon] + 
      4*mm^2*(3*S12 + S23)*\[Epsilon] + S12*S23*(6*S12 + S23)*
       (1 + 4*\[Epsilon]) - mm*(S12*(5*S12 + S23) + 4*(3*S12 - S23)*
         (2*S12 + S23)*\[Epsilon]))*G[1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 
      0, 0])/(8*(mm - S23)*(mm - S12 - S23)*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(1 + \[Epsilon])*(4*mm^2*\[Epsilon] + 
      3*S12*S23*(1 + 4*\[Epsilon]) - 2*mm*(S12 + 5*S12*\[Epsilon] - 
        2*S23*\[Epsilon]))*G[1, 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0])/
    (8*(mm - S23)*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(24*mm^3*\[Epsilon] - 3*S12*(2*S12 - 3*S23)*S23*
       (1 + 4*\[Epsilon]) + mm^2*(7*S12 - 8*(S12 + 3*S23)*\[Epsilon]) + 
      4*mm*S12*(S12*(2 + 11*\[Epsilon]) - S23*(4 + 13*\[Epsilon])))*
     G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0])/
    (24*(mm - S23)*(mm - S12 - S23)*(1 + 4*\[Epsilon])) + 
   S12*S23*\[Epsilon]^5*G[1, 0, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0] + 
   (\[Epsilon]^5*(-8*mm^3*(1 + \[Epsilon]) - S12*(S12 - 9*S23)*S23*
       (1 + 4*\[Epsilon]) + 2*mm^2*(4*S23*(2 + 5*\[Epsilon]) + 
        S12*(7 + 13*\[Epsilon])) + mm*(-8*S23^2*(1 + 4*\[Epsilon]) + 
        S12^2*(4 + 22*\[Epsilon]) - S12*S23*(23 + 86*\[Epsilon])))*
     G[1, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0])/
    (2*S12*(mm - S23)*(1 + 4*\[Epsilon])) + 
   (\[Epsilon]^5*(216*mm^5*\[Epsilon]*(1 + 3*\[Epsilon]) + 
      2*S12^3*S23*(26*S12 + 71*S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^4*(-216*S23*\[Epsilon]*(1 + 3*\[Epsilon]) + 
        S12*(163 + (397 - 264*\[Epsilon])*\[Epsilon])) - 
      mm*S12^2*(S12^2*(1 + 3*\[Epsilon])*(73 + 184*\[Epsilon]) + 
        4*S23^2*(71 + 518*\[Epsilon] + 930*\[Epsilon]^2) + 
        S12*S23*(409 + 17*\[Epsilon]*(167 + 288*\[Epsilon]))) - 
      mm^3*S12*(3*S12*(133 + 41*\[Epsilon]*(15 + 16*\[Epsilon])) + 
        S23*(293 + \[Epsilon]*(1595 + 2208*\[Epsilon]))) + 
      mm^2*S12*(3*S12^2*(103 + \[Epsilon]*(545 + 712*\[Epsilon])) + 
        2*S23^2*(65 + \[Epsilon]*(491 + 912*\[Epsilon])) + 
        2*S12*S23*(325 + \[Epsilon]*(2143 + 3564*\[Epsilon]))))*
     G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    (18*(mm - S12)^2*S12*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   ((17*mm + 7*S23)*\[Epsilon]^5*G[1, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 
      0])/3 + (-mm + S12)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 0, 1, 1, 0, 1, 2, 0, 
     0, 0, 0, 0] + (5*mm*(mm - S12)*\[Epsilon]^6*G[1, 1, 1, 0, 1, -1, 1, 1, 
      1, 1, 0, 0, 0, 0, 0])/(2*(mm - S23)) + 
   (3*(mm - S23)*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0])/
    4 + (\[Epsilon]^6*(34*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) - 
      mm^3*(1 + 4*\[Epsilon])*(25 + 87*\[Epsilon]) + 
      mm^2*(58*S23 + 34*S23*\[Epsilon]*(13 + 24*\[Epsilon]) + 
        2*S12*(1 + 4*\[Epsilon])*(25 + 81*\[Epsilon])) - 
      mm*S12*(68*S23 + 25*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        8*S23*\[Epsilon]*(61 + 105*\[Epsilon])))*G[1, 1, 1, 0, 1, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 0])/(6*(mm - S12)*(mm - S23)*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^5*(18*mm^4*\[Epsilon]*(1 + 2*\[Epsilon]) - 
      8*S12^3*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^3*(-18*S23*\[Epsilon]*(1 + 2*\[Epsilon]) + 
        S12*(5 + \[Epsilon]*(5 + 12*\[Epsilon]))) + 
      mm*S12^2*(5*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        4*S23*(4 + \[Epsilon]*(25 + 42*\[Epsilon]))) - 
      2*mm^2*S12*(S23 - S23*\[Epsilon]*(11 + 30*\[Epsilon]) + 
        S12*(5 + \[Epsilon]*(29 + 54*\[Epsilon]))))*
     G[1, 1, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0])/
    (18*(mm - S12)^2*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (5*S23*\[Epsilon]^6*(mm + 2*mm*\[Epsilon] - S23*(1 + 4*\[Epsilon]))*
     G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0])/
    (2*(mm - S23)*(1 + 4*\[Epsilon])) + 
   (5*(-mm + S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 
      0])/2 + (mm*S23*\[Epsilon]^5*((1 + 4*\[Epsilon])*
       (S12*(-1 + \[Epsilon]) + 2*S23*\[Epsilon]) + 
      mm*(1 + 2*\[Epsilon] - 4*\[Epsilon]^2))*G[1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0])/(2*(mm - S23)*(1 + 4*\[Epsilon])) + 
   ((-mm + S12)*(mm - 3*S23)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 0, 1, 1, 2, 0, 
      0, 0, 0, 0, 0])/(6*(mm - S23)) - 
   (mm^2*S23^2*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
     G[1, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0])/
    (4*(mm - S23)*(1 + 4*\[Epsilon])) - 
   (11*(mm - S23)*\[Epsilon]^6*G[1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
      0])/6 + (2*S23*(-mm + S23)*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 0, 1, 0, 2, 
      0, 0, 0, 0, 0])/3 - S23*(S12 + S23)*\[Epsilon]^6*
    G[1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (S12*S23^2*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0])/
    3 - (2*S23^2*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, -1, 0, 0, 0, 
      0])/3 + (mm - S12)*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 
     0, -1, 0, 0] + (S12*S23^2*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 
      0, 0, 0, 0, 0])/3 + 
   (S23*\[Epsilon]^5*(-16*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^3*(1 + 4*\[Epsilon])*(19 + 69*\[Epsilon]) - 
      2*mm^2*(S12*(1 + 4*\[Epsilon])*(19 + 63*\[Epsilon]) + 
        S23*(11 + 2*\[Epsilon]*(43 + 87*\[Epsilon]))) + 
      mm*S12*(19*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        4*S23*(8 + \[Epsilon]*(59 + 111*\[Epsilon]))))*
     G[1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    (18*(mm - S12)^2*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (5*(mm - S23)*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[1, 1, 1, 0, 2, 1, 0, 0, 
      1, 1, 0, 0, 0, 0, 0])/12 + mm*S12*S23*\[Epsilon]^5*
    G[1, 1, 2, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 
   (mm*S23*\[Epsilon]^5*(-2*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      2*mm^2*(S12 - 2*S12*\[Epsilon]*(4 + 9*\[Epsilon]) + 
        S23*(1 + 6*\[Epsilon])*(2 + 11*\[Epsilon])) + 
      mm^3*(-1 + \[Epsilon]*(11 + 30*\[Epsilon])) + 
      mm*S12*(S12*(1 + \[Epsilon])*(-1 + 6*\[Epsilon]) + 
        4*S23*(1 + (4 - 3*\[Epsilon])*\[Epsilon])))*
     G[1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    (6*(mm - S12)^2*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (mm*S23^2*\[Epsilon]^5*G[1, 2, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0])/3 - 
   (2*mm*S23*\[Epsilon]^3*(1 + 2*\[Epsilon])*G[2, 1, 1, 0, 0, 1, 0, 0, 1, 2, 
      0, 0, 0, 0, 0])/3 + 
   (\[Epsilon]^5*(-13*S12^2*S23*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
      mm^3*(1 + 4*\[Epsilon])*(17 + 61*\[Epsilon]) + 
      mm*S12*(17*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        2*S23*(13 + 8*\[Epsilon]*(12 + 23*\[Epsilon]))) - 
      mm^2*(2*S12*(1 + 4*\[Epsilon])*(17 + 56*\[Epsilon]) + 
        S23*(21 + 5*\[Epsilon]*(33 + 68*\[Epsilon]))))*
     G[2, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0])/
    ((mm - S12)^2*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (S23*\[Epsilon]^4*(1 + \[Epsilon])*(-43*S12^2*S23*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) + 4*mm^3*(1 + 4*\[Epsilon])*(7 + 24*\[Epsilon]) + 
      2*mm*S12*(14*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        S23*(43 + 4*\[Epsilon]*(79 + 141*\[Epsilon]))) - 
      mm^2*(4*S12*(1 + 4*\[Epsilon])*(14 + 45*\[Epsilon]) + 
        S23*(85 + \[Epsilon]*(667 + 1284*\[Epsilon]))))*
     G[2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0])/
    (36*(mm - S12)*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (11*S23*(-mm + S23)*\[Epsilon]^4*G[2, 1, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0])/6 + (mm*\[Epsilon]^4*(11*S12^2*S23*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) - 2*mm^3*(1 + 4*\[Epsilon])*(7 + 24*\[Epsilon]) - 
      2*mm*S12*(7*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        S23*(11 + 10*\[Epsilon]*(8 + 15*\[Epsilon]))) + 
      mm^2*(2*S12*(1 + 4*\[Epsilon])*(14 + 45*\[Epsilon]) + 
        S23*(17 + \[Epsilon]*(131 + 264*\[Epsilon]))))*
     G[2, 1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0])/
    (2*(mm - S12)^2*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (S23^2*\[Epsilon]^3*G[2, 2, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0])/2 + 
   (mm*S23*\[Epsilon]^3*(-16*S12^2*S23*(1 + 3*\[Epsilon])*
       (1 + 4*\[Epsilon]) + mm^3*(1 + 4*\[Epsilon])*(19 + 69*\[Epsilon]) - 
      2*mm^2*(S12*(1 + 4*\[Epsilon])*(19 + 63*\[Epsilon]) + 
        S23*(11 + \[Epsilon]*(77 + 138*\[Epsilon]))) + 
      mm*S12*(19*S12*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]) + 
        2*S23*(16 + \[Epsilon]*(109 + 186*\[Epsilon]))))*
     G[2, 2, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0])/
    (24*(mm - S12)^2*(mm - S23)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])), 
 g[149] -> (mm - S12)*(mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 
    0, 0, 0, 0, 0], g[150] -> (mm - S12)*(mm - S23)*\[Epsilon]^6*
   G[1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[151] -> S12*(-mm + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
    -1, 0, 0], g[152] -> S12*S23*\[Epsilon]^6*G[0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    -1, 0, 0, 0, 0], g[153] -> 
  (S23*(S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 
      0])/(2*(-mm + S12 + S23)) + (S23*(S12 + S23)*\[Epsilon]^4*
     G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/(-mm + S12 + S23) + 
   ((-mm + S12)*(S12 + S23)*\[Epsilon]^5*G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 
      0, 0, 0, 0])/(mm - S12 - S23) - 
   (S12*S23*(S12 + S23)*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 
      0, 0])/(4*(-mm + S12 + S23)) + 2*(S12 + S23)*\[Epsilon]^5*
    G[0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0] - 
   (S12*S23*(S12 + S23)*\[Epsilon]^4*(1 + \[Epsilon])*
     G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0])/(4*(-mm + S12 + S23)) + 
   ((mm - S12)*(S12 + S23)*\[Epsilon]^4*G[0, 1, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 
      0, 0, 0])/(mm - S12 - S23) - (S12 + S23)*\[Epsilon]^6*
    G[0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0] - 
   (S23*(S12 + S23)*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 
      0])/(8*(-mm + S12 + S23)) + ((-mm + S12)*(S12 + S23)*\[Epsilon]^5*
     G[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0])/(mm - S12 - S23) + 
   ((-mm + S12)*(S12 + S23)*\[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 
      0, 0, 0, 0])/(mm - S12 - S23) + 2*(S12 + S23)*\[Epsilon]^5*
    G[0, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   ((mm - S12)*(S12 + S23)*\[Epsilon]^4*G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 
      0, 0, 0])/(mm - S12 - S23), 
 g[154] -> (S12*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
    4 + ((mm - S23)*S23*\[Epsilon]^5*G[0, 1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 
      0, 0])/(2*(mm - S12 - S23)) + ((8*mm - 5*S12 - 8*S23)*S23*\[Epsilon]^4*
     G[0, 1, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0])/(3*(mm - S12 - S23)) + 
   ((mm - S12)*(mm - S23)*\[Epsilon]^5*G[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 
      0, 0, 0])/(mm - S12 - S23) - (S12*S23*(-4*mm + S12 + 4*S23)*
     \[Epsilon]^4*G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    (12*(-mm + S12 + S23)) + (-3*mm + S12 + 3*S23)*\[Epsilon]^5*
    G[0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0] + 
   (S12*(mm - S23)*S23*\[Epsilon]^4*(1 + \[Epsilon])*
     G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0])/(4*(-mm + S12 + S23)) + 
   ((-mm + S12)*(2*mm - S12 - 2*S23)*\[Epsilon]^4*G[0, 1, 0, 2, 0, 0, 2, 1, 
      0, 1, 0, 0, 0, 0, 0])/(mm - S12 - S23) + 
   ((-mm + S12)*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0])/
    2 + ((-mm + S23)*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 
      0])/4 + (mm - S23)*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, 1, 2, 0, 2, 0, -1, 
     0, 0, 0] + (S12 + S23)*\[Epsilon]^5*G[0, 1, 1, 0, 1, 0, 2, 0, 1, 1, 0, 
     0, 0, 0, 0] + (S12*(mm - S23)*\[Epsilon]^5*G[0, 1, 1, 1, 1, 0, 1, 0, 2, 
      1, 0, 0, 0, 0, 0])/3 + 2*(mm - S23)*\[Epsilon]^6*
    G[0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] + 
   (mm - S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0] + 
   S12*(-mm + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0] + (-mm + S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 
     0, 0] + (mm - S23)*\[Epsilon]^6*G[0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
     -1, 0, 0] - (S12*(mm - S23)*\[Epsilon]^4*(1 + \[Epsilon])*
     G[0, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/2 - 
   ((7*mm + 2*S12 - 7*S23)*S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 
      0, 0, 0, 0, 0])/(72*(mm - S12 - S23)) + 
   ((mm - S12)*(mm - S23)*\[Epsilon]^5*G[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 0])/(mm - S12 - S23) + ((4*mm^2 + 3*S12*S23 - 4*mm*(S12 + S23))*
     \[Epsilon]^4*G[0, 2, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/
    (3*(mm - S12 - S23)) + 2*(-mm + S23)*\[Epsilon]^5*
    G[0, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0] - 
   (mm*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0])/36 + 
   ((-mm + S12)*(mm - S23)*\[Epsilon]^4*G[0, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 
      0, 0, 0])/(mm - S12 - S23) - 
   (mm*S12*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/12 - 
   (mm*S23*\[Epsilon]^4*G[0, 2, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0])/2, 
 g[155] -> mm*S12*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
    0, 0], g[156] -> S12*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 
    0, 0, 0, 0], g[157] -> 
  (4*mm*S12*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0])/
    (3*S23) + (mm*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 
      0])/3 - (mm^2*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 
      0])/(3*S23) + (4*mm*(mm - S23)*\[Epsilon]^4*G[0, 2, 0, 2, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 0, 0])/S23 + (3*mm*(mm - S12 - S23)*\[Epsilon]^5*
     G[1, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0])/S23 + 
   mm*S12*\[Epsilon]^4*(1 + \[Epsilon])*G[1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 
     0, 0, 0] + (mm*S12*\[Epsilon]^4*(1 + \[Epsilon])*
     G[1, 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0])/2 + 
   mm*S12*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0] + 
   mm*S12*\[Epsilon]^5*G[1, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0] + 
   (12*mm*(mm - S12 - S23)*\[Epsilon]^5*G[1, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 0])/S23 + mm*(mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 
     1, 0, -1, 0, 0, 0], 
 g[158] -> mm*(mm - S12)*\[Epsilon]^6*G[1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
     0, 0, 0] + (-mm + S12)*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 
     -1, 0, 0, 0, 0], g[159] -> S23*(-mm + S23)*\[Epsilon]^6*
   G[1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0], 
 g[160] -> mm*(mm - S23)*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
    -1, 0, 0], g[161] -> S12*(mm - S23)*S23*\[Epsilon]^6*
   G[1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0], 
 g[162] -> (mm - S23)*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 
    0, 0, 0], g[163] -> S12*S23^2*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, -1, 0, 0, 0, 0], 
 g[164] -> -(mm*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 
      0]) + S23^2*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 
     0], g[165] -> ((-mm + S12)*\[Epsilon]^3*G[0, 0, 0, 2, 0, 0, 2, 2, 0, 1, 
      0, 0, 0, 0, 0])/3 + (-mm + S12)*S23*\[Epsilon]^4*
    G[0, 1, 0, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0] + 
   ((-mm + S12)*S23*\[Epsilon]^4*(1 + \[Epsilon])*G[0, 1, 0, 1, 1, 0, 1, 1, 
      2, 1, 0, 0, 0, 0, 0])/2 + (-mm + S12)*S23*\[Epsilon]^4*(1 + \[Epsilon])*
    G[0, 1, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0] + 
   (4*(-mm + S12)*S23*\[Epsilon]^3*G[0, 2, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 
      0, 0])/(3*S12) - (12*(mm - S12)*(mm - S12 - S23)*\[Epsilon]^5*
     G[0, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0])/S12 + 
   (mm*(mm - S12)*\[Epsilon]^3*G[0, 2, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 
      0])/(3*S12) - (4*(mm - S12)^2*\[Epsilon]^4*G[0, 2, 0, 2, 0, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0])/S12 - (3*(-mm + S12)*(-mm + S12 + S23)*\[Epsilon]^5*
     G[1, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0])/S12 + 
   (-mm + S12)*S23*\[Epsilon]^5*G[1, 1, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 
     0] + (-mm + S12)*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
     -1, 0, 0], g[166] -> 
  -1/2*(mm*S12*S23*\[Epsilon]^5*G[1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 
      0]) + mm*S12*S23*\[Epsilon]^5*G[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 
     0, 0] + S12*S23*\[Epsilon]^6*G[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
     0, -1]}


==> anc/input.m <==
PropagatorsF1 = {(k1 + q1 + q2)^2, (k2 + q1 + q2)^2, (k3 + q1 + q2)^2, 
     (k1 - k2)^2, (k2 - k3)^2, (k3 + q1 + q2 + q3)^2, k1^2, k2^2, k3^2, 
     (k1 + q1)^2, (k1 + q1 + q2 + q3)^2, (k2 + q1 + q2 + q3)^2, (k2 + q1)^2, 
     (k3 + q1)^2, (k1 - k3)^2}
 
PropagatorsF2 = {(k1 + q1 + q2)^2, (k2 + q1 + q2)^2, (k2 + q1 + q2 + q3)^2, 
     (k3 + q1 + q2 + q3)^2, k3^2, k1^2, (k1 + q1)^2, (k1 - k2)^2, 
     (k1 - k3)^2, (-k2 + k3)^2, (k1 + q1 + q2 + q3)^2, k2^2, (k2 + q1)^2, 
     (k3 + q1)^2, (k3 + q1 + q2)^2}
 
PropagatorsF3 = {(k1 + q1)^2, (k2 + q1)^2, (k2 + q1 + q2)^2, 
     (k3 + q1 + q2)^2, (k3 + q1 + q2 + q3)^2, (k1 + q1 + q2 + q3)^2, k1^2, 
     (k1 - k2)^2, (k1 - k3)^2, (-k2 + k3)^2, (k1 + q1 + q2)^2, k2^2, 
     (k2 + q1 + q2 + q3)^2, k3^2, (k3 + q1)^2}

(* In the following expressions as well as in the FiBasis.m files, mm stands for m^2.*)
 
Kinematics = {q1^2 -> 0, q2^2 -> mm, q3^2 -> 0, q2*q3 -> (-mm + S23)/2, 
     q1*q3 -> (mm - S12 - S23)/2, q1*q2 -> (-mm + S12)/2}
 
mapinvariants = {S12 -> s12, S23 -> s12*x*y, mm -> s12*(1 - x)} 

alphabet = {0, 1, (1 + y)^(-1), -y^(-1)} (*y=s23/s12*)
